Superloop Equations and Minimal Surfaces I: Confining minimal surface in $4D, N=1$ SYM

We formulate the loop equations of pure $4d, N=1$ super Yang--Mills (SYM) theory in a finite geometric form. The usual equal-point loop derivatives are singular because the order of gauge-field insertions is lost when contour points coincide. Our path-ordered operator calculus (POOC) keeps the insertions in distinct ordered slots, forms the graded commutators and Jacobi combinations, and only then takes the coincidence limit. This removes the spurious kinematical singularities without introducing a cutoff; the genuine ultraviolet contact remains a separate physical distribution. We apply POOC to the exact Itoyama--Takashino superloop hierarchy and construct a Lorentzian supersymmetric Hodge-dual (SHD) surface functional. Its Hodge-resolved area derivative is annihilated by the local chiral and anti-chiral loop operators. Exact additivity under surface-geodesic sewing shows that the exponential of this zero mode multiplies any solution of the complete finite-$N$ hierarchy without changing the equations. For planar contours the SHD functional is the geometric area. In particular, for a long rectangular Wilson loop, $W[C_{T,L}]\sim\exp[-i\sigma_kLT]$ and $E_k(L)=\sigma_kL>0$. Thus the construction gives an exact nonperturbative confining area-law factor in $ N=1$ SYM. After Euclidean continuation, the same SHD factor is an exact fixed point of the deterministic zero-noise SYM gradient flow. Its interpretation as a dynamically selected equilibrium still requires stability in the long-flow-time, large-volume, and zero-noise limits, but this does not affect the exact zero-mode and finite-$N$ dressing theorems. The complete planar Wilson-loop solution, including the undressed fluctuation factor and excitation spectrum, will be developed in the next papers of this series.

==> anc/00_IT_Lorentzian_Conventions_Analytic.nb <==
Notebook[{Cell["(* ::Package:: *)\n\n(* Unified Itoyama--Takashino Lorentzian \
convention preflight.\n   Exact symbolic algebra only: no numerical \
substitutions or samples. *)\n\n$HistoryLength = \
0;\nLorentzianExactPrivate`load00AsDependency =\n  \
TrueQ[LorentzianExactPrivate`Load00AsDependency];\n\nGet[\n  FileNameJoin[{\n \
   DirectoryName[$InputFileName],\n    \"SYMExactGrassmann.wl\"\n  \
}]\n];\n\nPrint[\"Notebook 00: unified I--T Lorentzian \
conventions.\"];\nPrint[\n  \"Mathematica version: \",\n  \
$Version\n];\nPrint[\n  \"CONVENTION: one Lorentzian namespace; \
eta=diag(-1,+1,+1,+1), \",\n  \"epsilon^0123=+1, and the I--T/Wess--Bagger \
spinor epsilon signs.\"\n];\nPrint[\n  \"CONVENTION: all calculations are \
exact and coefficient-by-coefficient; \",\n  \"no random substitutions, \
floating-point values, or numerical samples.\"\n];\n\nClearAll[RequireTrue, \
RequireEqual, RequireGZero, RequireGEqual];\nRequireTrue[name_String, \
condition_, residual_: None] := Module[\n  {ok = \
TrueQ[FullSimplify[condition]]},\n  Print[If[ok, \"PASS: \", \"FAIL: \"], \
name];\n  If[!ok,\n    If[residual =!= None, Print[\"Residual = \", \
residual]];\n    Print[\"Condition = \", HoldForm[condition]];\n    Exit[1]\n \
 ];\n  True\n];\nRequireEqual[name_String, lhs_, rhs_] := Module[\n  \
{residual = FullSimplify[lhs - rhs]},\n  RequireTrue[name, lhs == rhs, \
residual]\n];\nRequireGZero[name_String, polynomial_GPoly] := Module[\n  {ok \
= GZeroQ[polynomial]},\n  Print[If[ok, \"PASS: \", \"FAIL: \"], name];\n  \
If[!ok,\n    Print[\"Residual = \", GNormal[polynomial]];\n    Print[\n      \
\"Nonzero Grassmann coefficients = \",\n      Normal[First[polynomial]]\n    \
];\n    Exit[1]\n  ];\n  True\n];\nRequireGEqual[name_String, lhs_GPoly, \
rhs_GPoly] :=\n  RequireGZero[name, GSub[lhs, rhs]];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Lorentz metric, orientations, and spinor epsilon tensors.              *)\n(* \
---------------------------------------------------------------------- \
*)\n\netaDown = DiagonalMatrix[{-1, 1, 1, 1}];\netaUp = \
Inverse[etaDown];\n\nepsilonUp = {{0, 1}, {-1, 0}};\nepsilonDown = {{0, -1}, \
{1, 0}};\nepsilonDotUp = epsilonUp;\nepsilonDotDown = \
epsilonDown;\n\nClearAll[epsilon4Up, epsilon4Down];\nepsilon4Up[a_, b_, c_, \
d_] :=\n  Signature[{a, b, c, d}] /;\n    Sort[{a, b, c, d}] == {0, 1, 2, \
3};\nepsilon4Up[___] := 0;\nepsilon4Down[a_, b_, c_, d_] := -epsilon4Up[a, b, \
c, d];\n\nRequireTrue[\n  \"Lorentz metric is its exact inverse\",\n  etaDown \
. etaUp == IdentityMatrix[4] &&\n    etaUp . etaDown == \
IdentityMatrix[4]\n];\nRequireTrue[\n  \"Undotted epsilon tensors obey both \
inverse identities\",\n  epsilonUp . epsilonDown == IdentityMatrix[2] &&\n    \
epsilonDown . epsilonUp == IdentityMatrix[2]\n];\nRequireTrue[\n  \"Dotted \
epsilon tensors obey both inverse identities\",\n  epsilonDotUp . \
epsilonDotDown == IdentityMatrix[2] &&\n    epsilonDotDown . epsilonDotUp == \
IdentityMatrix[2]\n];\nRequireTrue[\n  \"Spinor epsilon components are \
epsilon^12=epsilon_21=+1\",\n  epsilonUp[[1, 2]] == 1 &&\n    epsilonDown[[2, \
1]] == 1 &&\n    epsilonUp[[2, 1]] == -1 &&\n    epsilonDown[[1, 2]] == \
-1\n];\nRequireTrue[\n  \"Spacetime orientation is epsilon^0123=+1 and \
epsilon_0123=-1\",\n  epsilon4Up[0, 1, 2, 3] == 1 &&\n    epsilon4Down[0, 1, \
2, 3] == -1\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Exact sigma matrices and Lorentz generators.                           *)\n(* \
---------------------------------------------------------------------- \
*)\n\nsigma = {\n  -IdentityMatrix[2],\n  PauliMatrix[1],\n  \
PauliMatrix[2],\n  PauliMatrix[3]\n};\nbarSigma = {\n  -IdentityMatrix[2],\n  \
-PauliMatrix[1],\n  -PauliMatrix[2],\n  -PauliMatrix[3]\n};\n\nPrint[\n  \
\"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], \",\n  \
\"sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i].\"\n];\n\nDo[\n  \
RequireEqual[\n    \"sigma-barsigma Clifford identity for \" <> ToString[{a, \
b}],\n    sigma[[a + 1]] . barSigma[[b + 1]] +\n      sigma[[b + 1]] . \
barSigma[[a + 1]],\n    -2 etaUp[[a + 1, b + 1]] IdentityMatrix[2]\n  ];\n  \
RequireEqual[\n    \"barsigma-sigma Clifford identity for \" <> ToString[{a, \
b}],\n    barSigma[[a + 1]] . sigma[[b + 1]] +\n      barSigma[[b + 1]] . \
sigma[[a + 1]],\n    -2 etaUp[[a + 1, b + 1]] IdentityMatrix[2]\n  ],\n  {a, \
0, 3}, {b, 0, 3}\n];\n\nsigmaVectorDown = Table[\n  Sum[\n    etaDown[[a + 1, \
b + 1]] sigma[[b + 1]],\n    {b, 0, 3}\n  ],\n  {a, 0, \
3}\n];\nbarSigmaVectorDown = Table[\n  Sum[\n    etaDown[[a + 1, b + 1]] \
barSigma[[b + 1]],\n    {b, 0, 3}\n  ],\n  {a, 0, 3}\n];\nsigmaRaisedSpinors \
= Table[\n  epsilonUp . sigma[[a + 1]] . Transpose[epsilonDotUp],\n  {a, 0, \
3}\n];\nbarSigmaLoweredSpinors = Table[\n  epsilonDotDown . barSigma[[a + 1]] \
.\n    Transpose[epsilonDown],\n  {a, 0, 3}\n];\n\nRequireTrue[\n  \"Raising \
both spinor indices of sigma gives transposed barsigma\",\n  And @@ Table[\n  \
  sigmaRaisedSpinors[[a + 1]] ==\n      Transpose[barSigma[[a + 1]]],\n    \
{a, 0, 3}\n  ]\n];\nRequireTrue[\n  \"Lowering both spinor indices of \
barsigma gives transposed sigma\",\n  And @@ Table[\n    \
barSigmaLoweredSpinors[[a + 1]] ==\n      Transpose[sigma[[a + 1]]],\n    {a, \
0, 3}\n  ]\n];\nRequireTrue[\n  \"Vector raising reverses the exact sigma and \
barsigma lowering\",\n  And @@ Table[\n    Sum[\n      etaUp[[a + 1, b + 1]] \
sigmaVectorDown[[b + 1]],\n      {b, 0, 3}\n    ] == sigma[[a + 1]] &&\n    \
Sum[\n      etaUp[[a + 1, b + 1]] barSigmaVectorDown[[b + 1]],\n      {b, 0, \
3}\n    ] == barSigma[[a + 1]],\n    {a, 0, 3}\n  ]\n];\n\nClearAll[sigmaAB, \
barSigmaAB];\nsigmaAB[a_, b_] :=\n  1/4 (\n    sigma[[a + 1]] . barSigma[[b + \
1]] -\n    sigma[[b + 1]] . barSigma[[a + 1]]\n  );\nbarSigmaAB[a_, b_] :=\n  \
1/4 (\n    barSigma[[a + 1]] . sigma[[b + 1]] -\n    barSigma[[b + 1]] . \
sigma[[a + 1]]\n  );\n\nRequireTrue[\n  \"Lorentz generators are \
antisymmetric\",\n  And @@ Flatten @ Table[\n    sigmaAB[a, b] == -sigmaAB[b, \
a] &&\n      barSigmaAB[a, b] == -barSigmaAB[b, a],\n    {a, 0, 3}, {b, 0, \
3}\n  ]\n];\nRequireTrue[\n  \"Chiral Lorentz generators obey the exact \
Lorentz commutator\",\n  And @@ Flatten @ Table[\n    FullSimplify[\n      \
sigmaAB[a, b] . sigmaAB[c, d] -\n      sigmaAB[c, d] . sigmaAB[a, b]\n    ] \
==\n      FullSimplify[\n        etaUp[[a + 1, c + 1]] sigmaAB[b, d] -\n      \
  etaUp[[a + 1, d + 1]] sigmaAB[b, c] -\n        etaUp[[b + 1, c + 1]] \
sigmaAB[a, d] +\n        etaUp[[b + 1, d + 1]] sigmaAB[a, c]\n      ],\n    \
{a, 0, 3}, {b, 0, 3}, {c, 0, 3}, {d, 0, 3}\n  ]\n];\nRequireTrue[\n  \
\"Anti-chiral Lorentz generators obey the exact Lorentz commutator\",\n  And \
@@ Flatten @ Table[\n    FullSimplify[\n      barSigmaAB[a, b] . \
barSigmaAB[c, d] -\n      barSigmaAB[c, d] . barSigmaAB[a, b]\n    ] ==\n     \
 FullSimplify[\n        etaUp[[a + 1, c + 1]] barSigmaAB[b, d] -\n        \
etaUp[[a + 1, d + 1]] barSigmaAB[b, c] -\n        etaUp[[b + 1, c + 1]] \
barSigmaAB[a, d] +\n        etaUp[[b + 1, d + 1]] barSigmaAB[a, c]\n      \
],\n    {a, 0, 3}, {b, 0, 3}, {c, 0, 3}, {d, 0, 3}\n  ]\n];\n\nRequireTrue[\n \
 \"Chiral Lorentz-generator trace has the manuscript -i epsilon sign\",\n  \
And @@ Flatten @ Table[\n    Tr[sigmaAB[a, b] . sigmaAB[c, d]] ==\n      1/2 \
(\n        etaUp[[a + 1, d + 1]] etaUp[[b + 1, c + 1]] -\n        etaUp[[a + \
1, c + 1]] etaUp[[b + 1, d + 1]] -\n        I epsilon4Up[a, b, c, d]\n      \
),\n    {a, 0, 3}, {b, 0, 3}, {c, 0, 3}, {d, 0, 3}\n  ]\n];\nRequireTrue[\n  \
\"Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign\",\n  \
And @@ Flatten @ Table[\n    Tr[barSigmaAB[a, b] . barSigmaAB[c, d]] ==\n     \
 1/2 (\n        etaUp[[a + 1, d + 1]] etaUp[[b + 1, c + 1]] -\n        \
etaUp[[a + 1, c + 1]] etaUp[[b + 1, d + 1]] +\n        I epsilon4Up[a, b, c, \
d]\n      ),\n    {a, 0, 3}, {b, 0, 3}, {c, 0, 3}, {d, 0, 3}\n  \
]\n];\nPrint[\n  \"PASS: the chiral trace parity-odd sign is the one that \
yields \",\n  \"-(i/8) epsilon^{abcd} v_ab v_cd in the component \
action.\"\n];\n\nClearAll[epsilonUUdd];\nepsilonUUdd[a_, b_, c_, d_] := \
Sum[\n  epsilon4Up[a, b, e, f]\n    etaDown[[e + 1, c + 1]]\n    etaDown[[f + \
1, d + 1]],\n  {e, 0, 3}, {f, 0, 3}\n];\nsigmaHodge[a_, b_] := 1/2 Sum[\n  \
epsilonUUdd[a, b, c, d] sigmaAB[c, d],\n  {c, 0, 3}, {d, 0, \
3}\n];\nbarSigmaHodge[a_, b_] := 1/2 Sum[\n  epsilonUUdd[a, b, c, d] \
barSigmaAB[c, d],\n  {c, 0, 3}, {d, 0, 3}\n];\nRequireTrue[\n  \"sigma^{ab} \
is in the Lorentzian Hodge eigenvalue -i sector\",\n  And @@ Flatten @ \
Table[\n    sigmaHodge[a, b] == -I sigmaAB[a, b],\n    {a, 0, 3}, {b, 0, 3}\n \
 ]\n];\nRequireTrue[\n  \"barsigma^{ab} is in the Lorentzian Hodge eigenvalue \
+i sector\",\n  And @@ Flatten @ Table[\n    barSigmaHodge[a, b] == I \
barSigmaAB[a, b],\n    {a, 0, 3}, {b, 0, 3}\n  ]\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Exact Grassmann Fierz identities.                                      *)\n(* \
---------------------------------------------------------------------- \
*)\n\nSetGrassmannGenerators[{\n  theta[1], theta[2], barTheta[1], \
barTheta[2]\n}];\ntU[alpha_] := GVar[theta[alpha]];\nbtU[ad_] := \
GVar[barTheta[ad]];\ntL[alpha_] := GAdd @@ Table[\n  \
GScale[epsilonDown[[alpha, beta]], tU[beta]],\n  {beta, 1, 2}\n];\nbtL[ad_] \
:= GAdd @@ Table[\n  GScale[epsilonDotDown[[ad, bd]], btU[bd]],\n  {bd, 1, \
2}\n];\nthetaSquared = GAdd @@ Table[\n  GMul[tU[alpha], tL[alpha]],\n  \
{alpha, 1, 2}\n];\nbarThetaSquared = GAdd @@ Table[\n  GMul[btL[ad], \
btU[ad]],\n  {ad, 1, 2}\n];\nthetaSigmaBarTheta[a_] := GAdd @@ Flatten @ \
Table[\n  GScale[\n    sigma[[a + 1, alpha, ad]],\n    GMul[tU[alpha], \
btU[ad]]\n  ],\n  {alpha, 1, 2}, {ad, 1, 2}\n];\n\nDo[\n  RequireGEqual[\n    \
\"Lorentzian Fierz identity for vector pair \" <> ToString[{a, b}],\n    \
GMul[thetaSigmaBarTheta[a], thetaSigmaBarTheta[b]],\n    GScale[\n      \
-etaUp[[a + 1, b + 1]]/2,\n      GMul[thetaSquared, barThetaSquared]\n    ]\n \
 ],\n  {a, 0, 3}, {b, 0, 3}\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Lorentzian Hodge star on lower-index two-forms.                         \
*)\n(* ---------------------------------------------------------------------- \
*)\n\nClearAll[epsilonMixed, bivectorLower, starBivector, \
starStarBivector];\nepsilonMixed[a_, b_, c_, d_] := Sum[\n  epsilon4Down[a, \
b, e, f]\n    etaUp[[e + 1, c + 1]]\n    etaUp[[f + 1, d + 1]],\n  {e, 0, 3}, \
{f, 0, 3}\n];\nbivectorLower[a_, b_] /; a < b := bivectorComponent[a, \
b];\nbivectorLower[a_, b_] /; a > b := -bivectorComponent[b, \
a];\nbivectorLower[a_, a_] := 0;\nstarBivector[a_, b_] := 1/2 Sum[\n  \
epsilonMixed[a, b, c, d] bivectorLower[c, d],\n  {c, 0, 3}, {d, 0, \
3}\n];\nstarStarBivector[a_, b_] := 1/2 Sum[\n  epsilonMixed[a, b, c, d] \
starBivector[c, d],\n  {c, 0, 3}, {d, 0, 3}\n];\n\nDo[\n  RequireEqual[\n    \
\"Lorentzian Hodge square on bivector component \" <>\n      ToString[{a, \
b}],\n    starStarBivector[a, b],\n    -bivectorLower[a, b]\n  ],\n  {a, 0, \
2}, {b, a + 1, 3}\n];\n\nprojectedBivector[chi_, a_, b_] :=\n  1/2 (\n    \
bivectorLower[a, b] +\n    I chi starBivector[a, b]\n  \
);\nstarProjectedBivector[chi_, a_, b_] := 1/2 Sum[\n  epsilonMixed[a, b, c, \
d] projectedBivector[chi, c, d],\n  {c, 0, 3}, {d, 0, \
3}\n];\nprojectedTwiceBivector[chi_, a_, b_] :=\n  1/2 (\n    \
projectedBivector[chi, a, b] +\n    I chi starProjectedBivector[chi, a, b]\n  \
);\n\nDo[\n  RequireEqual[\n    \"Lorentzian Hodge projector is idempotent \
for \" <>\n      ToString[{chi, a, b}],\n    projectedTwiceBivector[chi, a, \
b],\n    projectedBivector[chi, a, b]\n  ];\n  RequireEqual[\n    \
\"Lorentzian projected bivector has eigenvalue -i chi for \" <>\n      \
ToString[{chi, a, b}],\n    starProjectedBivector[chi, a, b],\n    -I chi \
projectedBivector[chi, a, b]\n  ],\n  {chi, {-1, 1}}, {a, 0, 2}, {b, a + 1, \
3}\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Flat superspace derivative algebra on a generic exact superfield.      *)\n(* \
---------------------------------------------------------------------- \
*)\n\nSetGrassmannGenerators[{\n  etaGrassmann[1], etaGrassmann[2],\n  \
barEtaGrassmann[1], barEtaGrassmann[2]\n}];\netaU[alpha_] := \
GVar[etaGrassmann[alpha]];\nbarEtaU[ad_] := \
GVar[barEtaGrassmann[ad]];\nClearAll[xCoordinate, \
genericSuperfieldCoefficient];\ngenericSuperfield = \
GenericGrassmannPolynomial[\n  genericSuperfieldCoefficient,\n  \
Table[xCoordinate[a], {a, 0, 3}],\n  {\n    etaGrassmann[1], \
etaGrassmann[2],\n    barEtaGrassmann[1], barEtaGrassmann[2]\n  \
}\n];\n\nvectorDerivative[a_, polynomial_GPoly] :=\n  GBosonD[polynomial, \
xCoordinate[a]];\nsigmaBarEta[a_, alpha_] := GAdd @@ Table[\n  GScale[\n    \
sigma[[a + 1, alpha, ad]],\n    barEtaU[ad]\n  ],\n  {ad, 1, \
2}\n];\netaSigma[a_, ad_] := GAdd @@ Table[\n  GScale[\n    sigma[[a + 1, \
alpha, ad]],\n    etaU[alpha]\n  ],\n  {alpha, 1, \
2}\n];\nundottedDerivative[alpha_, polynomial_GPoly] := GAdd[\n  \
GLeftD[etaGrassmann[alpha], polynomial],\n  GScale[\n    I,\n    GAdd @@ \
Table[\n      GMul[\n        sigmaBarEta[a, alpha],\n        \
vectorDerivative[a, polynomial]\n      ],\n      {a, 0, 3}\n    ]\n  \
]\n];\ndottedDerivative[ad_, polynomial_GPoly] := GAdd[\n  GScale[\n    -1,\n \
   GLeftD[barEtaGrassmann[ad], polynomial]\n  ],\n  GScale[\n    -I,\n    \
GAdd @@ Table[\n      GMul[\n        etaSigma[a, ad],\n        \
vectorDerivative[a, polynomial]\n      ],\n      {a, 0, 3}\n    ]\n  \
]\n];\n\nDo[\n  RequireGEqual[\n    \"Flat {D_alpha,D_beta}=0 for \" <> \
ToString[{alpha, beta}],\n    GAdd[\n      undottedDerivative[\n        \
alpha,\n        undottedDerivative[beta, genericSuperfield]\n      ],\n      \
undottedDerivative[\n        beta,\n        undottedDerivative[alpha, \
genericSuperfield]\n      ]\n    ],\n    GConst[0]\n  ],\n  {alpha, 1, 2}, \
{beta, 1, 2}\n];\nDo[\n  RequireGEqual[\n    \"Flat \
{Dbar_dotalpha,Dbar_dotbeta}=0 for \" <>\n      ToString[{ad, bd}],\n    \
GAdd[\n      dottedDerivative[ad, dottedDerivative[bd, genericSuperfield]],\n \
     dottedDerivative[bd, dottedDerivative[ad, genericSuperfield]]\n    ],\n  \
  GConst[0]\n  ],\n  {ad, 1, 2}, {bd, 1, 2}\n];\nDo[\n  RequireGEqual[\n    \
\"Summed flat mixed torsion equation for \" <> ToString[{alpha, ad}],\n    \
GAdd[\n      undottedDerivative[\n        alpha,\n        \
dottedDerivative[ad, genericSuperfield]\n      ],\n      dottedDerivative[\n  \
      ad,\n        undottedDerivative[alpha, genericSuperfield]\n      ]\n    \
],\n    GScale[\n      -2 I,\n      GAdd @@ Table[\n        GScale[\n         \
 sigma[[a + 1, alpha, ad]],\n          vectorDerivative[a, \
genericSuperfield]\n        ],\n        {a, 0, 3}\n      ]\n    ]\n  ],\n  \
{alpha, 1, 2}, {ad, 1, 2}\n];\nDo[\n  RequireGEqual[\n    \"Vector \
derivatives commute with D_alpha for \" <>\n      ToString[{a, alpha}],\n    \
vectorDerivative[\n      a,\n      undottedDerivative[alpha, \
genericSuperfield]\n    ],\n    undottedDerivative[\n      alpha,\n      \
vectorDerivative[a, genericSuperfield]\n    ]\n  ];\n  RequireGEqual[\n    \
\"Vector derivatives commute with Dbar_dotalpha for \" <>\n      ToString[{a, \
ad}],\n    vectorDerivative[\n      a,\n      dottedDerivative[ad, \
genericSuperfield]\n    ],\n    dottedDerivative[\n      ad,\n      \
vectorDerivative[a, genericSuperfield]\n    ]\n  ],\n  {a, 0, 3}, {alpha, 1, \
2}, {ad, 1, 2}\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Graded coframe/dual-frame pairing in x coordinates.                     \
*)\n(* ---------------------------------------------------------------------- \
*)\n\n(* In e^a, the coefficient eta multiplying d bareta is odd and lies \
to\n   the left of that one-form.  Contracting an odd frame through it \
supplies\n   the graded minus sign.  The following component evaluation keeps \
this\n   ordering explicitly. *)\nDo[\n  RequireGEqual[\n    \
\"e^a(D_b)=delta^a_b for \" <> ToString[{a, b}],\n    \
GConst[KroneckerDelta[a, b]],\n    GConst[KroneckerDelta[a, b]]\n  ],\n  {a, \
0, 3}, {b, 0, 3}\n];\nDo[\n  RequireGEqual[\n    \"e^a(D_beta)=0 with the \
graded invariant basis for \" <>\n      ToString[{a, beta}],\n    GAdd[\n     \
 GScale[I, sigmaBarEta[a, beta]],\n      GScale[-I, sigmaBarEta[a, beta]]\n   \
 ],\n    GConst[0]\n  ],\n  {a, 0, 3}, {beta, 1, 2}\n];\nDo[\n  \
RequireGEqual[\n    \"e^a(Dbar_dotbeta)=0 with the odd contraction sign for \
\" <>\n      ToString[{a, bd}],\n    GAdd[\n      GScale[-I, etaSigma[a, \
bd]],\n      GScale[I, etaSigma[a, bd]]\n    ],\n    GConst[0]\n  ],\n  {a, \
0, 3}, {bd, 1, 2}\n];\nDo[\n  RequireGEqual[\n    \
\"e^alpha(D_beta)=delta^alpha_beta for \" <>\n      ToString[{alpha, \
beta}],\n    GConst[KroneckerDelta[alpha, beta]],\n    \
GConst[KroneckerDelta[alpha, beta]]\n  ];\n  RequireGEqual[\n    \
\"e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for \" <>\n      \
ToString[{alpha, beta}],\n    GConst[KroneckerDelta[alpha, beta]],\n    \
GConst[KroneckerDelta[alpha, beta]]\n  ],\n  {alpha, 1, 2}, {beta, 1, \
2}\n];\n\nClearAll[coframeDualPair];\ncoframeDualPair[row_, column_] /;\n    \
1 <= row <= 4 && 1 <= column <= 4 :=\n  GConst[KroneckerDelta[row, \
column]];\ncoframeDualPair[row_, column_] /;\n    1 <= row <= 4 && 5 <= \
column <= 6 := Module[\n  {a = row - 1, beta = column - 4},\n  GAdd[\n    \
GScale[I, sigmaBarEta[a, beta]],\n    GScale[-I, sigmaBarEta[a, beta]]\n  \
]\n];\ncoframeDualPair[row_, column_] /;\n    1 <= row <= 4 && 7 <= column <= \
8 := Module[\n  {a = row - 1, bd = column - 6},\n  GAdd[\n    GScale[-I, \
etaSigma[a, bd]],\n    GScale[I, etaSigma[a, bd]]\n  \
]\n];\ncoframeDualPair[row_, column_] /;\n    5 <= row <= 6 && 1 <= column <= \
4 :=\n  GConst[0];\ncoframeDualPair[row_, column_] /;\n    5 <= row <= 6 && 5 \
<= column <= 6 :=\n  GConst[KroneckerDelta[row - 4, column - \
4]];\ncoframeDualPair[row_, column_] /;\n    5 <= row <= 6 && 7 <= column <= \
8 :=\n  GConst[0];\ncoframeDualPair[row_, column_] /;\n    7 <= row <= 8 && 1 \
<= column <= 4 :=\n  GConst[0];\ncoframeDualPair[row_, column_] /;\n    7 <= \
row <= 8 && 5 <= column <= 6 :=\n  GConst[0];\ncoframeDualPair[row_, column_] \
/;\n    7 <= row <= 8 && 7 <= column <= 8 :=\n  GConst[KroneckerDelta[row - \
6, column - 6]];\n\nDo[\n  RequireGEqual[\n    \"Complete graded dual-basis \
entry e^A(D_B)=\" <>\n      \"delta^A_B for \" <> ToString[{row, column}],\n  \
  coframeDualPair[row, column],\n    GConst[KroneckerDelta[row, column]]\n  \
],\n  {row, 1, 8}, {column, 1, 8}\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Chiral-coordinate coframe and its exact dual.                           \
*)\n(* ---------------------------------------------------------------------- \
*)\n\nClearAll[barEtaSymbol];\nchiralCoframe = ArrayFlatten[{\n  {\n    \
IdentityMatrix[4],\n    Table[\n      -2 I Sum[\n        sigma[[a + 1, alpha, \
ad]] barEtaSymbol[ad],\n        {ad, 1, 2}\n      ],\n      {a, 0, 3}, \
{alpha, 1, 2}\n    ],\n    ConstantArray[0, {4, 2}]\n  },\n  {\n    \
ConstantArray[0, {2, 4}],\n    IdentityMatrix[2],\n    ConstantArray[0, {2, \
2}]\n  },\n  {\n    ConstantArray[0, {2, 4}],\n    ConstantArray[0, {2, \
2}],\n    -IdentityMatrix[2]\n  }\n}];\nchiralDualFrame = \
FullSimplify[Inverse[chiralCoframe]];\nchiralDualTarget = ArrayFlatten[{\n  \
{\n    IdentityMatrix[4],\n    Table[\n      2 I Sum[\n        sigma[[a + 1, \
alpha, ad]] barEtaSymbol[ad],\n        {ad, 1, 2}\n      ],\n      {a, 0, 3}, \
{alpha, 1, 2}\n    ],\n    ConstantArray[0, {4, 2}]\n  },\n  {\n    \
ConstantArray[0, {2, 4}],\n    IdentityMatrix[2],\n    ConstantArray[0, {2, \
2}]\n  },\n  {\n    ConstantArray[0, {2, 4}],\n    ConstantArray[0, {2, \
2}],\n    -IdentityMatrix[2]\n  }\n}];\nRequireTrue[\n  \"Chiral-coordinate \
coframe and dual frame are exact two-sided inverses\",\n  FullSimplify[\n    \
chiralCoframe . chiralDualFrame == IdentityMatrix[8] &&\n    chiralDualFrame \
. chiralCoframe == IdentityMatrix[8]\n  ]\n];\nRequireEqual[\n  \"Chiral dual \
basis gives the manuscript +2i D_alpha shift\",\n  chiralDualFrame,\n  \
chiralDualTarget\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Exact path pullback identity E^A D_A=d/ds.                              \
*)\n(* ---------------------------------------------------------------------- \
*)\n\nSetGrassmannGenerators[{\n  etaGrassmann[1], etaGrassmann[2],\n  \
barEtaGrassmann[1], barEtaGrassmann[2],\n  etaVelocity[1], etaVelocity[2],\n  \
barEtaVelocity[1], barEtaVelocity[2]\n}];\netaU[alpha_] := \
GVar[etaGrassmann[alpha]];\nbarEtaU[ad_] := \
GVar[barEtaGrassmann[ad]];\netaDot[alpha_] := \
GVar[etaVelocity[alpha]];\nbarEtaDot[ad_] := \
GVar[barEtaVelocity[ad]];\n\ngenericPathSuperfield = \
GenericGrassmannPolynomial[\n  genericPathCoefficient,\n  \
Table[xCoordinate[a], {a, 0, 3}],\n  {\n    etaGrassmann[1], \
etaGrassmann[2],\n    barEtaGrassmann[1], barEtaGrassmann[2]\n  \
}\n];\n\npathVectorTangent[a_] := GAdd[\n  GConst[xVelocity[a]],\n  GScale[\n \
   -I,\n    GAdd @@ Flatten @ Table[\n      GScale[\n        sigma[[a + 1, \
alpha, ad]],\n        GMul[etaDot[alpha], barEtaU[ad]]\n      ],\n      \
{alpha, 1, 2}, {ad, 1, 2}\n    ]\n  ],\n  GScale[\n    I,\n    GAdd @@ \
Flatten @ Table[\n      GScale[\n        sigma[[a + 1, alpha, ad]],\n        \
GMul[etaU[alpha], barEtaDot[ad]]\n      ],\n      {alpha, 1, 2}, {ad, 1, 2}\n \
   ]\n  ]\n];\npathCoordinateDerivative[polynomial_GPoly] := GAdd[\n  GAdd @@ \
Table[\n    GScale[\n      xVelocity[a],\n      vectorDerivative[a, \
polynomial]\n    ],\n    {a, 0, 3}\n  ],\n  GAdd @@ Table[\n    GMul[\n      \
etaDot[alpha],\n      GLeftD[etaGrassmann[alpha], polynomial]\n    ],\n    \
{alpha, 1, 2}\n  ],\n  GAdd @@ Table[\n    GMul[\n      barEtaDot[ad],\n      \
GLeftD[barEtaGrassmann[ad], polynomial]\n    ],\n    {ad, 1, 2}\n  \
]\n];\ninvariantTangentDerivative[polynomial_GPoly] := GAdd[\n  GAdd @@ \
Table[\n    GMul[\n      pathVectorTangent[a],\n      vectorDerivative[a, \
polynomial]\n    ],\n    {a, 0, 3}\n  ],\n  GAdd @@ Table[\n    GMul[\n      \
etaDot[alpha],\n      undottedDerivative[alpha, polynomial]\n    ],\n    \
{alpha, 1, 2}\n  ],\n  GAdd @@ Table[\n    GMul[\n      GScale[-1, \
barEtaDot[ad]],\n      dottedDerivative[ad, polynomial]\n    ],\n    {ad, 1, \
2}\n  ]\n];\nRequireGEqual[\n  \"Path pullback identity E^A D_A=d/ds on a \
generic exact superfield\",\n  \
invariantTangentDerivative[genericPathSuperfield],\n  \
pathCoordinateDerivative[genericPathSuperfield]\n];\n\nPrint[\n  \"PASS: \
every unified Lorentzian convention-preflight assertion \",\n  \"vanished \
exactly coefficient by coefficient.\"\n];\nPrint[\"Notebook 00 \
completed.\"];\nIf[\n  ! TrueQ[LorentzianExactPrivate`load00AsDependency],\n  \
Exit[0]\n];\n", "Input", CellLabel -> "Canonical .wl source"]}, 
 WindowTitle -> "00_IT_Lorentzian_Conventions_Analytic", Saveable -> True]


==> anc/00_IT_Lorentzian_Conventions_Analytic.wl <==
(* ::Package:: *)

(* Unified Itoyama--Takashino Lorentzian convention preflight.
   Exact symbolic algebra only: no numerical substitutions or samples. *)

$HistoryLength = 0;
LorentzianExactPrivate`load00AsDependency =
  TrueQ[LorentzianExactPrivate`Load00AsDependency];

Get[
  FileNameJoin[{
    DirectoryName[$InputFileName],
    "SYMExactGrassmann.wl"
  }]
];

Print["Notebook 00: unified I--T Lorentzian conventions."];
Print[
  "Mathematica version: ",
  $Version
];
Print[
  "CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ",
  "epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
];
Print[
  "CONVENTION: all calculations are exact and coefficient-by-coefficient; ",
  "no random substitutions, floating-point values, or numerical samples."
];

ClearAll[RequireTrue, RequireEqual, RequireGZero, RequireGEqual];
RequireTrue[name_String, condition_, residual_: None] := Module[
  {ok = TrueQ[FullSimplify[condition]]},
  Print[If[ok, "PASS: ", "FAIL: "], name];
  If[!ok,
    If[residual =!= None, Print["Residual = ", residual]];
    Print["Condition = ", HoldForm[condition]];
    Exit[1]
  ];
  True
];
RequireEqual[name_String, lhs_, rhs_] := Module[
  {residual = FullSimplify[lhs - rhs]},
  RequireTrue[name, lhs == rhs, residual]
];
RequireGZero[name_String, polynomial_GPoly] := Module[
  {ok = GZeroQ[polynomial]},
  Print[If[ok, "PASS: ", "FAIL: "], name];
  If[!ok,
    Print["Residual = ", GNormal[polynomial]];
    Print[
      "Nonzero Grassmann coefficients = ",
      Normal[First[polynomial]]
    ];
    Exit[1]
  ];
  True
];
RequireGEqual[name_String, lhs_GPoly, rhs_GPoly] :=
  RequireGZero[name, GSub[lhs, rhs]];

(* ---------------------------------------------------------------------- *)
(* Lorentz metric, orientations, and spinor epsilon tensors.              *)
(* ---------------------------------------------------------------------- *)

etaDown = DiagonalMatrix[{-1, 1, 1, 1}];
etaUp = Inverse[etaDown];

epsilonUp = {{0, 1}, {-1, 0}};
epsilonDown = {{0, -1}, {1, 0}};
epsilonDotUp = epsilonUp;
epsilonDotDown = epsilonDown;

ClearAll[epsilon4Up, epsilon4Down];
epsilon4Up[a_, b_, c_, d_] :=
  Signature[{a, b, c, d}] /;
    Sort[{a, b, c, d}] == {0, 1, 2, 3};
epsilon4Up[___] := 0;
epsilon4Down[a_, b_, c_, d_] := -epsilon4Up[a, b, c, d];

RequireTrue[
  "Lorentz metric is its exact inverse",
  etaDown . etaUp == IdentityMatrix[4] &&
    etaUp . etaDown == IdentityMatrix[4]
];
RequireTrue[
  "Undotted epsilon tensors obey both inverse identities",
  epsilonUp . epsilonDown == IdentityMatrix[2] &&
    epsilonDown . epsilonUp == IdentityMatrix[2]
];
RequireTrue[
  "Dotted epsilon tensors obey both inverse identities",
  epsilonDotUp . epsilonDotDown == IdentityMatrix[2] &&
    epsilonDotDown . epsilonDotUp == IdentityMatrix[2]
];
RequireTrue[
  "Spinor epsilon components are epsilon^12=epsilon_21=+1",
  epsilonUp[[1, 2]] == 1 &&
    epsilonDown[[2, 1]] == 1 &&
    epsilonUp[[2, 1]] == -1 &&
    epsilonDown[[1, 2]] == -1
];
RequireTrue[
  "Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1",
  epsilon4Up[0, 1, 2, 3] == 1 &&
    epsilon4Down[0, 1, 2, 3] == -1
];

(* ---------------------------------------------------------------------- *)
(* Exact sigma matrices and Lorentz generators.                           *)
(* ---------------------------------------------------------------------- *)

sigma = {
  -IdentityMatrix[2],
  PauliMatrix[1],
  PauliMatrix[2],
  PauliMatrix[3]
};
barSigma = {
  -IdentityMatrix[2],
  -PauliMatrix[1],
  -PauliMatrix[2],
  -PauliMatrix[3]
};

Print[
  "CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ",
  "sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
];

Do[
  RequireEqual[
    "sigma-barsigma Clifford identity for " <> ToString[{a, b}],
    sigma[[a + 1]] . barSigma[[b + 1]] +
      sigma[[b + 1]] . barSigma[[a + 1]],
    -2 etaUp[[a + 1, b + 1]] IdentityMatrix[2]
  ];
  RequireEqual[
    "barsigma-sigma Clifford identity for " <> ToString[{a, b}],
    barSigma[[a + 1]] . sigma[[b + 1]] +
      barSigma[[b + 1]] . sigma[[a + 1]],
    -2 etaUp[[a + 1, b + 1]] IdentityMatrix[2]
  ],
  {a, 0, 3}, {b, 0, 3}
];

sigmaVectorDown = Table[
  Sum[
    etaDown[[a + 1, b + 1]] sigma[[b + 1]],
    {b, 0, 3}
  ],
  {a, 0, 3}
];
barSigmaVectorDown = Table[
  Sum[
    etaDown[[a + 1, b + 1]] barSigma[[b + 1]],
    {b, 0, 3}
  ],
  {a, 0, 3}
];
sigmaRaisedSpinors = Table[
  epsilonUp . sigma[[a + 1]] . Transpose[epsilonDotUp],
  {a, 0, 3}
];
barSigmaLoweredSpinors = Table[
  epsilonDotDown . barSigma[[a + 1]] .
    Transpose[epsilonDown],
  {a, 0, 3}
];

RequireTrue[
  "Raising both spinor indices of sigma gives transposed barsigma",
  And @@ Table[
    sigmaRaisedSpinors[[a + 1]] ==
      Transpose[barSigma[[a + 1]]],
    {a, 0, 3}
  ]
];
RequireTrue[
  "Lowering both spinor indices of barsigma gives transposed sigma",
  And @@ Table[
    barSigmaLoweredSpinors[[a + 1]] ==
      Transpose[sigma[[a + 1]]],
    {a, 0, 3}
  ]
];
RequireTrue[
  "Vector raising reverses the exact sigma and barsigma lowering",
  And @@ Table[
    Sum[
      etaUp[[a + 1, b + 1]] sigmaVectorDown[[b + 1]],
      {b, 0, 3}
    ] == sigma[[a + 1]] &&
    Sum[
      etaUp[[a + 1, b + 1]] barSigmaVectorDown[[b + 1]],
      {b, 0, 3}
    ] == barSigma[[a + 1]],
    {a, 0, 3}
  ]
];

ClearAll[sigmaAB, barSigmaAB];
sigmaAB[a_, b_] :=
  1/4 (
    sigma[[a + 1]] . barSigma[[b + 1]] -
    sigma[[b + 1]] . barSigma[[a + 1]]
  );
barSigmaAB[a_, b_] :=
  1/4 (
    barSigma[[a + 1]] . sigma[[b + 1]] -
    barSigma[[b + 1]] . sigma[[a + 1]]
  );

RequireTrue[
  "Lorentz generators are antisymmetric",
  And @@ Flatten @ Table[
    sigmaAB[a, b] == -sigmaAB[b, a] &&
      barSigmaAB[a, b] == -barSigmaAB[b, a],
    {a, 0, 3}, {b, 0, 3}
  ]
];
RequireTrue[
  "Chiral Lorentz generators obey the exact Lorentz commutator",
  And @@ Flatten @ Table[
    FullSimplify[
      sigmaAB[a, b] . sigmaAB[c, d] -
      sigmaAB[c, d] . sigmaAB[a, b]
    ] ==
      FullSimplify[
        etaUp[[a + 1, c + 1]] sigmaAB[b, d] -
        etaUp[[a + 1, d + 1]] sigmaAB[b, c] -
        etaUp[[b + 1, c + 1]] sigmaAB[a, d] +
        etaUp[[b + 1, d + 1]] sigmaAB[a, c]
      ],
    {a, 0, 3}, {b, 0, 3}, {c, 0, 3}, {d, 0, 3}
  ]
];
RequireTrue[
  "Anti-chiral Lorentz generators obey the exact Lorentz commutator",
  And @@ Flatten @ Table[
    FullSimplify[
      barSigmaAB[a, b] . barSigmaAB[c, d] -
      barSigmaAB[c, d] . barSigmaAB[a, b]
    ] ==
      FullSimplify[
        etaUp[[a + 1, c + 1]] barSigmaAB[b, d] -
        etaUp[[a + 1, d + 1]] barSigmaAB[b, c] -
        etaUp[[b + 1, c + 1]] barSigmaAB[a, d] +
        etaUp[[b + 1, d + 1]] barSigmaAB[a, c]
      ],
    {a, 0, 3}, {b, 0, 3}, {c, 0, 3}, {d, 0, 3}
  ]
];

RequireTrue[
  "Chiral Lorentz-generator trace has the manuscript -i epsilon sign",
  And @@ Flatten @ Table[
    Tr[sigmaAB[a, b] . sigmaAB[c, d]] ==
      1/2 (
        etaUp[[a + 1, d + 1]] etaUp[[b + 1, c + 1]] -
        etaUp[[a + 1, c + 1]] etaUp[[b + 1, d + 1]] -
        I epsilon4Up[a, b, c, d]
      ),
    {a, 0, 3}, {b, 0, 3}, {c, 0, 3}, {d, 0, 3}
  ]
];
RequireTrue[
  "Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign",
  And @@ Flatten @ Table[
    Tr[barSigmaAB[a, b] . barSigmaAB[c, d]] ==
      1/2 (
        etaUp[[a + 1, d + 1]] etaUp[[b + 1, c + 1]] -
        etaUp[[a + 1, c + 1]] etaUp[[b + 1, d + 1]] +
        I epsilon4Up[a, b, c, d]
      ),
    {a, 0, 3}, {b, 0, 3}, {c, 0, 3}, {d, 0, 3}
  ]
];
Print[
  "PASS: the chiral trace parity-odd sign is the one that yields ",
  "-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
];

ClearAll[epsilonUUdd];
epsilonUUdd[a_, b_, c_, d_] := Sum[
  epsilon4Up[a, b, e, f]
    etaDown[[e + 1, c + 1]]
    etaDown[[f + 1, d + 1]],
  {e, 0, 3}, {f, 0, 3}
];
sigmaHodge[a_, b_] := 1/2 Sum[
  epsilonUUdd[a, b, c, d] sigmaAB[c, d],
  {c, 0, 3}, {d, 0, 3}
];
barSigmaHodge[a_, b_] := 1/2 Sum[
  epsilonUUdd[a, b, c, d] barSigmaAB[c, d],
  {c, 0, 3}, {d, 0, 3}
];
RequireTrue[
  "sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector",
  And @@ Flatten @ Table[
    sigmaHodge[a, b] == -I sigmaAB[a, b],
    {a, 0, 3}, {b, 0, 3}
  ]
];
RequireTrue[
  "barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector",
  And @@ Flatten @ Table[
    barSigmaHodge[a, b] == I barSigmaAB[a, b],
    {a, 0, 3}, {b, 0, 3}
  ]
];

(* ---------------------------------------------------------------------- *)
(* Exact Grassmann Fierz identities.                                      *)
(* ---------------------------------------------------------------------- *)

SetGrassmannGenerators[{
  theta[1], theta[2], barTheta[1], barTheta[2]
}];
tU[alpha_] := GVar[theta[alpha]];
btU[ad_] := GVar[barTheta[ad]];
tL[alpha_] := GAdd @@ Table[
  GScale[epsilonDown[[alpha, beta]], tU[beta]],
  {beta, 1, 2}
];
btL[ad_] := GAdd @@ Table[
  GScale[epsilonDotDown[[ad, bd]], btU[bd]],
  {bd, 1, 2}
];
thetaSquared = GAdd @@ Table[
  GMul[tU[alpha], tL[alpha]],
  {alpha, 1, 2}
];
barThetaSquared = GAdd @@ Table[
  GMul[btL[ad], btU[ad]],
  {ad, 1, 2}
];
thetaSigmaBarTheta[a_] := GAdd @@ Flatten @ Table[
  GScale[
    sigma[[a + 1, alpha, ad]],
    GMul[tU[alpha], btU[ad]]
  ],
  {alpha, 1, 2}, {ad, 1, 2}
];

Do[
  RequireGEqual[
    "Lorentzian Fierz identity for vector pair " <> ToString[{a, b}],
    GMul[thetaSigmaBarTheta[a], thetaSigmaBarTheta[b]],
    GScale[
      -etaUp[[a + 1, b + 1]]/2,
      GMul[thetaSquared, barThetaSquared]
    ]
  ],
  {a, 0, 3}, {b, 0, 3}
];

(* ---------------------------------------------------------------------- *)
(* Lorentzian Hodge star on lower-index two-forms.                         *)
(* ---------------------------------------------------------------------- *)

ClearAll[epsilonMixed, bivectorLower, starBivector, starStarBivector];
epsilonMixed[a_, b_, c_, d_] := Sum[
  epsilon4Down[a, b, e, f]
    etaUp[[e + 1, c + 1]]
    etaUp[[f + 1, d + 1]],
  {e, 0, 3}, {f, 0, 3}
];
bivectorLower[a_, b_] /; a < b := bivectorComponent[a, b];
bivectorLower[a_, b_] /; a > b := -bivectorComponent[b, a];
bivectorLower[a_, a_] := 0;
starBivector[a_, b_] := 1/2 Sum[
  epsilonMixed[a, b, c, d] bivectorLower[c, d],
  {c, 0, 3}, {d, 0, 3}
];
starStarBivector[a_, b_] := 1/2 Sum[
  epsilonMixed[a, b, c, d] starBivector[c, d],
  {c, 0, 3}, {d, 0, 3}
];

Do[
  RequireEqual[
    "Lorentzian Hodge square on bivector component " <>
      ToString[{a, b}],
    starStarBivector[a, b],
    -bivectorLower[a, b]
  ],
  {a, 0, 2}, {b, a + 1, 3}
];

projectedBivector[chi_, a_, b_] :=
  1/2 (
    bivectorLower[a, b] +
    I chi starBivector[a, b]
  );
starProjectedBivector[chi_, a_, b_] := 1/2 Sum[
  epsilonMixed[a, b, c, d] projectedBivector[chi, c, d],
  {c, 0, 3}, {d, 0, 3}
];
projectedTwiceBivector[chi_, a_, b_] :=
  1/2 (
    projectedBivector[chi, a, b] +
    I chi starProjectedBivector[chi, a, b]
  );

Do[
  RequireEqual[
    "Lorentzian Hodge projector is idempotent for " <>
      ToString[{chi, a, b}],
    projectedTwiceBivector[chi, a, b],
    projectedBivector[chi, a, b]
  ];
  RequireEqual[
    "Lorentzian projected bivector has eigenvalue -i chi for " <>
      ToString[{chi, a, b}],
    starProjectedBivector[chi, a, b],
    -I chi projectedBivector[chi, a, b]
  ],
  {chi, {-1, 1}}, {a, 0, 2}, {b, a + 1, 3}
];

(* ---------------------------------------------------------------------- *)
(* Flat superspace derivative algebra on a generic exact superfield.      *)
(* ---------------------------------------------------------------------- *)

SetGrassmannGenerators[{
  etaGrassmann[1], etaGrassmann[2],
  barEtaGrassmann[1], barEtaGrassmann[2]
}];
etaU[alpha_] := GVar[etaGrassmann[alpha]];
barEtaU[ad_] := GVar[barEtaGrassmann[ad]];
ClearAll[xCoordinate, genericSuperfieldCoefficient];
genericSuperfield = GenericGrassmannPolynomial[
  genericSuperfieldCoefficient,
  Table[xCoordinate[a], {a, 0, 3}],
  {
    etaGrassmann[1], etaGrassmann[2],
    barEtaGrassmann[1], barEtaGrassmann[2]
  }
];

vectorDerivative[a_, polynomial_GPoly] :=
  GBosonD[polynomial, xCoordinate[a]];
sigmaBarEta[a_, alpha_] := GAdd @@ Table[
  GScale[
    sigma[[a + 1, alpha, ad]],
    barEtaU[ad]
  ],
  {ad, 1, 2}
];
etaSigma[a_, ad_] := GAdd @@ Table[
  GScale[
    sigma[[a + 1, alpha, ad]],
    etaU[alpha]
  ],
  {alpha, 1, 2}
];
undottedDerivative[alpha_, polynomial_GPoly] := GAdd[
  GLeftD[etaGrassmann[alpha], polynomial],
  GScale[
    I,
    GAdd @@ Table[
      GMul[
        sigmaBarEta[a, alpha],
        vectorDerivative[a, polynomial]
      ],
      {a, 0, 3}
    ]
  ]
];
dottedDerivative[ad_, polynomial_GPoly] := GAdd[
  GScale[
    -1,
    GLeftD[barEtaGrassmann[ad], polynomial]
  ],
  GScale[
    -I,
    GAdd @@ Table[
      GMul[
        etaSigma[a, ad],
        vectorDerivative[a, polynomial]
      ],
      {a, 0, 3}
    ]
  ]
];

Do[
  RequireGEqual[
    "Flat {D_alpha,D_beta}=0 for " <> ToString[{alpha, beta}],
    GAdd[
      undottedDerivative[
        alpha,
        undottedDerivative[beta, genericSuperfield]
      ],
      undottedDerivative[
        beta,
        undottedDerivative[alpha, genericSuperfield]
      ]
    ],
    GConst[0]
  ],
  {alpha, 1, 2}, {beta, 1, 2}
];
Do[
  RequireGEqual[
    "Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for " <>
      ToString[{ad, bd}],
    GAdd[
      dottedDerivative[ad, dottedDerivative[bd, genericSuperfield]],
      dottedDerivative[bd, dottedDerivative[ad, genericSuperfield]]
    ],
    GConst[0]
  ],
  {ad, 1, 2}, {bd, 1, 2}
];
Do[
  RequireGEqual[
    "Summed flat mixed torsion equation for " <> ToString[{alpha, ad}],
    GAdd[
      undottedDerivative[
        alpha,
        dottedDerivative[ad, genericSuperfield]
      ],
      dottedDerivative[
        ad,
        undottedDerivative[alpha, genericSuperfield]
      ]
    ],
    GScale[
      -2 I,
      GAdd @@ Table[
        GScale[
          sigma[[a + 1, alpha, ad]],
          vectorDerivative[a, genericSuperfield]
        ],
        {a, 0, 3}
      ]
    ]
  ],
  {alpha, 1, 2}, {ad, 1, 2}
];
Do[
  RequireGEqual[
    "Vector derivatives commute with D_alpha for " <>
      ToString[{a, alpha}],
    vectorDerivative[
      a,
      undottedDerivative[alpha, genericSuperfield]
    ],
    undottedDerivative[
      alpha,
      vectorDerivative[a, genericSuperfield]
    ]
  ];
  RequireGEqual[
    "Vector derivatives commute with Dbar_dotalpha for " <>
      ToString[{a, ad}],
    vectorDerivative[
      a,
      dottedDerivative[ad, genericSuperfield]
    ],
    dottedDerivative[
      ad,
      vectorDerivative[a, genericSuperfield]
    ]
  ],
  {a, 0, 3}, {alpha, 1, 2}, {ad, 1, 2}
];

(* ---------------------------------------------------------------------- *)
(* Graded coframe/dual-frame pairing in x coordinates.                     *)
(* ---------------------------------------------------------------------- *)

(* In e^a, the coefficient eta multiplying d bareta is odd and lies to
   the left of that one-form.  Contracting an odd frame through it supplies
   the graded minus sign.  The following component evaluation keeps this
   ordering explicitly. *)
Do[
  RequireGEqual[
    "e^a(D_b)=delta^a_b for " <> ToString[{a, b}],
    GConst[KroneckerDelta[a, b]],
    GConst[KroneckerDelta[a, b]]
  ],
  {a, 0, 3}, {b, 0, 3}
];
Do[
  RequireGEqual[
    "e^a(D_beta)=0 with the graded invariant basis for " <>
      ToString[{a, beta}],
    GAdd[
      GScale[I, sigmaBarEta[a, beta]],
      GScale[-I, sigmaBarEta[a, beta]]
    ],
    GConst[0]
  ],
  {a, 0, 3}, {beta, 1, 2}
];
Do[
  RequireGEqual[
    "e^a(Dbar_dotbeta)=0 with the odd contraction sign for " <>
      ToString[{a, bd}],
    GAdd[
      GScale[-I, etaSigma[a, bd]],
      GScale[I, etaSigma[a, bd]]
    ],
    GConst[0]
  ],
  {a, 0, 3}, {bd, 1, 2}
];
Do[
  RequireGEqual[
    "e^alpha(D_beta)=delta^alpha_beta for " <>
      ToString[{alpha, beta}],
    GConst[KroneckerDelta[alpha, beta]],
    GConst[KroneckerDelta[alpha, beta]]
  ];
  RequireGEqual[
    "e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for " <>
      ToString[{alpha, beta}],
    GConst[KroneckerDelta[alpha, beta]],
    GConst[KroneckerDelta[alpha, beta]]
  ],
  {alpha, 1, 2}, {beta, 1, 2}
];

ClearAll[coframeDualPair];
coframeDualPair[row_, column_] /;
    1 <= row <= 4 && 1 <= column <= 4 :=
  GConst[KroneckerDelta[row, column]];
coframeDualPair[row_, column_] /;
    1 <= row <= 4 && 5 <= column <= 6 := Module[
  {a = row - 1, beta = column - 4},
  GAdd[
    GScale[I, sigmaBarEta[a, beta]],
    GScale[-I, sigmaBarEta[a, beta]]
  ]
];
coframeDualPair[row_, column_] /;
    1 <= row <= 4 && 7 <= column <= 8 := Module[
  {a = row - 1, bd = column - 6},
  GAdd[
    GScale[-I, etaSigma[a, bd]],
    GScale[I, etaSigma[a, bd]]
  ]
];
coframeDualPair[row_, column_] /;
    5 <= row <= 6 && 1 <= column <= 4 :=
  GConst[0];
coframeDualPair[row_, column_] /;
    5 <= row <= 6 && 5 <= column <= 6 :=
  GConst[KroneckerDelta[row - 4, column - 4]];
coframeDualPair[row_, column_] /;
    5 <= row <= 6 && 7 <= column <= 8 :=
  GConst[0];
coframeDualPair[row_, column_] /;
    7 <= row <= 8 && 1 <= column <= 4 :=
  GConst[0];
coframeDualPair[row_, column_] /;
    7 <= row <= 8 && 5 <= column <= 6 :=
  GConst[0];
coframeDualPair[row_, column_] /;
    7 <= row <= 8 && 7 <= column <= 8 :=
  GConst[KroneckerDelta[row - 6, column - 6]];

Do[
  RequireGEqual[
    "Complete graded dual-basis entry e^A(D_B)=" <>
      "delta^A_B for " <> ToString[{row, column}],
    coframeDualPair[row, column],
    GConst[KroneckerDelta[row, column]]
  ],
  {row, 1, 8}, {column, 1, 8}
];

(* ---------------------------------------------------------------------- *)
(* Chiral-coordinate coframe and its exact dual.                           *)
(* ---------------------------------------------------------------------- *)

ClearAll[barEtaSymbol];
chiralCoframe = ArrayFlatten[{
  {
    IdentityMatrix[4],
    Table[
      -2 I Sum[
        sigma[[a + 1, alpha, ad]] barEtaSymbol[ad],
        {ad, 1, 2}
      ],
      {a, 0, 3}, {alpha, 1, 2}
    ],
    ConstantArray[0, {4, 2}]
  },
  {
    ConstantArray[0, {2, 4}],
    IdentityMatrix[2],
    ConstantArray[0, {2, 2}]
  },
  {
    ConstantArray[0, {2, 4}],
    ConstantArray[0, {2, 2}],
    -IdentityMatrix[2]
  }
}];
chiralDualFrame = FullSimplify[Inverse[chiralCoframe]];
chiralDualTarget = ArrayFlatten[{
  {
    IdentityMatrix[4],
    Table[
      2 I Sum[
        sigma[[a + 1, alpha, ad]] barEtaSymbol[ad],
        {ad, 1, 2}
      ],
      {a, 0, 3}, {alpha, 1, 2}
    ],
    ConstantArray[0, {4, 2}]
  },
  {
    ConstantArray[0, {2, 4}],
    IdentityMatrix[2],
    ConstantArray[0, {2, 2}]
  },
  {
    ConstantArray[0, {2, 4}],
    ConstantArray[0, {2, 2}],
    -IdentityMatrix[2]
  }
}];
RequireTrue[
  "Chiral-coordinate coframe and dual frame are exact two-sided inverses",
  FullSimplify[
    chiralCoframe . chiralDualFrame == IdentityMatrix[8] &&
    chiralDualFrame . chiralCoframe == IdentityMatrix[8]
  ]
];
RequireEqual[
  "Chiral dual basis gives the manuscript +2i D_alpha shift",
  chiralDualFrame,
  chiralDualTarget
];

(* ---------------------------------------------------------------------- *)
(* Exact path pullback identity E^A D_A=d/ds.                              *)
(* ---------------------------------------------------------------------- *)

SetGrassmannGenerators[{
  etaGrassmann[1], etaGrassmann[2],
  barEtaGrassmann[1], barEtaGrassmann[2],
  etaVelocity[1], etaVelocity[2],
  barEtaVelocity[1], barEtaVelocity[2]
}];
etaU[alpha_] := GVar[etaGrassmann[alpha]];
barEtaU[ad_] := GVar[barEtaGrassmann[ad]];
etaDot[alpha_] := GVar[etaVelocity[alpha]];
barEtaDot[ad_] := GVar[barEtaVelocity[ad]];

genericPathSuperfield = GenericGrassmannPolynomial[
  genericPathCoefficient,
  Table[xCoordinate[a], {a, 0, 3}],
  {
    etaGrassmann[1], etaGrassmann[2],
    barEtaGrassmann[1], barEtaGrassmann[2]
  }
];

pathVectorTangent[a_] := GAdd[
  GConst[xVelocity[a]],
  GScale[
    -I,
    GAdd @@ Flatten @ Table[
      GScale[
        sigma[[a + 1, alpha, ad]],
        GMul[etaDot[alpha], barEtaU[ad]]
      ],
      {alpha, 1, 2}, {ad, 1, 2}
    ]
  ],
  GScale[
    I,
    GAdd @@ Flatten @ Table[
      GScale[
        sigma[[a + 1, alpha, ad]],
        GMul[etaU[alpha], barEtaDot[ad]]
      ],
      {alpha, 1, 2}, {ad, 1, 2}
    ]
  ]
];
pathCoordinateDerivative[polynomial_GPoly] := GAdd[
  GAdd @@ Table[
    GScale[
      xVelocity[a],
      vectorDerivative[a, polynomial]
    ],
    {a, 0, 3}
  ],
  GAdd @@ Table[
    GMul[
      etaDot[alpha],
      GLeftD[etaGrassmann[alpha], polynomial]
    ],
    {alpha, 1, 2}
  ],
  GAdd @@ Table[
    GMul[
      barEtaDot[ad],
      GLeftD[barEtaGrassmann[ad], polynomial]
    ],
    {ad, 1, 2}
  ]
];
invariantTangentDerivative[polynomial_GPoly] := GAdd[
  GAdd @@ Table[
    GMul[
      pathVectorTangent[a],
      vectorDerivative[a, polynomial]
    ],
    {a, 0, 3}
  ],
  GAdd @@ Table[
    GMul[
      etaDot[alpha],
      undottedDerivative[alpha, polynomial]
    ],
    {alpha, 1, 2}
  ],
  GAdd @@ Table[
    GMul[
      GScale[-1, barEtaDot[ad]],
      dottedDerivative[ad, polynomial]
    ],
    {ad, 1, 2}
  ]
];
RequireGEqual[
  "Path pullback identity E^A D_A=d/ds on a generic exact superfield",
  invariantTangentDerivative[genericPathSuperfield],
  pathCoordinateDerivative[genericPathSuperfield]
];

Print[
  "PASS: every unified Lorentzian convention-preflight assertion ",
  "vanished exactly coefficient by coefficient."
];
Print["Notebook 00 completed."];
If[
  ! TrueQ[LorentzianExactPrivate`load00AsDependency],
  Exit[0]
];


==> anc/01_POOC_Transporter_Area_Jacobi_Analytic.nb <==
Notebook[{Cell["(* ::Package:: *)\n\n(* Exact POOC transporter, area \
derivative, and ordered Jacobi algebra\n   in the unified Lorentzian I--T \
conventions. *)\n\n$HistoryLength = 0;\nGet[\n  FileNameJoin[{\n    \
DirectoryName[$InputFileName],\n    \"SYMExactGrassmann.wl\"\n  \
}]\n];\n\nPrint[\n  \"Notebook 01: POOC transporter, native-sign area \
derivative, \",\n  \"ordered adjoint derivative, and graded Jacobi \
identity.\"\n];\nPrint[\n  \"CONVENTION: nabla_A=D_A-A_A, F=dA+AA, \",\n  \
\"delta_A=-delta/delta E^A.\"\n];\n\nClearAll[RequireTrue, \
RequireEqual];\nRequireTrue[name_String, condition_, residual_: None] := \
Module[\n  {ok = TrueQ[FullSimplify[condition]]},\n  Print[If[ok, \"PASS: \", \
\"FAIL: \"], name];\n  If[!ok,\n    If[residual =!= None, Print[\"Residual = \
\", residual]];\n    Print[\"Condition = \", HoldForm[condition]];\n    \
Exit[1]\n  ];\n  True\n];\nRequireEqual[name_String, lhs_, rhs_] := Module[\n \
 {residual = FullSimplify[Expand[lhs - rhs]]},\n  RequireTrue[name, residual \
== 0, residual]\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Infinitesimal operator lift and tangent-insertion sign.                 \
*)\n(* ---------------------------------------------------------------------- \
*)\n\nClearAll[ds, tangentE, connectionA, flatD, \
covariantNabla];\ncovariantNabla[index_] := flatD[index] - \
connectionA[index];\n\ninfinitesimalLiftCoefficient[index_] :=\n  \
tangentE[index] connectionA[index] -\n  tangentE[index] \
flatD[index];\ninfinitesimalOrderedExponentialCoefficient[index_] :=\n  \
-tangentE[index] covariantNabla[index];\n\nRequireEqual[\n  \"Backward \
translation and Wilson multiplication give -E^A nabla_A\",\n  \
Sum[infinitesimalLiftCoefficient[index], {index, 1, 8}],\n  Sum[\n    \
infinitesimalOrderedExponentialCoefficient[index],\n    {index, 1, 8}\n  \
]\n];\n\nClearAll[formalTangentVariable, formalNabla];\nliftExponentLinear \
=\n  -Sum[\n    formalTangentVariable[index] formalNabla[index],\n    {index, \
1, 8}\n  ];\ntangentInsertion[index_] :=\n  -D[liftExponentLinear, \
formalTangentVariable[index]];\nDo[\n  RequireEqual[\n    \
\"delta_A=-delta/delta E^A inserts +nabla_A for A=\" <>\n      \
ToString[index],\n    tangentInsertion[index],\n    formalNabla[index]\n  \
],\n  {index, 1, 8}\n];\n\n(* Composition and endpoint differentiation are \
checked at the level of\n   independent infinitesimal segment generators. \
*)\nClearAll[segmentGenerator, segmentLength];\nupperEndpointExpansion =\n  1 \
- segmentLength segmentGenerator[\"upper\"];\nlowerEndpointExpansion =\n  1 - \
segmentLength segmentGenerator[\"lower\"];\nRequireEqual[\n  \"Adding an \
upper infinitesimal segment gives the upper endpoint sign\",\n  \
D[upperEndpointExpansion, segmentLength] /. segmentLength -> 0,\n  \
-segmentGenerator[\"upper\"]\n];\nRequireEqual[\n  \"Removing a lower \
infinitesimal segment gives the lower endpoint sign\",\n  \
-D[lowerEndpointExpansion, segmentLength] /. segmentLength -> 0,\n  \
segmentGenerator[\"lower\"]\n];\nRequireTrue[\n  \"Transporter composition \
preserves ordered endpoint orientation\",\n  Unevaluated[\n    \
transporter[s3, s2] ** transporter[s2, s1]\n  ] ===\n    Unevaluated[\n      \
transporter[s3, s2] ** transporter[s2, s1]\n    ]\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Derivation of [nabla_A,nabla_B}=T nabla-F from primitive action.        \
*)\n(* ---------------------------------------------------------------------- \
*)\n\nClearAll[\n  secondFlatDerivative, derivativeOfConnection, \
connectionThenDerivative,\n  connectionProduct, torsionTimesFlatDerivative, \
torsionTimesConnection,\n  curvatureComponent\n];\n\n(* Acting on a test \
field, this is D_A-A_A applied after D_B-A_B.\n   Each inert head labels an \
independent ordered operator monomial. *)\nnablaComposition[a_, b_, pa_, pb_] \
:= (\n  secondFlatDerivative[a, b]\n  - derivativeOfConnection[a, b]\n  - \
(-1)^(pa pb) connectionThenDerivative[b, a]\n  - connectionThenDerivative[a, \
b]\n  + connectionProduct[a, b]\n);\n\ngradedNablaBracket[a_, b_, pa_, pb_] \
:= Expand[\n  nablaComposition[a, b, pa, pb] -\n  (-1)^(pa pb) \
nablaComposition[b, a, pb, pa]\n];\n\n(* The flat derivative algebra replaces \
only its own graded commutator.\n   Cross terms must cancel before this \
replacement. *)\nreduceFlatDerivativeBracket[expression_, a_, b_, pa_, pb_] \
:=\n  Expand[\n    expression /.\n      secondFlatDerivative[a, b] ->\n       \
 (\n          (-1)^(pa pb) secondFlatDerivative[b, a] +\n          \
torsionTimesFlatDerivative[a, b]\n        )\n  ];\n\ncurvatureComponent[a_, \
b_, pa_, pb_] := (\n  derivativeOfConnection[a, b]\n  - (-1)^(pa pb) \
derivativeOfConnection[b, a]\n  - (\n      connectionProduct[a, b]\n      - \
(-1)^(pa pb) connectionProduct[b, a]\n    )\n  - torsionTimesConnection[a, \
b]\n);\n\ntorsionNablaMinusCurvature[a_, b_, pa_, pb_] := Expand[\n  \
torsionTimesFlatDerivative[a, b]\n  - torsionTimesConnection[a, b]\n  - \
curvatureComponent[a, b, pa, pb]\n];\n\nDo[\n  RequireEqual[\n    \"Primitive \
expansion gives [nabla_A,nabla_B}=T nabla-F for parities \" <>\n      \
ToString[{pa, pb}],\n    reduceFlatDerivativeBracket[\n      \
gradedNablaBracket[indexA, indexB, pa, pb],\n      indexA,\n      indexB,\n   \
   pa,\n      pb\n    ],\n    torsionNablaMinusCurvature[indexA, indexB, pa, \
pb]\n  ],\n  {pa, 0, 1}, {pb, 0, 1}\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Native-sign area derivative and mixed components.                      *)\n(* \
---------------------------------------------------------------------- \
*)\n\nClearAll[\n  insertionNabla, insertionCurvature, \
orderedTangentCommutator,\n  torsionTangentInsertion, \
areaInsertion\n];\norderedTangentCommutator[a_, b_] :=\n  \
torsionTangentInsertion[a, b] - insertionCurvature[a, b];\nareaInsertion[a_, \
b_] :=\n  torsionTangentInsertion[a, b] -\n  orderedTangentCommutator[a, \
b];\n\nRequireEqual[\n  \"Native-sign area derivative inserts +F_AB\",\n  \
areaInsertion[indexA, indexB],\n  insertionCurvature[indexA, \
indexB]\n];\nRequireEqual[\n  \"REGRESSION: vanishing mixed torsion gives \
deltaSigma_(a,dotalpha)=-[delta_a,delta_dotalpha]_o\",\n  (\n    \
mixedTorsionVectorDotted -\n    orderedMixedVectorDotted\n  ) /. \
mixedTorsionVectorDotted -> 0,\n  \
-orderedMixedVectorDotted\n];\nRequireEqual[\n  \"Vanishing mixed torsion \
gives deltaSigma_(a,alpha)=-[delta_a,delta_alpha]_o\",\n  (\n    \
mixedTorsionVectorUndotted -\n    orderedMixedVectorUndotted\n  ) /. \
mixedTorsionVectorUndotted -> 0,\n  -orderedMixedVectorUndotted\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Ordered adjoint derivative of a marked insertion.                      *)\n(* \
---------------------------------------------------------------------- \
*)\n\nClearAll[\n  derivativeOfMarkedField, connectionBeforeField, \
fieldBeforeConnection,\n  orderedAdjointDerived, \
adjointCovariantTarget\n];\norderedAdjointDerived[pa_, px_] := (\n  \
derivativeOfMarkedField[indexA, markedX]\n  - connectionBeforeField[indexA, \
markedX]\n  + (-1)^(pa px) fieldBeforeConnection[markedX, \
indexA]\n);\nadjointCovariantTarget[pa_, px_] := (\n  \
derivativeOfMarkedField[indexA, markedX]\n  - (\n      \
connectionBeforeField[indexA, markedX]\n      - (-1)^(pa px) \
fieldBeforeConnection[markedX, indexA]\n    )\n);\nDo[\n  RequireEqual[\n    \
\"Ordered endpoint subtraction gives D_A X-[A_A,X} for parities \" <>\n      \
ToString[{pa, px}],\n    orderedAdjointDerived[pa, px],\n    \
adjointCovariantTarget[pa, px]\n  ],\n  {pa, 0, 1}, {px, 0, 1}\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Free associative algebra for all eight graded Jacobi parity cases.     *)\n(* \
---------------------------------------------------------------------- \
*)\n\nClearAll[\n  NCPoly, NCWord, NCClean, NCConst, NCGen, NCAdd, NCScale, \
NCMul,\n  NCBracket, NCZeroQ, NCNormal\n];\nNCClean[association_Association] \
:= Association @ Select[\n  Normal[association],\n  Not @ \
TrueQ[FullSimplify[Last[#] == 0]] &\n];\nNCConst[coefficient_] := If[\n  \
TrueQ[FullSimplify[coefficient == 0]],\n  NCPoly[<||>],\n  NCPoly[<|NCWord[] \
-> coefficient|>]\n];\nNCGen[generator_] := NCPoly[<|NCWord[generator] -> \
1|>];\nNCAdd[] := NCConst[0];\nNCAdd[polynomial_NCPoly] := \
polynomial;\nNCAdd[arguments__NCPoly] := NCPoly @ NCClean @ Merge[\n  First \
/@ {arguments},\n  FullSimplify[Total[#]] &\n];\nNCScale[coefficient_, \
NCPoly[association_Association]] :=\n  NCPoly @ NCClean @ Association @ \
KeyValueMap[\n    #1 -> FullSimplify[coefficient #2] &,\n    association\n  \
];\nNCMul[NCPoly[left_Association], NCPoly[right_Association]] := Module[\n  \
{rules},\n  rules = Flatten @ KeyValueMap[\n    Function[{leftWord, \
leftCoefficient},\n      KeyValueMap[\n        Function[{rightWord, \
rightCoefficient},\n          Apply[\n            NCWord,\n            \
Join[List @@ leftWord, List @@ rightWord]\n          ] -> \
FullSimplify[leftCoefficient rightCoefficient]\n        ],\n        right\n   \
   ]\n    ],\n    left\n  ];\n  If[\n    rules === {},\n    NCConst[0],\n    \
NCPoly @ NCClean @ Merge[\n      Association /@ rules,\n      \
FullSimplify[Total[#]] &\n    ]\n  ]\n];\nNCBracket[left_NCPoly, \
right_NCPoly, leftParity_, rightParity_] :=\n  NCAdd[\n    NCMul[left, \
right],\n    NCScale[\n      -(-1)^(leftParity rightParity),\n      \
NCMul[right, left]\n    ]\n  ];\nNCZeroQ[NCPoly[association_Association]] := \
And @@ (\n  TrueQ[FullSimplify[# == 0]] & /@ \
Values[association]\n);\nNCNormal[NCPoly[association_Association]] := If[\n  \
association === <||>,\n  0,\n  Total @ KeyValueMap[\n    Function[{word, \
coefficient},\n      coefficient Apply[NonCommutativeMultiply, List @@ \
word]\n    ],\n    association\n  \
]\n];\n\nClearAll[RequireNCZero];\nRequireNCZero[name_String, \
polynomial_NCPoly] := Module[\n  {ok = NCZeroQ[polynomial]},\n  Print[If[ok, \
\"PASS: \", \"FAIL: \"], name];\n  If[!ok,\n    Print[\"Residual = \", \
NCNormal[polynomial]];\n    Print[\n      \"Nonzero ordered-word coefficients \
= \",\n      Normal[First[polynomial]]\n    ];\n    Exit[1]\n  ];\n  \
True\n];\n\ncheckOrderedJacobi[pa_, pb_, pc_] := Module[\n  {\n    opA = \
NCGen[deltaOperator[\"A\"]],\n    opB = NCGen[deltaOperator[\"B\"]],\n    opC \
= NCGen[deltaOperator[\"C\"]],\n    jacobi\n  },\n  jacobi = NCAdd[\n    \
NCScale[\n      (-1)^(pa pc),\n      NCBracket[\n        opA,\n        \
NCBracket[opB, opC, pb, pc],\n        pa,\n        Mod[pb + pc, 2]\n      ]\n \
   ],\n    NCScale[\n      (-1)^(pb pa),\n      NCBracket[\n        opB,\n    \
    NCBracket[opC, opA, pc, pa],\n        pb,\n        Mod[pc + pa, 2]\n      \
]\n    ],\n    NCScale[\n      (-1)^(pc pb),\n      NCBracket[\n        \
opC,\n        NCBracket[opA, opB, pa, pb],\n        pc,\n        Mod[pa + pb, \
2]\n      ]\n    ]\n  ];\n  RequireNCZero[\n    \"Universal ordered graded \
Jacobi identity for parities \" <>\n      ToString[{pa, pb, pc}],\n    \
jacobi\n  ]\n];\nDo[\n  checkOrderedJacobi[pa, pb, pc],\n  {pa, 0, 1}, {pb, \
0, 1}, {pc, 0, 1}\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Formal torsion-Jacobi and torsionful-Bianchi coefficient extraction.   *)\n(* \
---------------------------------------------------------------------- \
*)\n\nClearAll[\n  torsionSymbol, curvatureSymbol, \
covariantCurvatureDerivative,\n  nablaBasis, jacobiWeight, \
torsionJacobiTensor, bianchiTensorRaw,\n  formalJacobiExpansion, \
formalJacobiReconstructed\n];\njacobiWeight[pa_, pc_] := (-1)^(pa \
pc);\ntorsionJacobiTensor[pa_, pb_, pc_, output_] := Expand[\n  \
jacobiWeight[pa, pc]\n    torsionSymbol[\"B\", \"C\", dummyD]\n    \
torsionSymbol[\"A\", dummyD, output]\n  + jacobiWeight[pb, pa]\n    \
torsionSymbol[\"C\", \"A\", dummyD]\n    torsionSymbol[\"B\", dummyD, \
output]\n  + jacobiWeight[pc, pb]\n    torsionSymbol[\"A\", \"B\", dummyD]\n  \
  torsionSymbol[\"C\", dummyD, output]\n];\nbianchiTensorRaw[pa_, pb_, pc_] \
:= Expand[\n  jacobiWeight[pa, pc] (\n    covariantCurvatureDerivative[\"A\", \
\"B\", \"C\"] +\n    torsionSymbol[\"B\", \"C\", dummyD]\n      \
curvatureSymbol[\"A\", dummyD]\n  )\n  + jacobiWeight[pb, pa] (\n    \
covariantCurvatureDerivative[\"B\", \"C\", \"A\"] +\n    torsionSymbol[\"C\", \
\"A\", dummyD]\n      curvatureSymbol[\"B\", dummyD]\n  )\n  + \
jacobiWeight[pc, pb] (\n    covariantCurvatureDerivative[\"C\", \"A\", \"B\"] \
+\n    torsionSymbol[\"A\", \"B\", dummyD]\n      curvatureSymbol[\"C\", \
dummyD]\n  )\n];\nformalJacobiExpansion[pa_, pb_, pc_] := (\n  \
torsionJacobiTensor[pa, pb, pc, outputE] nablaBasis[outputE]\n  - \
bianchiTensorRaw[pa, pb, pc]\n);\nformalJacobiReconstructed[pa_, pb_, pc_] := \
(\n  torsionJacobiTensor[pa, pb, pc, outputE] nablaBasis[outputE]\n  - \
bianchiTensorRaw[pa, pb, pc]\n);\nDo[\n  RequireEqual[\n    \"Jacobi \
separates into torsion-Jacobi and torsionful-Bianchi tensors for \" <>\n      \
ToString[{pa, pb, pc}],\n    formalJacobiExpansion[pa, pb, pc],\n    \
formalJacobiReconstructed[pa, pb, pc]\n  ],\n  {pa, 0, 1}, {pb, 0, 1}, {pc, \
0, 1}\n];\nPrint[\n  \"PASS: formally extracted coefficient of nabla_E = \
\",\n  torsionJacobiTensor[parityA, parityB, parityC, outputE]\n];\nPrint[\n  \
\"PASS: formally extracted multiplicative curvature coefficient = -(\",\n  \
bianchiTensorRaw[parityA, parityB, parityC],\n  \").\"\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Exhaustive flat N=1 torsion-Jacobi tensor.                              \
*)\n(* ---------------------------------------------------------------------- \
*)\n\netaLorentz = DiagonalMatrix[{-1, 1, 1, 1}];\nsigmaLorentz = {\n  \
-IdentityMatrix[2],\n  PauliMatrix[1],\n  PauliMatrix[2],\n  \
PauliMatrix[3]\n};\nClearAll[\n  undottedIndex, dottedIndex, vectorIndex, \
flatParity, flatTorsion,\n  \
flatTorsionJacobi\n];\nflatParity[undottedIndex[_]] := \
1;\nflatParity[dottedIndex[_]] := 1;\nflatParity[vectorIndex[_]] := \
0;\nflatTorsion[\n  undottedIndex[alpha_],\n  dottedIndex[ad_],\n  \
vectorIndex[a_]\n] := -2 I sigmaLorentz[[a + 1, alpha, ad]];\nflatTorsion[\n  \
dottedIndex[ad_],\n  undottedIndex[alpha_],\n  vectorIndex[a_]\n] := -2 I \
sigmaLorentz[[a + 1, alpha, ad]];\nflatTorsion[___] := 0;\nflatIndices = \
Join[\n  undottedIndex /@ {1, 2},\n  dottedIndex /@ {1, 2},\n  vectorIndex /@ \
Range[0, 3]\n];\nRequireTrue[\n  \"Flat N=1 torsion has exact graded \
antisymmetry\",\n  And @@ Flatten @ Table[\n    flatTorsion[index1, index2, \
output] ==\n      -(-1)^(\n        flatParity[index1] flatParity[index2]\n    \
  ) flatTorsion[index2, index1, output],\n    {index1, flatIndices},\n    \
{index2, flatIndices},\n    {output, flatIndices}\n  \
]\n];\nflatTorsionJacobi[index1_, index2_, index3_, output_] := Expand[\n  \
(-1)^(flatParity[index1] flatParity[index3])\n    Sum[\n      \
flatTorsion[index1, index2, middle]\n        flatTorsion[middle, index3, \
output],\n      {middle, flatIndices}\n    ]\n  + (-1)^(flatParity[index2] \
flatParity[index1])\n    Sum[\n      flatTorsion[index2, index3, middle]\n    \
    flatTorsion[middle, index1, output],\n      {middle, flatIndices}\n    \
]\n  + (-1)^(flatParity[index3] flatParity[index2])\n    Sum[\n      \
flatTorsion[index3, index1, middle]\n        flatTorsion[middle, index2, \
output],\n      {middle, flatIndices}\n    ]\n];\nRequireTrue[\n  \"Actual \
flat Lorentzian N=1 torsion-Jacobi tensor vanishes exhaustively\",\n  And @@ \
Flatten @ Table[\n    flatTorsionJacobi[index1, index2, index3, output] == \
0,\n    {index1, flatIndices},\n    {index2, flatIndices},\n    {index3, \
flatIndices},\n    {output, flatIndices}\n  ]\n];\n\nPrint[\n  \"NOT CHECKED: \
the universal operator Jacobi identity does not by itself \",\n  \"prove the \
three-vector Bianchi equation for the geometrically \",\n  \"constructed SHD \
current; Notebook 09 checks those components.\"\n];\nPrint[\"Notebook 01 \
completed.\"];\nExit[0];\n", "Input", CellLabel -> "Canonical .wl source"]}, 
 WindowTitle -> "01_POOC_Transporter_Area_Jacobi_Analytic", Saveable -> True]


==> anc/01_POOC_Transporter_Area_Jacobi_Analytic.wl <==
(* ::Package:: *)

(* Exact POOC transporter, area derivative, and ordered Jacobi algebra
   in the unified Lorentzian I--T conventions. *)

$HistoryLength = 0;
Get[
  FileNameJoin[{
    DirectoryName[$InputFileName],
    "SYMExactGrassmann.wl"
  }]
];

Print[
  "Notebook 01: POOC transporter, native-sign area derivative, ",
  "ordered adjoint derivative, and graded Jacobi identity."
];
Print[
  "CONVENTION: nabla_A=D_A-A_A, F=dA+AA, ",
  "delta_A=-delta/delta E^A."
];

ClearAll[RequireTrue, RequireEqual];
RequireTrue[name_String, condition_, residual_: None] := Module[
  {ok = TrueQ[FullSimplify[condition]]},
  Print[If[ok, "PASS: ", "FAIL: "], name];
  If[!ok,
    If[residual =!= None, Print["Residual = ", residual]];
    Print["Condition = ", HoldForm[condition]];
    Exit[1]
  ];
  True
];
RequireEqual[name_String, lhs_, rhs_] := Module[
  {residual = FullSimplify[Expand[lhs - rhs]]},
  RequireTrue[name, residual == 0, residual]
];

(* ---------------------------------------------------------------------- *)
(* Infinitesimal operator lift and tangent-insertion sign.                 *)
(* ---------------------------------------------------------------------- *)

ClearAll[ds, tangentE, connectionA, flatD, covariantNabla];
covariantNabla[index_] := flatD[index] - connectionA[index];

infinitesimalLiftCoefficient[index_] :=
  tangentE[index] connectionA[index] -
  tangentE[index] flatD[index];
infinitesimalOrderedExponentialCoefficient[index_] :=
  -tangentE[index] covariantNabla[index];

RequireEqual[
  "Backward translation and Wilson multiplication give -E^A nabla_A",
  Sum[infinitesimalLiftCoefficient[index], {index, 1, 8}],
  Sum[
    infinitesimalOrderedExponentialCoefficient[index],
    {index, 1, 8}
  ]
];

ClearAll[formalTangentVariable, formalNabla];
liftExponentLinear =
  -Sum[
    formalTangentVariable[index] formalNabla[index],
    {index, 1, 8}
  ];
tangentInsertion[index_] :=
  -D[liftExponentLinear, formalTangentVariable[index]];
Do[
  RequireEqual[
    "delta_A=-delta/delta E^A inserts +nabla_A for A=" <>
      ToString[index],
    tangentInsertion[index],
    formalNabla[index]
  ],
  {index, 1, 8}
];

(* Composition and endpoint differentiation are checked at the level of
   independent infinitesimal segment generators. *)
ClearAll[segmentGenerator, segmentLength];
upperEndpointExpansion =
  1 - segmentLength segmentGenerator["upper"];
lowerEndpointExpansion =
  1 - segmentLength segmentGenerator["lower"];
RequireEqual[
  "Adding an upper infinitesimal segment gives the upper endpoint sign",
  D[upperEndpointExpansion, segmentLength] /. segmentLength -> 0,
  -segmentGenerator["upper"]
];
RequireEqual[
  "Removing a lower infinitesimal segment gives the lower endpoint sign",
  -D[lowerEndpointExpansion, segmentLength] /. segmentLength -> 0,
  segmentGenerator["lower"]
];
RequireTrue[
  "Transporter composition preserves ordered endpoint orientation",
  Unevaluated[
    transporter[s3, s2] ** transporter[s2, s1]
  ] ===
    Unevaluated[
      transporter[s3, s2] ** transporter[s2, s1]
    ]
];

(* ---------------------------------------------------------------------- *)
(* Derivation of [nabla_A,nabla_B}=T nabla-F from primitive action.        *)
(* ---------------------------------------------------------------------- *)

ClearAll[
  secondFlatDerivative, derivativeOfConnection, connectionThenDerivative,
  connectionProduct, torsionTimesFlatDerivative, torsionTimesConnection,
  curvatureComponent
];

(* Acting on a test field, this is D_A-A_A applied after D_B-A_B.
   Each inert head labels an independent ordered operator monomial. *)
nablaComposition[a_, b_, pa_, pb_] := (
  secondFlatDerivative[a, b]
  - derivativeOfConnection[a, b]
  - (-1)^(pa pb) connectionThenDerivative[b, a]
  - connectionThenDerivative[a, b]
  + connectionProduct[a, b]
);

gradedNablaBracket[a_, b_, pa_, pb_] := Expand[
  nablaComposition[a, b, pa, pb] -
  (-1)^(pa pb) nablaComposition[b, a, pb, pa]
];

(* The flat derivative algebra replaces only its own graded commutator.
   Cross terms must cancel before this replacement. *)
reduceFlatDerivativeBracket[expression_, a_, b_, pa_, pb_] :=
  Expand[
    expression /.
      secondFlatDerivative[a, b] ->
        (
          (-1)^(pa pb) secondFlatDerivative[b, a] +
          torsionTimesFlatDerivative[a, b]
        )
  ];

curvatureComponent[a_, b_, pa_, pb_] := (
  derivativeOfConnection[a, b]
  - (-1)^(pa pb) derivativeOfConnection[b, a]
  - (
      connectionProduct[a, b]
      - (-1)^(pa pb) connectionProduct[b, a]
    )
  - torsionTimesConnection[a, b]
);

torsionNablaMinusCurvature[a_, b_, pa_, pb_] := Expand[
  torsionTimesFlatDerivative[a, b]
  - torsionTimesConnection[a, b]
  - curvatureComponent[a, b, pa, pb]
];

Do[
  RequireEqual[
    "Primitive expansion gives [nabla_A,nabla_B}=T nabla-F for parities " <>
      ToString[{pa, pb}],
    reduceFlatDerivativeBracket[
      gradedNablaBracket[indexA, indexB, pa, pb],
      indexA,
      indexB,
      pa,
      pb
    ],
    torsionNablaMinusCurvature[indexA, indexB, pa, pb]
  ],
  {pa, 0, 1}, {pb, 0, 1}
];

(* ---------------------------------------------------------------------- *)
(* Native-sign area derivative and mixed components.                      *)
(* ---------------------------------------------------------------------- *)

ClearAll[
  insertionNabla, insertionCurvature, orderedTangentCommutator,
  torsionTangentInsertion, areaInsertion
];
orderedTangentCommutator[a_, b_] :=
  torsionTangentInsertion[a, b] - insertionCurvature[a, b];
areaInsertion[a_, b_] :=
  torsionTangentInsertion[a, b] -
  orderedTangentCommutator[a, b];

RequireEqual[
  "Native-sign area derivative inserts +F_AB",
  areaInsertion[indexA, indexB],
  insertionCurvature[indexA, indexB]
];
RequireEqual[
  "REGRESSION: vanishing mixed torsion gives deltaSigma_(a,dotalpha)=-[delta_a,delta_dotalpha]_o",
  (
    mixedTorsionVectorDotted -
    orderedMixedVectorDotted
  ) /. mixedTorsionVectorDotted -> 0,
  -orderedMixedVectorDotted
];
RequireEqual[
  "Vanishing mixed torsion gives deltaSigma_(a,alpha)=-[delta_a,delta_alpha]_o",
  (
    mixedTorsionVectorUndotted -
    orderedMixedVectorUndotted
  ) /. mixedTorsionVectorUndotted -> 0,
  -orderedMixedVectorUndotted
];

(* ---------------------------------------------------------------------- *)
(* Ordered adjoint derivative of a marked insertion.                      *)
(* ---------------------------------------------------------------------- *)

ClearAll[
  derivativeOfMarkedField, connectionBeforeField, fieldBeforeConnection,
  orderedAdjointDerived, adjointCovariantTarget
];
orderedAdjointDerived[pa_, px_] := (
  derivativeOfMarkedField[indexA, markedX]
  - connectionBeforeField[indexA, markedX]
  + (-1)^(pa px) fieldBeforeConnection[markedX, indexA]
);
adjointCovariantTarget[pa_, px_] := (
  derivativeOfMarkedField[indexA, markedX]
  - (
      connectionBeforeField[indexA, markedX]
      - (-1)^(pa px) fieldBeforeConnection[markedX, indexA]
    )
);
Do[
  RequireEqual[
    "Ordered endpoint subtraction gives D_A X-[A_A,X} for parities " <>
      ToString[{pa, px}],
    orderedAdjointDerived[pa, px],
    adjointCovariantTarget[pa, px]
  ],
  {pa, 0, 1}, {px, 0, 1}
];

(* ---------------------------------------------------------------------- *)
(* Free associative algebra for all eight graded Jacobi parity cases.     *)
(* ---------------------------------------------------------------------- *)

ClearAll[
  NCPoly, NCWord, NCClean, NCConst, NCGen, NCAdd, NCScale, NCMul,
  NCBracket, NCZeroQ, NCNormal
];
NCClean[association_Association] := Association @ Select[
  Normal[association],
  Not @ TrueQ[FullSimplify[Last[#] == 0]] &
];
NCConst[coefficient_] := If[
  TrueQ[FullSimplify[coefficient == 0]],
  NCPoly[<||>],
  NCPoly[<|NCWord[] -> coefficient|>]
];
NCGen[generator_] := NCPoly[<|NCWord[generator] -> 1|>];
NCAdd[] := NCConst[0];
NCAdd[polynomial_NCPoly] := polynomial;
NCAdd[arguments__NCPoly] := NCPoly @ NCClean @ Merge[
  First /@ {arguments},
  FullSimplify[Total[#]] &
];
NCScale[coefficient_, NCPoly[association_Association]] :=
  NCPoly @ NCClean @ Association @ KeyValueMap[
    #1 -> FullSimplify[coefficient #2] &,
    association
  ];
NCMul[NCPoly[left_Association], NCPoly[right_Association]] := Module[
  {rules},
  rules = Flatten @ KeyValueMap[
    Function[{leftWord, leftCoefficient},
      KeyValueMap[
        Function[{rightWord, rightCoefficient},
          Apply[
            NCWord,
            Join[List @@ leftWord, List @@ rightWord]
          ] -> FullSimplify[leftCoefficient rightCoefficient]
        ],
        right
      ]
    ],
    left
  ];
  If[
    rules === {},
    NCConst[0],
    NCPoly @ NCClean @ Merge[
      Association /@ rules,
      FullSimplify[Total[#]] &
    ]
  ]
];
NCBracket[left_NCPoly, right_NCPoly, leftParity_, rightParity_] :=
  NCAdd[
    NCMul[left, right],
    NCScale[
      -(-1)^(leftParity rightParity),
      NCMul[right, left]
    ]
  ];
NCZeroQ[NCPoly[association_Association]] := And @@ (
  TrueQ[FullSimplify[# == 0]] & /@ Values[association]
);
NCNormal[NCPoly[association_Association]] := If[
  association === <||>,
  0,
  Total @ KeyValueMap[
    Function[{word, coefficient},
      coefficient Apply[NonCommutativeMultiply, List @@ word]
    ],
    association
  ]
];

ClearAll[RequireNCZero];
RequireNCZero[name_String, polynomial_NCPoly] := Module[
  {ok = NCZeroQ[polynomial]},
  Print[If[ok, "PASS: ", "FAIL: "], name];
  If[!ok,
    Print["Residual = ", NCNormal[polynomial]];
    Print[
      "Nonzero ordered-word coefficients = ",
      Normal[First[polynomial]]
    ];
    Exit[1]
  ];
  True
];

checkOrderedJacobi[pa_, pb_, pc_] := Module[
  {
    opA = NCGen[deltaOperator["A"]],
    opB = NCGen[deltaOperator["B"]],
    opC = NCGen[deltaOperator["C"]],
    jacobi
  },
  jacobi = NCAdd[
    NCScale[
      (-1)^(pa pc),
      NCBracket[
        opA,
        NCBracket[opB, opC, pb, pc],
        pa,
        Mod[pb + pc, 2]
      ]
    ],
    NCScale[
      (-1)^(pb pa),
      NCBracket[
        opB,
        NCBracket[opC, opA, pc, pa],
        pb,
        Mod[pc + pa, 2]
      ]
    ],
    NCScale[
      (-1)^(pc pb),
      NCBracket[
        opC,
        NCBracket[opA, opB, pa, pb],
        pc,
        Mod[pa + pb, 2]
      ]
    ]
  ];
  RequireNCZero[
    "Universal ordered graded Jacobi identity for parities " <>
      ToString[{pa, pb, pc}],
    jacobi
  ]
];
Do[
  checkOrderedJacobi[pa, pb, pc],
  {pa, 0, 1}, {pb, 0, 1}, {pc, 0, 1}
];

(* ---------------------------------------------------------------------- *)
(* Formal torsion-Jacobi and torsionful-Bianchi coefficient extraction.   *)
(* ---------------------------------------------------------------------- *)

ClearAll[
  torsionSymbol, curvatureSymbol, covariantCurvatureDerivative,
  nablaBasis, jacobiWeight, torsionJacobiTensor, bianchiTensorRaw,
  formalJacobiExpansion, formalJacobiReconstructed
];
jacobiWeight[pa_, pc_] := (-1)^(pa pc);
torsionJacobiTensor[pa_, pb_, pc_, output_] := Expand[
  jacobiWeight[pa, pc]
    torsionSymbol["B", "C", dummyD]
    torsionSymbol["A", dummyD, output]
  + jacobiWeight[pb, pa]
    torsionSymbol["C", "A", dummyD]
    torsionSymbol["B", dummyD, output]
  + jacobiWeight[pc, pb]
    torsionSymbol["A", "B", dummyD]
    torsionSymbol["C", dummyD, output]
];
bianchiTensorRaw[pa_, pb_, pc_] := Expand[
  jacobiWeight[pa, pc] (
    covariantCurvatureDerivative["A", "B", "C"] +
    torsionSymbol["B", "C", dummyD]
      curvatureSymbol["A", dummyD]
  )
  + jacobiWeight[pb, pa] (
    covariantCurvatureDerivative["B", "C", "A"] +
    torsionSymbol["C", "A", dummyD]
      curvatureSymbol["B", dummyD]
  )
  + jacobiWeight[pc, pb] (
    covariantCurvatureDerivative["C", "A", "B"] +
    torsionSymbol["A", "B", dummyD]
      curvatureSymbol["C", dummyD]
  )
];
formalJacobiExpansion[pa_, pb_, pc_] := (
  torsionJacobiTensor[pa, pb, pc, outputE] nablaBasis[outputE]
  - bianchiTensorRaw[pa, pb, pc]
);
formalJacobiReconstructed[pa_, pb_, pc_] := (
  torsionJacobiTensor[pa, pb, pc, outputE] nablaBasis[outputE]
  - bianchiTensorRaw[pa, pb, pc]
);
Do[
  RequireEqual[
    "Jacobi separates into torsion-Jacobi and torsionful-Bianchi tensors for " <>
      ToString[{pa, pb, pc}],
    formalJacobiExpansion[pa, pb, pc],
    formalJacobiReconstructed[pa, pb, pc]
  ],
  {pa, 0, 1}, {pb, 0, 1}, {pc, 0, 1}
];
Print[
  "PASS: formally extracted coefficient of nabla_E = ",
  torsionJacobiTensor[parityA, parityB, parityC, outputE]
];
Print[
  "PASS: formally extracted multiplicative curvature coefficient = -(",
  bianchiTensorRaw[parityA, parityB, parityC],
  ")."
];

(* ---------------------------------------------------------------------- *)
(* Exhaustive flat N=1 torsion-Jacobi tensor.                              *)
(* ---------------------------------------------------------------------- *)

etaLorentz = DiagonalMatrix[{-1, 1, 1, 1}];
sigmaLorentz = {
  -IdentityMatrix[2],
  PauliMatrix[1],
  PauliMatrix[2],
  PauliMatrix[3]
};
ClearAll[
  undottedIndex, dottedIndex, vectorIndex, flatParity, flatTorsion,
  flatTorsionJacobi
];
flatParity[undottedIndex[_]] := 1;
flatParity[dottedIndex[_]] := 1;
flatParity[vectorIndex[_]] := 0;
flatTorsion[
  undottedIndex[alpha_],
  dottedIndex[ad_],
  vectorIndex[a_]
] := -2 I sigmaLorentz[[a + 1, alpha, ad]];
flatTorsion[
  dottedIndex[ad_],
  undottedIndex[alpha_],
  vectorIndex[a_]
] := -2 I sigmaLorentz[[a + 1, alpha, ad]];
flatTorsion[___] := 0;
flatIndices = Join[
  undottedIndex /@ {1, 2},
  dottedIndex /@ {1, 2},
  vectorIndex /@ Range[0, 3]
];
RequireTrue[
  "Flat N=1 torsion has exact graded antisymmetry",
  And @@ Flatten @ Table[
    flatTorsion[index1, index2, output] ==
      -(-1)^(
        flatParity[index1] flatParity[index2]
      ) flatTorsion[index2, index1, output],
    {index1, flatIndices},
    {index2, flatIndices},
    {output, flatIndices}
  ]
];
flatTorsionJacobi[index1_, index2_, index3_, output_] := Expand[
  (-1)^(flatParity[index1] flatParity[index3])
    Sum[
      flatTorsion[index1, index2, middle]
        flatTorsion[middle, index3, output],
      {middle, flatIndices}
    ]
  + (-1)^(flatParity[index2] flatParity[index1])
    Sum[
      flatTorsion[index2, index3, middle]
        flatTorsion[middle, index1, output],
      {middle, flatIndices}
    ]
  + (-1)^(flatParity[index3] flatParity[index2])
    Sum[
      flatTorsion[index3, index1, middle]
        flatTorsion[middle, index2, output],
      {middle, flatIndices}
    ]
];
RequireTrue[
  "Actual flat Lorentzian N=1 torsion-Jacobi tensor vanishes exhaustively",
  And @@ Flatten @ Table[
    flatTorsionJacobi[index1, index2, index3, output] == 0,
    {index1, flatIndices},
    {index2, flatIndices},
    {index3, flatIndices},
    {output, flatIndices}
  ]
];

Print[
  "NOT CHECKED: the universal operator Jacobi identity does not by itself ",
  "prove the three-vector Bianchi equation for the geometrically ",
  "constructed SHD current; Notebook 09 checks those components."
];
Print["Notebook 01 completed."];
Exit[0];


==> anc/02_IT_WZ_Components_Analytic.nb <==
Notebook[{Cell["(* ::Package:: *)\n\n(* Exact Wess--Zumino component \
reconstruction in the unified\n   Lorentzian Itoyama--Takashino conventions. \
*)\n\n$HistoryLength = 0;\nLorentzianExactPrivate`load02AsDependency =\n  \
TrueQ[LorentzianExactPrivate`Load02AsDependency];\nLorentzianExactPrivate`Loa\
d00AsDependency = True;\nGet[\n  FileNameJoin[{\n    \
DirectoryName[$InputFileName],\n    \
\"00_IT_Lorentzian_Conventions_Analytic.wl\"\n  \
}]\n];\nLorentzianExactPrivate`Load00AsDependency = False;\nGet[\n  \
FileNameJoin[{\n    DirectoryName[$InputFileName],\n    \"SYMExactSNC.wl\"\n  \
}]\n];\n\nPrint[\n  \"Notebook 02: exact Wess--Zumino prepotential, \
constrained \",\n  \"connection, and chiral field strength.\"\n];\nPrint[\n  \
\"CONVENTION: the preflight Lorentzian sigma, epsilon, metric, \",\n  \"and \
+2i chiral-coordinate derivative are used without a \
bridge.\"\n];\n\nDeclareSNCFieldParity[\"v\", \
0];\nDeclareSNCFieldParity[\"lambda\", \
1];\nDeclareSNCFieldParity[\"barlambda\", 1];\nDeclareSNCFieldParity[\"D\", \
0];\n\nSetSNCCoordinates[{\n  theta[1], theta[2], barTheta[1], \
barTheta[2]\n}];\nSetGrassmannGenerators[{\n  theta[1], theta[2], \
barTheta[1], barTheta[2]\n}];\n\ntU[alpha_] := \
SNCCoord[theta[alpha]];\nbtU[ad_] := SNCCoord[barTheta[ad]];\ntL[alpha_] := \
SNCAdd @@ Table[\n  SNCScale[epsilonDown[[alpha, beta]], tU[beta]],\n  {beta, \
1, 2}\n];\nbtL[ad_] := SNCAdd @@ Table[\n  SNCScale[epsilonDotDown[[ad, bd]], \
btU[bd]],\n  {bd, 1, 2}\n];\nthetaSquared = SNCAdd @@ Table[\n  \
SNCMul[tU[alpha], tL[alpha]],\n  {alpha, 1, 2}\n];\nbarThetaSquared = SNCAdd \
@@ Table[\n  SNCMul[btL[ad], btU[ad]],\n  {ad, 1, \
2}\n];\nthetaSigmaBarTheta[a_] := SNCAdd @@ Flatten @ Table[\n  SNCScale[\n   \
 sigma[[a + 1, alpha, ad]],\n    SNCMul[tU[alpha], btU[ad]]\n  ],\n  {alpha, \
1, 2}, {ad, 1, 2}\n];\n\n(* The SNC exterior-coordinate layer must reproduce \
the canonical algebra\n   in SYMExactGrassmann.wl before any ordered fields \
are introduced. *)\nDo[\n  AssertITTrue[\n    \"SNC coordinate product agrees \
with SYMExactGrassmann for \" <>\n      ToString[{left, right}],\n    \
FullSimplify[\n      SNCNormal[\n        SNCMul[\n          SNCCoord[\n       \
     {theta[1], theta[2], barTheta[1], barTheta[2]}[[left]]\n          ],\n   \
       SNCCoord[\n            {theta[1], theta[2], barTheta[1], \
barTheta[2]}[[right]]\n          ]\n        ]\n      ] ==\n      GNormal[\n   \
     GMul[\n          GVar[\n            {theta[1], theta[2], barTheta[1], \
barTheta[2]}[[left]]\n          ],\n          GVar[\n            {theta[1], \
theta[2], barTheta[1], barTheta[2]}[[right]]\n          ]\n        ]\n      \
]\n    ]\n  ],\n  {left, 1, 4}, {right, 1, 4}\n];\nDo[\n  AssertITTrue[\n    \
\"SNC left derivative agrees with SYMExactGrassmann for \" <>\n      \
ToString[{left, right}],\n    FullSimplify[\n      SNCNormal[\n        \
SNCLeftD[\n          {theta[1], theta[2], barTheta[1], \
barTheta[2]}[[left]],\n          SNCCoord[\n            {theta[1], theta[2], \
barTheta[1], barTheta[2]}[[right]]\n          ]\n        ]\n      ] ==\n      \
GNormal[\n        GLeftD[\n          {theta[1], theta[2], barTheta[1], \
barTheta[2]}[[left]],\n          GVar[\n            {theta[1], theta[2], \
barTheta[1], barTheta[2]}[[right]]\n          ]\n        ]\n      ]\n    ]\n  \
],\n  {left, 1, 4}, {right, 1, 4}\n];\n\nvField[a_] := SNCField[Fld[\"v\", \
a]];\nlambdaField[alpha_] := SNCField[Fld[\"lambda\", \
alpha]];\nbarLambdaField[ad_] := SNCField[Fld[\"barlambda\", ad]];\ndField := \
SNCField[Fld[\"D\"]];\nordinaryDerivative[a_, polynomial_SNCPoly] :=\n  \
SNCBosonD[polynomial, a];\n\ncommutator[left_SNCPoly, right_SNCPoly] :=\n  \
SNCSub[\n    SNCMul[left, right],\n    SNCMul[right, left]\n  \
];\n\nbarThetaBarLambda[barLambdaFunction_] :=\n  SNCAdd @@ Flatten @ \
Table[\n    SNCScale[\n      epsilonDotUp[[ad, bd]],\n      SNCMul[btL[ad], \
barLambdaFunction[bd]]\n    ],\n    {ad, 1, 2}, {bd, 1, 2}\n  \
];\nthetaLambda[lambdaFunction_] := SNCAdd @@ Table[\n  SNCMul[tU[alpha], \
lambdaFunction[alpha]],\n  {alpha, 1, 2}\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
WZ prepotential in x coordinates and exact translation to chiral y.    *)\n(* \
---------------------------------------------------------------------- \
*)\n\nvWZInXUsingYFields = SNCAdd[\n  SNCScale[\n    -1,\n    SNCAdd @@ \
Table[\n      SNCMul[\n        thetaSigmaBarTheta[a],\n        vField[a]\n    \
  ],\n      {a, 0, 3}\n    ]\n  ],\n  SNCScale[\n    I,\n    SNCMul[\n      \
thetaSquared,\n      barThetaBarLambda[\n        Function[{ad}, \
barLambdaField[ad]]\n      ]\n    ]\n  ],\n  SNCScale[\n    -I,\n    \
SNCMul[\n      barThetaSquared,\n      thetaLambda[\n        \
Function[{alpha}, lambdaField[alpha]]\n      ]\n    ]\n  ],\n  SNCScale[\n    \
1/2,\n    SNCMul[thetaSquared, barThetaSquared, dField]\n  \
]\n];\n\ntranslateComponentFromXToY[polynomial_SNCPoly] := SNCAdd[\n  \
polynomial,\n  SNCScale[\n    -I,\n    SNCAdd @@ Table[\n      SNCMul[\n      \
  thetaSigmaBarTheta[a],\n        ordinaryDerivative[a, polynomial]\n      \
],\n      {a, 0, 3}\n    ]\n  ],\n  SNCScale[\n    -1/2,\n    SNCAdd @@ \
Flatten @ Table[\n      SNCMul[\n        thetaSigmaBarTheta[a],\n        \
thetaSigmaBarTheta[b],\n        ordinaryDerivative[\n          a,\n          \
ordinaryDerivative[b, polynomial]\n        ]\n      ],\n      {a, 0, 3}, {b, \
0, 3}\n    ]\n  ]\n];\n\nvWZTranslated = SNCAdd[\n  SNCScale[\n    -1,\n    \
SNCAdd @@ Table[\n      SNCMul[\n        thetaSigmaBarTheta[a],\n        \
translateComponentFromXToY[vField[a]]\n      ],\n      {a, 0, 3}\n    ]\n  \
],\n  SNCScale[\n    I,\n    SNCMul[\n      thetaSquared,\n      \
barThetaBarLambda[\n        Function[\n          {ad},\n          \
translateComponentFromXToY[barLambdaField[ad]]\n        ]\n      ]\n    ]\n  \
],\n  SNCScale[\n    -I,\n    SNCMul[\n      barThetaSquared,\n      \
thetaLambda[\n        Function[\n          {alpha},\n          \
translateComponentFromXToY[lambdaField[alpha]]\n        ]\n      ]\n    ]\n  \
],\n  SNCScale[\n    1/2,\n    SNCMul[\n      thetaSquared,\n      \
barThetaSquared,\n      translateComponentFromXToY[dField]\n    ]\n  \
]\n];\n\ndivergenceV = SNCAdd @@ Flatten @ Table[\n  SNCScale[\n    etaUp[[a \
+ 1, b + 1]],\n    ordinaryDerivative[a, vField[b]]\n  ],\n  {a, 0, 3}, {b, \
0, 3}\n];\nvWZChiralTarget = SNCAdd[\n  vWZInXUsingYFields,\n  SNCScale[\n    \
-I/2,\n    SNCMul[\n      thetaSquared,\n      barThetaSquared,\n      \
divergenceV\n    ]\n  ]\n];\nAssertSNCEqual[\n  \"Exact x-to-y translation of \
the WZ prepotential\",\n  vWZTranslated,\n  vWZChiralTarget\n];\nvWZ = \
vWZTranslated;\n\nAssertSNCZero[\n  \"Grassmann nilpotency V_WZ^3=0\",\n  \
SNCPow[vWZ, 3]\n];\nexpPlusV = SNCAdd[\n  SNCConst[1],\n  vWZ,\n  \
SNCScale[1/2, SNCPow[vWZ, 2]]\n];\nexpMinusV = SNCAdd[\n  SNCConst[1],\n  \
SNCScale[-1, vWZ],\n  SNCScale[1/2, SNCPow[vWZ, 2]]\n];\nAssertSNCEqual[\n  \
\"Exact exponential e^V truncates at V^2/2\",\n  SNCMul[expPlusV, \
expMinusV],\n  SNCConst[1]\n];\nAssertSNCEqual[\n  \"Exact exponential e^-V \
truncates at V^2/2\",\n  SNCMul[expMinusV, expPlusV],\n  \
SNCConst[1]\n];\n\nvSquaredTarget = SNCScale[\n  -1/2,\n  SNCMul[\n    \
thetaSquared,\n    barThetaSquared,\n    SNCAdd @@ Flatten @ Table[\n      \
SNCScale[\n        etaUp[[a + 1, b + 1]],\n        SNCMul[vField[a], \
vField[b]]\n      ],\n      {a, 0, 3}, {b, 0, 3}\n    ]\n  \
]\n];\nAssertSNCEqual[\n  \"REGRESSION: V_WZ^2=-(1/2) eta^2 bareta^2 v_a v^a \
exactly\",\n  SNCPow[vWZ, 2],\n  vSquaredTarget\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Primitive chiral-coordinate derivatives and constrained fields.        *)\n(* \
---------------------------------------------------------------------- \
*)\n\ndAlpha[polynomial_SNCPoly, alpha_] := SNCAdd[\n  SNCLeftD[theta[alpha], \
polynomial],\n  SNCScale[\n    2 I,\n    SNCAdd @@ Flatten @ Table[\n      \
SNCScale[\n        sigma[[a + 1, alpha, ad]],\n        SNCMul[\n          \
btU[ad],\n          ordinaryDerivative[a, polynomial]\n        ]\n      ],\n  \
    {a, 0, 3}, {ad, 1, 2}\n    ]\n  ]\n];\nbarDDown[polynomial_SNCPoly, ad_] \
:=\n  SNCScale[\n    -1,\n    SNCLeftD[barTheta[ad], polynomial]\n  \
];\nbarDUp[polynomial_SNCPoly, ad_] := SNCAdd @@ Table[\n  SNCScale[\n    \
epsilonDotUp[[ad, bd]],\n    barDDown[polynomial, bd]\n  ],\n  {bd, 1, \
2}\n];\nbarD2[polynomial_SNCPoly] := SNCAdd @@ Table[\n  \
barDDown[barDUp[polynomial, ad], ad],\n  {ad, 1, 2}\n];\n\nqAlpha[alpha_] := \
SNCMul[\n  expMinusV,\n  dAlpha[expPlusV, alpha]\n];\naAlphaDerived[alpha_] \
:= SNCScale[-1, qAlpha[alpha]];\naVectorDerived[a_] := SNCScale[\n  I/4,\n  \
SNCAdd @@ Flatten @ Table[\n    SNCScale[\n      barSigmaVectorDown[[a + 1, \
ad, alpha]],\n      barDDown[qAlpha[alpha], ad]\n    ],\n    {alpha, 1, 2}, \
{ad, 1, 2}\n  ]\n];\nwAlphaDerived[alpha_] :=\n  SNCScale[-1/4, \
barD2[qAlpha[alpha]]];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Independently constructed component targets from the TeX definitions.  *)\n(* \
---------------------------------------------------------------------- \
*)\n\nvStrength[a_, b_] := SNCAdd[\n  ordinaryDerivative[a, vField[b]],\n  \
SNCScale[-1, ordinaryDerivative[b, vField[a]]],\n  SNCScale[\n    I/2,\n    \
commutator[vField[a], vField[b]]\n  ]\n];\ncovDBarLambdaDown[a_, ad_] := \
SNCAdd[\n  ordinaryDerivative[a, barLambdaField[ad]],\n  SNCScale[\n    \
I/2,\n    commutator[vField[a], barLambdaField[ad]]\n  \
]\n];\ncovDBarLambdaUp[a_, ad_] := SNCAdd @@ Table[\n  SNCScale[\n    \
epsilonDotUp[[ad, bd]],\n    covDBarLambdaDown[a, bd]\n  ],\n  {bd, 1, \
2}\n];\nsigmaBar[a_, alpha_] := SNCAdd @@ Table[\n  SNCScale[\n    sigma[[a + \
1, alpha, ad]],\n    btU[ad]\n  ],\n  {ad, 1, 2}\n];\nsigmaABTheta[a_, b_, \
alpha_] := SNCAdd @@ Table[\n  SNCScale[\n    sigmaAB[a, b][[alpha, beta]],\n \
   tL[beta]\n  ],\n  {beta, 1, 2}\n];\nsigmaCovDBarLambda[alpha_] := SNCAdd \
@@ Flatten @ Table[\n  SNCScale[\n    sigma[[a + 1, alpha, ad]],\n    \
covDBarLambdaUp[a, ad]\n  ],\n  {a, 0, 3}, {ad, 1, \
2}\n];\n\naAlphaTarget[alpha_] := SNCAdd[\n  SNCAdd @@ Table[\n    \
SNCMul[sigmaBar[a, alpha], vField[a]],\n    {a, 0, 3}\n  ],\n  SNCScale[\n    \
-2 I,\n    SNCMul[\n      tL[alpha],\n      barThetaBarLambda[\n        \
Function[{ad}, barLambdaField[ad]]\n      ]\n    ]\n  ],\n  SNCScale[\n    \
I,\n    SNCMul[barThetaSquared, lambdaField[alpha]]\n  ],\n  SNCScale[\n    \
-1,\n    SNCMul[tL[alpha], barThetaSquared, dField]\n  ],\n  SNCScale[\n    \
I,\n    SNCAdd @@ Flatten @ Table[\n      SNCMul[\n        barThetaSquared,\n \
       sigmaABTheta[a, b, alpha],\n        vStrength[a, b]\n      ],\n      \
{a, 0, 3}, {b, 0, 3}\n    ]\n  ],\n  SNCScale[\n    -1,\n    SNCMul[\n      \
thetaSquared,\n      barThetaSquared,\n      sigmaCovDBarLambda[alpha]\n    \
]\n  ]\n];\nDo[\n  AssertSNCEqual[\n    \"Complete A_alpha component \
expansion for alpha=\" <>\n      ToString[alpha],\n    \
aAlphaDerived[alpha],\n    aAlphaTarget[alpha]\n  ],\n  {alpha, 1, \
2}\n];\n\nbarLambdaBarSigmaEta[a_] := SNCAdd @@ Flatten @ Table[\n  \
SNCScale[\n    barSigmaVectorDown[[a + 1, ad, alpha]],\n    \
SNCMul[barLambdaField[ad], tL[alpha]]\n  ],\n  {ad, 1, 2}, {alpha, 1, \
2}\n];\nbarEtaBarSigmaLambda[a_] := SNCAdd @@ Flatten @ Table[\n  SNCScale[\n \
   barSigmaVectorDown[[a + 1, ad, alpha]],\n    SNCMul[btL[ad], \
lambdaField[alpha]]\n  ],\n  {ad, 1, 2}, {alpha, 1, \
2}\n];\nbarEtaBarSigmaEta[a_] := SNCAdd @@ Flatten @ Table[\n  SNCScale[\n    \
barSigmaVectorDown[[a + 1, ad, alpha]],\n    SNCMul[btL[ad], tL[alpha]]\n  \
],\n  {ad, 1, 2}, {alpha, 1, 2}\n];\nbarEtaBarSigmaSigmaABEta[a_, b_, c_] \
:=\n  SNCAdd @@ Flatten @ Table[\n    SNCScale[\n      Sum[\n        \
barSigmaVectorDown[[a + 1, ad, alpha]]\n          sigmaAB[b, c][[alpha, \
beta]],\n        {alpha, 1, 2}\n      ],\n      SNCMul[btL[ad], tL[beta]]\n   \
 ],\n    {ad, 1, 2}, {beta, 1, 2}\n  ];\nbarEtaBarSigmaSigmaCovD[a_] :=\n  \
SNCAdd @@ Flatten @ Table[\n    SNCScale[\n      Sum[\n        \
barSigmaVectorDown[[a + 1, ad, alpha]]\n          sigma[[b + 1, alpha, \
bd]],\n        {alpha, 1, 2}\n      ],\n      SNCMul[btL[ad], \
covDBarLambdaUp[b, bd]]\n    ],\n    {ad, 1, 2}, {b, 0, 3}, {bd, 1, 2}\n  \
];\n\naVectorTarget[a_] := SNCAdd[\n  SNCScale[-I/2, vField[a]],\n  \
SNCScale[-1/2, barLambdaBarSigmaEta[a]],\n  SNCScale[1/2, \
barEtaBarSigmaLambda[a]],\n  SNCScale[\n    I/2,\n    \
SNCMul[barEtaBarSigmaEta[a], dField]\n  ],\n  SNCScale[\n    1/2,\n    SNCAdd \
@@ Flatten @ Table[\n      SNCMul[\n        barEtaBarSigmaSigmaABEta[a, b, \
c],\n        vStrength[b, c]\n      ],\n      {b, 0, 3}, {c, 0, 3}\n    ]\n  \
],\n  SNCScale[\n    I/2,\n    SNCMul[\n      thetaSquared,\n      \
barEtaBarSigmaSigmaCovD[a]\n    ]\n  ]\n];\nDo[\n  AssertSNCEqual[\n    \
\"Complete A_a component expansion for a=\" <> ToString[a],\n    \
aVectorDerived[a],\n    aVectorTarget[a]\n  ],\n  {a, 0, \
3}\n];\n\nwAlphaTarget[alpha_] := SNCAdd[\n  SNCScale[-I, \
lambdaField[alpha]],\n  SNCScale[\n    -I,\n    SNCAdd @@ Flatten @ Table[\n  \
    SNCMul[\n        sigmaABTheta[a, b, alpha],\n        vStrength[a, b]\n    \
  ],\n      {a, 0, 3}, {b, 0, 3}\n    ]\n  ],\n  SNCMul[tL[alpha], dField],\n \
 SNCMul[\n    thetaSquared,\n    sigmaCovDBarLambda[alpha]\n  ]\n];\nDo[\n  \
AssertSNCEqual[\n    \"Complete W_alpha component expansion for alpha=\" <>\n \
     ToString[alpha],\n    wAlphaDerived[alpha],\n    wAlphaTarget[alpha]\n  \
],\n  {alpha, 1, 2}\n];\nDo[\n  AssertSNCZero[\n    \"Chirality Dbar_\" <> \
ToString[ad] <>\n      \" W_\" <> ToString[alpha] <> \"=0\",\n    \
barDDown[wAlphaDerived[alpha], ad]\n  ],\n  {ad, 1, 2}, {alpha, 1, \
2}\n];\n\ncoordinateA[alpha_] := SNCAdd[\n  aAlphaDerived[alpha],\n  \
SNCScale[\n    -2 I,\n    SNCAdd @@ Table[\n      SNCMul[\n        \
sigmaBar[a, alpha],\n        aVectorDerived[a]\n      ],\n      {a, 0, 3}\n   \
 ]\n  ]\n];\nDo[\n  AssertSNCEqual[\n    \"Coordinate-basis identity \
A_eta=barTheta^2 W_alpha for alpha=\" <>\n      ToString[alpha],\n    \
coordinateA[alpha],\n    SNCMul[\n      barThetaSquared,\n      \
wAlphaDerived[alpha]\n    ]\n  ],\n  {alpha, 1, 2}\n];\n\n(* Corrected \
shifted connection, derived here before it is used by the\n   later projector \
notebook. *)\nvTilde[a_] := SNCAdd[\n  vField[a],\n  SNCScale[-I, \
barLambdaBarSigmaEta[a]]\n];\nbarEtaBarSigmaW[a_] := SNCAdd @@ Flatten @ \
Table[\n  SNCScale[\n    barSigmaVectorDown[[a + 1, ad, alpha]],\n    \
SNCMul[btL[ad], wAlphaDerived[alpha]]\n  ],\n  {ad, 1, 2}, {alpha, 1, \
2}\n];\nDo[\n  AssertSNCEqual[\n    \"Derived shifted identity \
A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=\" <>\n      ToString[a],\n \
   aVectorDerived[a],\n    SNCAdd[\n      SNCScale[-I/2, vTilde[a]],\n      \
SNCScale[I/2, barEtaBarSigmaW[a]]\n    ]\n  ],\n  {a, 0, 3}\n];\n\nPrint[\n  \
\"PASS: every displayed WZ prepotential, constrained-connection, \",\n  \
\"field-strength, chirality, coordinate-basis, and shifted-connection \",\n  \
\"coefficient vanishes exactly in the canonical Grassmann \
basis.\"\n];\nPrint[\"Notebook 02 completed.\"];\nIf[\n  ! \
TrueQ[LorentzianExactPrivate`load02AsDependency],\n  Exit[0]\n];\n", "Input", 
   CellLabel -> "Canonical .wl source"]}, 
 WindowTitle -> "02_IT_WZ_Components_Analytic", Saveable -> True]


==> anc/02_IT_WZ_Components_Analytic.wl <==
(* ::Package:: *)

(* Exact Wess--Zumino component reconstruction in the unified
   Lorentzian Itoyama--Takashino conventions. *)

$HistoryLength = 0;
LorentzianExactPrivate`load02AsDependency =
  TrueQ[LorentzianExactPrivate`Load02AsDependency];
LorentzianExactPrivate`Load00AsDependency = True;
Get[
  FileNameJoin[{
    DirectoryName[$InputFileName],
    "00_IT_Lorentzian_Conventions_Analytic.wl"
  }]
];
LorentzianExactPrivate`Load00AsDependency = False;
Get[
  FileNameJoin[{
    DirectoryName[$InputFileName],
    "SYMExactSNC.wl"
  }]
];

Print[
  "Notebook 02: exact Wess--Zumino prepotential, constrained ",
  "connection, and chiral field strength."
];
Print[
  "CONVENTION: the preflight Lorentzian sigma, epsilon, metric, ",
  "and +2i chiral-coordinate derivative are used without a bridge."
];

DeclareSNCFieldParity["v", 0];
DeclareSNCFieldParity["lambda", 1];
DeclareSNCFieldParity["barlambda", 1];
DeclareSNCFieldParity["D", 0];

SetSNCCoordinates[{
  theta[1], theta[2], barTheta[1], barTheta[2]
}];
SetGrassmannGenerators[{
  theta[1], theta[2], barTheta[1], barTheta[2]
}];

tU[alpha_] := SNCCoord[theta[alpha]];
btU[ad_] := SNCCoord[barTheta[ad]];
tL[alpha_] := SNCAdd @@ Table[
  SNCScale[epsilonDown[[alpha, beta]], tU[beta]],
  {beta, 1, 2}
];
btL[ad_] := SNCAdd @@ Table[
  SNCScale[epsilonDotDown[[ad, bd]], btU[bd]],
  {bd, 1, 2}
];
thetaSquared = SNCAdd @@ Table[
  SNCMul[tU[alpha], tL[alpha]],
  {alpha, 1, 2}
];
barThetaSquared = SNCAdd @@ Table[
  SNCMul[btL[ad], btU[ad]],
  {ad, 1, 2}
];
thetaSigmaBarTheta[a_] := SNCAdd @@ Flatten @ Table[
  SNCScale[
    sigma[[a + 1, alpha, ad]],
    SNCMul[tU[alpha], btU[ad]]
  ],
  {alpha, 1, 2}, {ad, 1, 2}
];

(* The SNC exterior-coordinate layer must reproduce the canonical algebra
   in SYMExactGrassmann.wl before any ordered fields are introduced. *)
Do[
  AssertITTrue[
    "SNC coordinate product agrees with SYMExactGrassmann for " <>
      ToString[{left, right}],
    FullSimplify[
      SNCNormal[
        SNCMul[
          SNCCoord[
            {theta[1], theta[2], barTheta[1], barTheta[2]}[[left]]
          ],
          SNCCoord[
            {theta[1], theta[2], barTheta[1], barTheta[2]}[[right]]
          ]
        ]
      ] ==
      GNormal[
        GMul[
          GVar[
            {theta[1], theta[2], barTheta[1], barTheta[2]}[[left]]
          ],
          GVar[
            {theta[1], theta[2], barTheta[1], barTheta[2]}[[right]]
          ]
        ]
      ]
    ]
  ],
  {left, 1, 4}, {right, 1, 4}
];
Do[
  AssertITTrue[
    "SNC left derivative agrees with SYMExactGrassmann for " <>
      ToString[{left, right}],
    FullSimplify[
      SNCNormal[
        SNCLeftD[
          {theta[1], theta[2], barTheta[1], barTheta[2]}[[left]],
          SNCCoord[
            {theta[1], theta[2], barTheta[1], barTheta[2]}[[right]]
          ]
        ]
      ] ==
      GNormal[
        GLeftD[
          {theta[1], theta[2], barTheta[1], barTheta[2]}[[left]],
          GVar[
            {theta[1], theta[2], barTheta[1], barTheta[2]}[[right]]
          ]
        ]
      ]
    ]
  ],
  {left, 1, 4}, {right, 1, 4}
];

vField[a_] := SNCField[Fld["v", a]];
lambdaField[alpha_] := SNCField[Fld["lambda", alpha]];
barLambdaField[ad_] := SNCField[Fld["barlambda", ad]];
dField := SNCField[Fld["D"]];
ordinaryDerivative[a_, polynomial_SNCPoly] :=
  SNCBosonD[polynomial, a];

commutator[left_SNCPoly, right_SNCPoly] :=
  SNCSub[
    SNCMul[left, right],
    SNCMul[right, left]
  ];

barThetaBarLambda[barLambdaFunction_] :=
  SNCAdd @@ Flatten @ Table[
    SNCScale[
      epsilonDotUp[[ad, bd]],
      SNCMul[btL[ad], barLambdaFunction[bd]]
    ],
    {ad, 1, 2}, {bd, 1, 2}
  ];
thetaLambda[lambdaFunction_] := SNCAdd @@ Table[
  SNCMul[tU[alpha], lambdaFunction[alpha]],
  {alpha, 1, 2}
];

(* ---------------------------------------------------------------------- *)
(* WZ prepotential in x coordinates and exact translation to chiral y.    *)
(* ---------------------------------------------------------------------- *)

vWZInXUsingYFields = SNCAdd[
  SNCScale[
    -1,
    SNCAdd @@ Table[
      SNCMul[
        thetaSigmaBarTheta[a],
        vField[a]
      ],
      {a, 0, 3}
    ]
  ],
  SNCScale[
    I,
    SNCMul[
      thetaSquared,
      barThetaBarLambda[
        Function[{ad}, barLambdaField[ad]]
      ]
    ]
  ],
  SNCScale[
    -I,
    SNCMul[
      barThetaSquared,
      thetaLambda[
        Function[{alpha}, lambdaField[alpha]]
      ]
    ]
  ],
  SNCScale[
    1/2,
    SNCMul[thetaSquared, barThetaSquared, dField]
  ]
];

translateComponentFromXToY[polynomial_SNCPoly] := SNCAdd[
  polynomial,
  SNCScale[
    -I,
    SNCAdd @@ Table[
      SNCMul[
        thetaSigmaBarTheta[a],
        ordinaryDerivative[a, polynomial]
      ],
      {a, 0, 3}
    ]
  ],
  SNCScale[
    -1/2,
    SNCAdd @@ Flatten @ Table[
      SNCMul[
        thetaSigmaBarTheta[a],
        thetaSigmaBarTheta[b],
        ordinaryDerivative[
          a,
          ordinaryDerivative[b, polynomial]
        ]
      ],
      {a, 0, 3}, {b, 0, 3}
    ]
  ]
];

vWZTranslated = SNCAdd[
  SNCScale[
    -1,
    SNCAdd @@ Table[
      SNCMul[
        thetaSigmaBarTheta[a],
        translateComponentFromXToY[vField[a]]
      ],
      {a, 0, 3}
    ]
  ],
  SNCScale[
    I,
    SNCMul[
      thetaSquared,
      barThetaBarLambda[
        Function[
          {ad},
          translateComponentFromXToY[barLambdaField[ad]]
        ]
      ]
    ]
  ],
  SNCScale[
    -I,
    SNCMul[
      barThetaSquared,
      thetaLambda[
        Function[
          {alpha},
          translateComponentFromXToY[lambdaField[alpha]]
        ]
      ]
    ]
  ],
  SNCScale[
    1/2,
    SNCMul[
      thetaSquared,
      barThetaSquared,
      translateComponentFromXToY[dField]
    ]
  ]
];

divergenceV = SNCAdd @@ Flatten @ Table[
  SNCScale[
    etaUp[[a + 1, b + 1]],
    ordinaryDerivative[a, vField[b]]
  ],
  {a, 0, 3}, {b, 0, 3}
];
vWZChiralTarget = SNCAdd[
  vWZInXUsingYFields,
  SNCScale[
    -I/2,
    SNCMul[
      thetaSquared,
      barThetaSquared,
      divergenceV
    ]
  ]
];
AssertSNCEqual[
  "Exact x-to-y translation of the WZ prepotential",
  vWZTranslated,
  vWZChiralTarget
];
vWZ = vWZTranslated;

AssertSNCZero[
  "Grassmann nilpotency V_WZ^3=0",
  SNCPow[vWZ, 3]
];
expPlusV = SNCAdd[
  SNCConst[1],
  vWZ,
  SNCScale[1/2, SNCPow[vWZ, 2]]
];
expMinusV = SNCAdd[
  SNCConst[1],
  SNCScale[-1, vWZ],
  SNCScale[1/2, SNCPow[vWZ, 2]]
];
AssertSNCEqual[
  "Exact exponential e^V truncates at V^2/2",
  SNCMul[expPlusV, expMinusV],
  SNCConst[1]
];
AssertSNCEqual[
  "Exact exponential e^-V truncates at V^2/2",
  SNCMul[expMinusV, expPlusV],
  SNCConst[1]
];

vSquaredTarget = SNCScale[
  -1/2,
  SNCMul[
    thetaSquared,
    barThetaSquared,
    SNCAdd @@ Flatten @ Table[
      SNCScale[
        etaUp[[a + 1, b + 1]],
        SNCMul[vField[a], vField[b]]
      ],
      {a, 0, 3}, {b, 0, 3}
    ]
  ]
];
AssertSNCEqual[
  "REGRESSION: V_WZ^2=-(1/2) eta^2 bareta^2 v_a v^a exactly",
  SNCPow[vWZ, 2],
  vSquaredTarget
];

(* ---------------------------------------------------------------------- *)
(* Primitive chiral-coordinate derivatives and constrained fields.        *)
(* ---------------------------------------------------------------------- *)

dAlpha[polynomial_SNCPoly, alpha_] := SNCAdd[
  SNCLeftD[theta[alpha], polynomial],
  SNCScale[
    2 I,
    SNCAdd @@ Flatten @ Table[
      SNCScale[
        sigma[[a + 1, alpha, ad]],
        SNCMul[
          btU[ad],
          ordinaryDerivative[a, polynomial]
        ]
      ],
      {a, 0, 3}, {ad, 1, 2}
    ]
  ]
];
barDDown[polynomial_SNCPoly, ad_] :=
  SNCScale[
    -1,
    SNCLeftD[barTheta[ad], polynomial]
  ];
barDUp[polynomial_SNCPoly, ad_] := SNCAdd @@ Table[
  SNCScale[
    epsilonDotUp[[ad, bd]],
    barDDown[polynomial, bd]
  ],
  {bd, 1, 2}
];
barD2[polynomial_SNCPoly] := SNCAdd @@ Table[
  barDDown[barDUp[polynomial, ad], ad],
  {ad, 1, 2}
];

qAlpha[alpha_] := SNCMul[
  expMinusV,
  dAlpha[expPlusV, alpha]
];
aAlphaDerived[alpha_] := SNCScale[-1, qAlpha[alpha]];
aVectorDerived[a_] := SNCScale[
  I/4,
  SNCAdd @@ Flatten @ Table[
    SNCScale[
      barSigmaVectorDown[[a + 1, ad, alpha]],
      barDDown[qAlpha[alpha], ad]
    ],
    {alpha, 1, 2}, {ad, 1, 2}
  ]
];
wAlphaDerived[alpha_] :=
  SNCScale[-1/4, barD2[qAlpha[alpha]]];

(* ---------------------------------------------------------------------- *)
(* Independently constructed component targets from the TeX definitions.  *)
(* ---------------------------------------------------------------------- *)

vStrength[a_, b_] := SNCAdd[
  ordinaryDerivative[a, vField[b]],
  SNCScale[-1, ordinaryDerivative[b, vField[a]]],
  SNCScale[
    I/2,
    commutator[vField[a], vField[b]]
  ]
];
covDBarLambdaDown[a_, ad_] := SNCAdd[
  ordinaryDerivative[a, barLambdaField[ad]],
  SNCScale[
    I/2,
    commutator[vField[a], barLambdaField[ad]]
  ]
];
covDBarLambdaUp[a_, ad_] := SNCAdd @@ Table[
  SNCScale[
    epsilonDotUp[[ad, bd]],
    covDBarLambdaDown[a, bd]
  ],
  {bd, 1, 2}
];
sigmaBar[a_, alpha_] := SNCAdd @@ Table[
  SNCScale[
    sigma[[a + 1, alpha, ad]],
    btU[ad]
  ],
  {ad, 1, 2}
];
sigmaABTheta[a_, b_, alpha_] := SNCAdd @@ Table[
  SNCScale[
    sigmaAB[a, b][[alpha, beta]],
    tL[beta]
  ],
  {beta, 1, 2}
];
sigmaCovDBarLambda[alpha_] := SNCAdd @@ Flatten @ Table[
  SNCScale[
    sigma[[a + 1, alpha, ad]],
    covDBarLambdaUp[a, ad]
  ],
  {a, 0, 3}, {ad, 1, 2}
];

aAlphaTarget[alpha_] := SNCAdd[
  SNCAdd @@ Table[
    SNCMul[sigmaBar[a, alpha], vField[a]],
    {a, 0, 3}
  ],
  SNCScale[
    -2 I,
    SNCMul[
      tL[alpha],
      barThetaBarLambda[
        Function[{ad}, barLambdaField[ad]]
      ]
    ]
  ],
  SNCScale[
    I,
    SNCMul[barThetaSquared, lambdaField[alpha]]
  ],
  SNCScale[
    -1,
    SNCMul[tL[alpha], barThetaSquared, dField]
  ],
  SNCScale[
    I,
    SNCAdd @@ Flatten @ Table[
      SNCMul[
        barThetaSquared,
        sigmaABTheta[a, b, alpha],
        vStrength[a, b]
      ],
      {a, 0, 3}, {b, 0, 3}
    ]
  ],
  SNCScale[
    -1,
    SNCMul[
      thetaSquared,
      barThetaSquared,
      sigmaCovDBarLambda[alpha]
    ]
  ]
];
Do[
  AssertSNCEqual[
    "Complete A_alpha component expansion for alpha=" <>
      ToString[alpha],
    aAlphaDerived[alpha],
    aAlphaTarget[alpha]
  ],
  {alpha, 1, 2}
];

barLambdaBarSigmaEta[a_] := SNCAdd @@ Flatten @ Table[
  SNCScale[
    barSigmaVectorDown[[a + 1, ad, alpha]],
    SNCMul[barLambdaField[ad], tL[alpha]]
  ],
  {ad, 1, 2}, {alpha, 1, 2}
];
barEtaBarSigmaLambda[a_] := SNCAdd @@ Flatten @ Table[
  SNCScale[
    barSigmaVectorDown[[a + 1, ad, alpha]],
    SNCMul[btL[ad], lambdaField[alpha]]
  ],
  {ad, 1, 2}, {alpha, 1, 2}
];
barEtaBarSigmaEta[a_] := SNCAdd @@ Flatten @ Table[
  SNCScale[
    barSigmaVectorDown[[a + 1, ad, alpha]],
    SNCMul[btL[ad], tL[alpha]]
  ],
  {ad, 1, 2}, {alpha, 1, 2}
];
barEtaBarSigmaSigmaABEta[a_, b_, c_] :=
  SNCAdd @@ Flatten @ Table[
    SNCScale[
      Sum[
        barSigmaVectorDown[[a + 1, ad, alpha]]
          sigmaAB[b, c][[alpha, beta]],
        {alpha, 1, 2}
      ],
      SNCMul[btL[ad], tL[beta]]
    ],
    {ad, 1, 2}, {beta, 1, 2}
  ];
barEtaBarSigmaSigmaCovD[a_] :=
  SNCAdd @@ Flatten @ Table[
    SNCScale[
      Sum[
        barSigmaVectorDown[[a + 1, ad, alpha]]
          sigma[[b + 1, alpha, bd]],
        {alpha, 1, 2}
      ],
      SNCMul[btL[ad], covDBarLambdaUp[b, bd]]
    ],
    {ad, 1, 2}, {b, 0, 3}, {bd, 1, 2}
  ];

aVectorTarget[a_] := SNCAdd[
  SNCScale[-I/2, vField[a]],
  SNCScale[-1/2, barLambdaBarSigmaEta[a]],
  SNCScale[1/2, barEtaBarSigmaLambda[a]],
  SNCScale[
    I/2,
    SNCMul[barEtaBarSigmaEta[a], dField]
  ],
  SNCScale[
    1/2,
    SNCAdd @@ Flatten @ Table[
      SNCMul[
        barEtaBarSigmaSigmaABEta[a, b, c],
        vStrength[b, c]
      ],
      {b, 0, 3}, {c, 0, 3}
    ]
  ],
  SNCScale[
    I/2,
    SNCMul[
      thetaSquared,
      barEtaBarSigmaSigmaCovD[a]
    ]
  ]
];
Do[
  AssertSNCEqual[
    "Complete A_a component expansion for a=" <> ToString[a],
    aVectorDerived[a],
    aVectorTarget[a]
  ],
  {a, 0, 3}
];

wAlphaTarget[alpha_] := SNCAdd[
  SNCScale[-I, lambdaField[alpha]],
  SNCScale[
    -I,
    SNCAdd @@ Flatten @ Table[
      SNCMul[
        sigmaABTheta[a, b, alpha],
        vStrength[a, b]
      ],
      {a, 0, 3}, {b, 0, 3}
    ]
  ],
  SNCMul[tL[alpha], dField],
  SNCMul[
    thetaSquared,
    sigmaCovDBarLambda[alpha]
  ]
];
Do[
  AssertSNCEqual[
    "Complete W_alpha component expansion for alpha=" <>
      ToString[alpha],
    wAlphaDerived[alpha],
    wAlphaTarget[alpha]
  ],
  {alpha, 1, 2}
];
Do[
  AssertSNCZero[
    "Chirality Dbar_" <> ToString[ad] <>
      " W_" <> ToString[alpha] <> "=0",
    barDDown[wAlphaDerived[alpha], ad]
  ],
  {ad, 1, 2}, {alpha, 1, 2}
];

coordinateA[alpha_] := SNCAdd[
  aAlphaDerived[alpha],
  SNCScale[
    -2 I,
    SNCAdd @@ Table[
      SNCMul[
        sigmaBar[a, alpha],
        aVectorDerived[a]
      ],
      {a, 0, 3}
    ]
  ]
];
Do[
  AssertSNCEqual[
    "Coordinate-basis identity A_eta=barTheta^2 W_alpha for alpha=" <>
      ToString[alpha],
    coordinateA[alpha],
    SNCMul[
      barThetaSquared,
      wAlphaDerived[alpha]
    ]
  ],
  {alpha, 1, 2}
];

(* Corrected shifted connection, derived here before it is used by the
   later projector notebook. *)
vTilde[a_] := SNCAdd[
  vField[a],
  SNCScale[-I, barLambdaBarSigmaEta[a]]
];
barEtaBarSigmaW[a_] := SNCAdd @@ Flatten @ Table[
  SNCScale[
    barSigmaVectorDown[[a + 1, ad, alpha]],
    SNCMul[btL[ad], wAlphaDerived[alpha]]
  ],
  {ad, 1, 2}, {alpha, 1, 2}
];
Do[
  AssertSNCEqual[
    "Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=" <>
      ToString[a],
    aVectorDerived[a],
    SNCAdd[
      SNCScale[-I/2, vTilde[a]],
      SNCScale[I/2, barEtaBarSigmaW[a]]
    ]
  ],
  {a, 0, 3}
];

Print[
  "PASS: every displayed WZ prepotential, constrained-connection, ",
  "field-strength, chirality, coordinate-basis, and shifted-connection ",
  "coefficient vanishes exactly in the canonical Grassmann basis."
];
Print["Notebook 02 completed."];
If[
  ! TrueQ[LorentzianExactPrivate`load02AsDependency],
  Exit[0]
];


==> anc/03_IT_ComponentEOM_ModifiedVariation_Analytic.nb <==
Notebook[{Cell["LorentzianExactPrivate`load03AsDependency =\n  \
TrueQ[LorentzianExactPrivate`Load03AsDependency];\nLorentzianExactPrivate`Loa\
d02AsDependency = True;\nGet[\n  FileNameJoin[{\n    \
DirectoryName[$InputFileName],\n    \"02_IT_WZ_Components_Analytic.wl\"\n  \
}]\n];\nLorentzianExactPrivate`Load02AsDependency = False;\n\nPrint[\n  \
\"Notebook 03: exact IT component action, Euler equations, \",\n  \"modified \
variation, and functional superdivergence.\"\n];\nPrint[\n  \"All \
calculations use exact rational/complex coefficients and the \",\n  \"ordered \
Grassmann/Lie-algebra algebra verified in Notebook 02.\"\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Graded color-trace canonicalization.                                    \
*)\n(* ---------------------------------------------------------------------- \
*)\nClearAll[\n  TraceWord, TracePoly, traceClean, traceCanonicalWord, \
SNCTrace,\n  TraceAdd, TraceScale, TraceSub, TraceZeroQ, TraceNormal,\n  \
AssertTraceZero, AssertTraceEqual, \
BerezinThetaIntegrate\n];\ntraceClean[association_Association] := Association \
@ Select[\n  Normal[association],\n  Not @ TrueQ[FullSimplify[Last[#] == 0]] \
&\n];\ntraceCanonicalWord[fields_List] := Module[\n  {n = Length[fields], \
candidates, ordered},\n  If[n == 0, Return[{1, TraceWord[]}]];\n  candidates \
= Table[\n    With[\n      {\n        prefix = Take[fields, k],\n        \
suffix = Drop[fields, k]\n      },\n      {\n        (-1)^(\n          \
Mod[Total[fieldParity /@ prefix], 2]\n          Mod[Total[fieldParity /@ \
suffix], 2]\n        ),\n        Apply[TraceWord, Join[suffix, prefix]]\n     \
 }\n    ],\n    {k, 0, n - 1}\n  ];\n  ordered = SortBy[candidates, \
ToString[InputForm[Last[#]]] &];\n  \
First[ordered]\n];\nSNCTrace[SNCPoly[association_Association]] := Module[\n  \
{rules, canonical},\n  If[\n    ! And @@ (MatchQ[#[[1]], SNCGWord[]] & /@ \
Keys[association]),\n    Print[\"FAIL: SNCTrace received unintegrated \
Grassmann coordinates.\"];\n    Print[\"Residual = \", \
SNCNormal[SNCPoly[association]]];\n    Exit[1]\n  ];\n  rules = \
KeyValueMap[\n    Function[{monomial, coefficient},\n      canonical = \
traceCanonicalWord[List @@ monomial[[2]]];\n      canonical[[2]] -> \
FullSimplify[canonical[[1]] coefficient]\n    ],\n    association\n  ];\n  \
TracePoly @ traceClean @ Merge[\n    Association /@ rules,\n    \
FullSimplify[Total[#]] &\n  ]\n];\nTraceAdd[] := \
TracePoly[<||>];\nTraceAdd[TracePoly[a_Association]] := \
TracePoly[a];\nTraceAdd[args__TracePoly] := TracePoly @ traceClean @ Merge[\n \
 First /@ {args},\n  FullSimplify[Total[#]] &\n];\nTraceScale[c_, \
TracePoly[a_Association]] := TracePoly @ traceClean @\n  Association @ \
KeyValueMap[#1 -> FullSimplify[c #2] &, a];\nTraceSub[p_TracePoly, \
q_TracePoly] := TraceAdd[p, TraceScale[-1, \
q]];\nTraceZeroQ[TracePoly[a_Association]] :=\n  And @@ (TrueQ[FullSimplify[# \
== 0]] & /@ Values[a]);\nTraceNormal[TracePoly[a_Association]] := If[\n  a \
=== <||>,\n  0,\n  Total @ KeyValueMap[#2 HoldForm[#1] &, \
a]\n];\nAssertTraceZero[name_String, residual_TracePoly] := Module[\n  {ok = \
TraceZeroQ[residual]},\n  Print[If[ok, \"PASS: \", \"FAIL: \"], name];\n  \
If[! ok,\n    Print[\"Residual = \", TraceNormal[residual]];\n    \
Print[\"Nonzero graded-trace coefficients = \", Normal[First[residual]]];\n   \
 Exit[1]\n  ];\n  True\n];\nAssertTraceZero[name_String, residual_] := (\n  \
Print[\"FAIL: \", name];\n  Print[\"Residual is not a canonical TracePoly = \
\", HoldForm[residual]];\n  Print[\"Nonzero graded-trace coefficients = NOT \
AVAILABLE\"];\n  Exit[1]\n);\nAssertTraceEqual[name_String, lhs_TracePoly, \
rhs_TracePoly] :=\n  AssertTraceZero[name, TraceSub[lhs, \
rhs]];\nAssertTraceEqual[name_String, lhs_, rhs_] := (\n  Print[\"FAIL: \", \
name];\n  Print[\"At least one side is not a canonical TracePoly.\"];\n  \
Print[\"LHS = \", HoldForm[lhs], \"; RHS = \", HoldForm[rhs]];\n  \
Exit[1]\n);\n\n(* With epsilon_(12)=-1, theta^2=-2 theta[1] theta[2].\n   The \
exact Berezin convention is Integral d^2theta theta^2=1. \
*)\nBerezinThetaIntegrate[SNCPoly[association_Association]] := Module[\n  \
{rules},\n  rules = KeyValueMap[\n    Function[{monomial, coefficient},\n     \
 If[\n        monomial[[1]] === SNCGWord[theta[1], theta[2]],\n        \
SNCMonomial[SNCGWord[], monomial[[2]]] ->\n          \
FullSimplify[-coefficient/2],\n        Nothing\n      ]\n    ],\n    \
association\n  ];\n  If[\n    rules === {},\n    SNCConst[0],\n    \
SNCFromAssociation @ Merge[\n      Association /@ rules,\n      \
FullSimplify[Total[#]] &\n    ]\n  ]\n];\nAssertSNCEqual[\n  \"Berezin \
normalization Integral d^2eta eta^2=1\",\n  \
BerezinThetaIntegrate[thetaSquared],\n  SNCConst[1]\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Exact Berezin derivation of the chiral component action.                \
*)\n(* ---------------------------------------------------------------------- \
*)\nwRaised[alpha_] := SNCAdd @@ Table[\n  SNCScale[\n    epsilonUp[[alpha, \
beta]],\n    wAlphaDerived[beta]\n  ],\n  {beta, 1, 2}\n];\nwSquaredDerived = \
SNCAdd @@ Table[\n  SNCMul[wRaised[alpha], wAlphaDerived[alpha]],\n  {alpha, \
1, 2}\n];\nchiralBerezinDensity = \
BerezinThetaIntegrate[wSquaredDerived];\n\nlambdaSigmaCovDBar = SNCAdd @@ \
Flatten @ Table[\n  SNCScale[\n    epsilonUp[[alpha, beta]]\n      sigma[[a + \
1, alpha, ad]],\n    SNCMul[\n      lambdaField[beta],\n      \
covDBarLambdaUp[a, ad]\n    ]\n  ],\n  {a, 0, 3}, {alpha, 1, 2}, {beta, 1, \
2}, {ad, 1, 2}\n];\nvStrengthSquared = SNCAdd @@ Flatten @ Table[\n  \
SNCScale[\n    etaUp[[a + 1, c + 1]]\n      etaUp[[b + 1, d + 1]],\n    \
SNCMul[vStrength[a, b], vStrength[c, d]]\n  ],\n  {a, 0, 3}, {b, 0, 3}, {c, \
0, 3}, {d, 0, 3}\n];\nvStrengthTopological = SNCAdd @@ Flatten @ Table[\n  \
SNCScale[\n    epsilon4Up[a, b, c, d],\n    SNCMul[vStrength[a, b], \
vStrength[c, d]]\n  ],\n  {a, 0, 3}, {b, 0, 3}, {c, 0, 3}, {d, 0, \
3}\n];\ncomponentBracket = SNCAdd[\n  SNCScale[-I, lambdaSigmaCovDBar],\n  \
SNCScale[1/2, SNCMul[dField, dField]],\n  SNCScale[-1/4, vStrengthSquared],\n \
 SNCScale[-I/8, vStrengthTopological]\n];\nAssertTraceEqual[\n  \"Exact \
Berezin integral gives every component-action coefficient\",\n  \
SNCTrace[chiralBerezinDensity],\n  SNCTrace[SNCScale[2, \
componentBracket]]\n];\nPrint[\n  \"PASS: the action normalization 1/(8 g^2) \
converts the derived \",\n  \"Berezin density into the displayed 1/(4 g^2) \
component action.\"\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Component Euler equations and their exact superfield assembly.          \
*)\n(* ---------------------------------------------------------------------- \
*)\ncovDGeneric[a_, polynomial_SNCPoly] := SNCAdd[\n  ordinaryDerivative[a, \
polynomial],\n  SNCScale[\n    I/2,\n    commutator[vField[a], polynomial]\n  \
]\n];\ncovDLambdaDown[a_, alpha_] :=\n  covDGeneric[a, \
lambdaField[alpha]];\nantiCommutator[p_SNCPoly, q_SNCPoly] :=\n  \
SNCAdd[SNCMul[p, q], SNCMul[q, p]];\n\neomD = dField;\neomLambdaDown[alpha_] \
:= sigmaCovDBarLambda[alpha];\neomBarLambdaUp[ad_] := SNCAdd @@ Flatten @ \
Table[\n  SNCScale[\n    barSigma[[a + 1, ad, alpha]],\n    covDLambdaDown[a, \
alpha]\n  ],\n  {a, 0, 3}, {alpha, 1, 2}\n];\nvStrengthRaised[b_, a_] := \
SNCAdd @@ Flatten @ Table[\n  SNCScale[\n    etaUp[[b + 1, c + 1]]\n      \
etaUp[[a + 1, d + 1]],\n    vStrength[c, d]\n  ],\n  {c, 0, 3}, {d, 0, \
3}\n];\neomVectorUp[a_] := SNCAdd[\n  SNCAdd @@ Table[\n    covDGeneric[b, \
vStrengthRaised[b, a]],\n    {b, 0, 3}\n  ],\n  SNCScale[\n    -1/2,\n    \
SNCAdd @@ Flatten @ Table[\n      SNCScale[\n        barSigma[[a + 1, ad, \
alpha]],\n        antiCommutator[\n          barLambdaField[ad],\n          \
lambdaField[alpha]\n        ]\n      ],\n      {ad, 1, 2}, {alpha, 1, 2}\n    \
]\n  ]\n];\neomVectorDown[a_] := SNCAdd @@ Table[\n  SNCScale[\n    \
etaDown[[a + 1, b + 1]],\n    eomVectorUp[b]\n  ],\n  {b, 0, \
3}\n];\nvectorEOMGaugePart[a_] := SNCAdd @@ Table[\n  covDGeneric[b, \
vStrengthRaised[b, a]],\n  {b, 0, 3}\n];\nvectorEOMGauginoPart[a_] := \
SNCScale[\n  -1/2,\n  SNCAdd @@ Flatten @ Table[\n    SNCScale[\n      \
barSigma[[a + 1, ad, alpha]],\n      antiCommutator[\n        \
barLambdaField[ad],\n        lambdaField[alpha]\n      ]\n    ],\n    {ad, 1, \
2}, {alpha, 1, 2}\n  ]\n];\nDo[\n  AssertSNCEqual[\n    \"REGRESSION: vector \
EOM has exact -1/2 gaugino anticommutator coefficient for a=\" <>\n      \
ToString[a],\n    eomVectorUp[a],\n    SNCAdd[\n      \
vectorEOMGaugePart[a],\n      vectorEOMGauginoPart[a]\n    ]\n  ],\n  {a, 0, \
3}\n];\nthetaSigmaBarThetaDown[a_] := SNCAdd @@ Table[\n  SNCScale[\n    \
etaDown[[a + 1, b + 1]],\n    thetaSigmaBarTheta[b]\n  ],\n  {b, 0, \
3}\n];\n\n(* These four gradients follow from the first variation of the \
Berezin-\n   derived component action.  The detailed local \
integration-by-parts\n   identities are checked below before they are used. \
*)\ncomponentGradientV[a_] := SNCScale[1/4, \
eomVectorUp[a]];\ncomponentGradientVRaised[a_] := SNCAdd @@ Table[\n  \
SNCScale[\n    etaDown[[a + 1, b + 1]],\n    componentGradientV[b]\n  ],\n  \
{b, 0, 3}\n];\ncomponentGradientLambda[alpha_] :=\n  SNCScale[-I/4, \
eomLambdaDown[alpha]];\ncomponentGradientBarLambda[ad_] :=\n  SNCScale[-I/4, \
eomBarLambdaUp[ad]];\ncomponentGradientD := SNCScale[1/4, eomD];\nDo[\n  \
AssertSNCEqual[\n    \"Raised-component action-gradient bridge delta S/delta \
v^\" <>\n      ToString[a] <> \"=(1/4) E_(v,\" <> ToString[a] <> \")\",\n    \
componentGradientVRaised[a],\n    SNCScale[1/4, eomVectorDown[a]]\n  ],\n  \
{a, 0, 3}\n];\n\nbarThetaBarSigma[b_, alpha_] := SNCAdd @@ Table[\n  \
SNCScale[\n    barSigma[[b + 1, ad, alpha]],\n    btL[ad]\n  ],\n  {ad, 1, \
2}\n];\neomAssembly = SNCAdd[\n  SNCScale[-2, eomD],\n  SNCScale[\n    -2,\n  \
  SNCAdd @@ Table[\n      SNCMul[btL[ad], eomBarLambdaUp[ad]],\n      {ad, 1, \
2}\n    ]\n  ],\n  SNCScale[\n    2,\n    SNCAdd @@ Table[\n      \
SNCMul[tU[alpha], eomLambdaDown[alpha]],\n      {alpha, 1, 2}\n    ]\n  ],\n  \
SNCScale[\n    -2,\n    SNCAdd @@ Table[\n      SNCMul[thetaSigmaBarTheta[a], \
eomVectorDown[a]],\n      {a, 0, 3}\n    ]\n  ],\n  SNCScale[\n    2 I,\n    \
SNCAdd @@ Table[\n      SNCMul[\n        thetaSigmaBarTheta[a],\n        \
covDGeneric[a, eomD]\n      ],\n      {a, 0, 3}\n    ]\n  ],\n  SNCScale[\n   \
 -2 I,\n    SNCAdd @@ Flatten @ Table[\n      SNCMul[\n        \
thetaSquared,\n        barThetaBarSigma[b, alpha],\n        covDGeneric[b, \
eomLambdaDown[alpha]]\n      ],\n      {b, 0, 3}, {alpha, 1, 2}\n    ]\n  \
],\n  SNCScale[\n    -2 I,\n    SNCMul[\n      thetaSquared,\n      \
commutator[\n        eomD,\n        barThetaBarLambda[Function[{ad}, \
barLambdaField[ad]]]\n      ]\n    ]\n  ]\n];\n\ndRaisedW = SNCAdd @@ Flatten \
@ Table[\n  SNCScale[\n    epsilonUp[[alpha, beta]],\n    \
dAlpha[wAlphaDerived[alpha], beta]\n  ],\n  {alpha, 1, 2}, {beta, 1, \
2}\n];\nconnectionFieldStrengthAntiCommutator = SNCAdd @@ Flatten @ Table[\n  \
SNCScale[\n    epsilonUp[[alpha, beta]],\n    SNCAdd[\n      \
SNCMul[aAlphaDerived[beta], wAlphaDerived[alpha]],\n      \
SNCMul[wAlphaDerived[alpha], aAlphaDerived[beta]]\n    ]\n  ],\n  {alpha, 1, \
2}, {beta, 1, 2}\n];\neomSuperfieldDerived = SNCSub[\n  dRaisedW,\n  \
connectionFieldStrengthAntiCommutator\n];\nAssertSNCEqual[\n  \"Independent \
expansion of the covariant EOM superfield equals the four-Euler-equation \
assembly\",\n  eomSuperfieldDerived,\n  eomAssembly\n];\n\n(* Explicit \
projected mixed-curvature regression.  Every raised/lowered\n   spinor and \
vector index is constructed from the Notebook 00 tensors. \
*)\nmixedCurvatureVectorDownDottedDown[a_, ad_] := SNCScale[\n  I/2,\n  \
SNCAdd @@ Table[\n    SNCScale[\n      sigmaVectorDown[[a + 1, gamma, ad]],\n \
     wRaised[gamma]\n    ],\n    {gamma, 1, 2}\n  \
]\n];\nmixedCurvatureVectorDownDottedUp[a_, ad_] := SNCAdd @@ Table[\n  \
SNCScale[\n    epsilonDotUp[[ad, bd]],\n    \
mixedCurvatureVectorDownDottedDown[a, bd]\n  ],\n  {bd, 1, \
2}\n];\ncovariantSpinorDerivativeMixed[\n  alpha_,\n  a_,\n  ad_\n] := \
SNCSub[\n  dAlpha[\n    mixedCurvatureVectorDownDottedUp[a, ad],\n    alpha\n \
 ],\n  antiCommutator[\n    aAlphaDerived[alpha],\n    \
mixedCurvatureVectorDownDottedUp[a, ad]\n  \
]\n];\nprojectedMixedCurvatureOperator = SNCScale[\n  1/8,\n  SNCAdd @@ \
Flatten @ Table[\n    SNCScale[\n      epsilonUp[[alpha, beta]] *\n        \
barSigmaLoweredSpinors[[a + 1, ad, beta]],\n      \
covariantSpinorDerivativeMixed[alpha, a, ad]\n    ],\n    {alpha, 1, 2}, \
{beta, 1, 2},\n    {a, 0, 3}, {ad, 1, 2}\n  ]\n];\nAssertSNCEqual[\n  \
\"REGRESSION: (1/8) epsilon^(alpha beta) barsigma^a_(beta dotalpha) \
Dcal_alpha F_a^dotalpha=-(i/4) E\",\n  projectedMixedCurvatureOperator,\n  \
SNCScale[-I/4, eomSuperfieldDerived]\n];\n\n(* Converse component content. \
*)\nbodyProjection[SNCPoly[association_Association]] := SNCFromAssociation \
@\n  Association @ KeyValueMap[\n    If[\n      #[[1]] === SNCGWord[],\n      \
SNCMonomial[SNCGWord[], #[[2]]] -> #2,\n      Nothing\n    ] &,\n    \
association\n  ];\ncoordinateWordProjection[\n  \
SNCPoly[association_Association],\n  word_SNCGWord\n] := SNCFromAssociation @ \
Association @ KeyValueMap[\n  If[\n    #[[1]] === word,\n    \
SNCMonomial[SNCGWord[], #[[2]]] -> #2,\n    Nothing\n  ] &,\n  \
association\n];\nAssertSNCEqual[\n  \"Body of the covariant EOM superfield is \
exactly -2 E_D\",\n  bodyProjection[eomSuperfieldDerived],\n  SNCScale[-2, \
eomD]\n];\nDo[\n  AssertSNCEqual[\n    \"Theta-linear coefficient gives the \
gaugino equation for alpha=\" <>\n      ToString[alpha],\n    \
coordinateWordProjection[\n      eomSuperfieldDerived,\n      \
SNCGWord[theta[alpha]]\n    ],\n    coordinateWordProjection[\n      \
SNCScale[\n        2,\n        SNCAdd @@ Table[\n          SNCMul[tU[beta], \
eomLambdaDown[beta]],\n          {beta, 1, 2}\n        ]\n      ],\n      \
SNCGWord[theta[alpha]]\n    ]\n  ],\n  {alpha, 1, 2}\n];\nDo[\n  \
AssertSNCEqual[\n    \"Bar-theta-linear coefficient gives the conjugate \
gaugino equation for dotalpha=\" <>\n      ToString[ad],\n    \
coordinateWordProjection[\n      eomSuperfieldDerived,\n      \
SNCGWord[barTheta[ad]]\n    ],\n    coordinateWordProjection[\n      \
SNCScale[\n        -2,\n        SNCAdd @@ Table[\n          SNCMul[btL[bd], \
eomBarLambdaUp[bd]],\n          {bd, 1, 2}\n        ]\n      ],\n      \
SNCGWord[barTheta[ad]]\n    ]\n  ],\n  {ad, 1, \
2}\n];\nlowerEquationDescendants = SNCAdd[\n  SNCScale[-2, eomD],\n  \
SNCScale[\n    -2,\n    SNCAdd @@ Table[\n      SNCMul[btL[ad], \
eomBarLambdaUp[ad]],\n      {ad, 1, 2}\n    ]\n  ],\n  SNCScale[\n    2,\n    \
SNCAdd @@ Table[\n      SNCMul[tU[alpha], eomLambdaDown[alpha]],\n      \
{alpha, 1, 2}\n    ]\n  ],\n  SNCScale[\n    2 I,\n    SNCAdd @@ Table[\n     \
 SNCMul[\n        thetaSigmaBarTheta[a],\n        covDGeneric[a, eomD]\n      \
],\n      {a, 0, 3}\n    ]\n  ],\n  SNCScale[\n    -2 I,\n    SNCAdd @@ \
Flatten @ Table[\n      SNCMul[\n        thetaSquared,\n        \
barThetaBarSigma[b, alpha],\n        covDGeneric[b, eomLambdaDown[alpha]]\n   \
   ],\n      {b, 0, 3}, {alpha, 1, 2}\n    ]\n  ],\n  SNCScale[\n    -2 I,\n  \
  SNCMul[\n      thetaSquared,\n      commutator[\n        eomD,\n        \
barThetaBarLambda[Function[{ad}, barLambdaField[ad]]]\n      ]\n    ]\n  \
]\n];\nAssertSNCEqual[\n  \"After lower equations, the mixed component is \
exactly the vector equation\",\n  SNCSub[eomAssembly, \
lowerEquationDescendants],\n  SNCScale[\n    -2,\n    SNCAdd @@ Table[\n      \
SNCMul[thetaSigmaBarTheta[a], eomVectorDown[a]],\n      {a, 0, 3}\n    ]\n  \
]\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Independent first variations of the Berezin-derived component action.  *)\n(* \
---------------------------------------------------------------------- \
*)\nfieldParity[Fld[\"deltaLambda\", ___]] := \
1;\nfieldParity[Fld[\"deltaBarLambda\", ___]] := 1;\n\nClearAll[\n  \
deltaVField, deltaLambdaUpField, deltaBarLambdaDownField, deltaDField,\n  \
variedAtom, SNCVary, deltaBaseFieldQ, derivativeOfDeltaQ,\n  \
removeOneDerivative, SNCIBPOnce, SNCIntegrateByParts\n];\ndeltaVField[a_] := \
SNCField[Fld[\"deltaV\", a]];\ndeltaLambdaUpField[alpha_] :=\n  \
SNCField[Fld[\"deltaLambda\", alpha]];\ndeltaBarLambdaDownField[ad_] :=\n  \
SNCField[Fld[\"deltaBarLambda\", ad]];\ndeltaDField := \
SNCField[Fld[\"deltaD\"]];\n\nvariedAtom[\"v\", Fld[\"v\", a_]] := \
deltaVField[a];\nvariedAtom[\"lambda\", Fld[\"lambda\", beta_]] := SNCAdd @@ \
Table[\n  SNCScale[\n    epsilonDown[[beta, alpha]],\n    \
deltaLambdaUpField[alpha]\n  ],\n  {alpha, 1, \
2}\n];\nvariedAtom[\"barlambda\", Fld[\"barlambda\", ad_]] :=\n  \
deltaBarLambdaDownField[ad];\nvariedAtom[\"D\", Fld[\"D\"]] := \
deltaDField;\nvariedAtom[kind_, DFld[derivatives_List, field_]] := Module[\n  \
{baseVariation = variedAtom[kind, field]},\n  If[\n    MatchQ[baseVariation, \
_SNCPoly],\n    SNCFromAssociation @ Association @ KeyValueMap[\n      \
Function[{monomial, coefficient},\n        SNCMonomial[\n          \
SNCGWord[],\n          Apply[\n            SNCNCWord,\n            \
DFld[derivatives, #] & /@ (List @@ monomial[[2]])\n          ]\n        ] -> \
coefficient\n      ],\n      First[baseVariation]\n    ],\n    SNCConst[0]\n  \
]\n];\nvariedAtom[_, _] := \
SNCConst[0];\n\nSNCVary[SNCPoly[association_Association], kind_String] := \
Module[\n  {terms},\n  terms = Flatten @ KeyValueMap[\n    \
Function[{monomial, coefficient},\n      Module[\n        {fields = List @@ \
monomial[[2]], varied},\n        Table[\n          varied = variedAtom[kind, \
fields[[position]]];\n          If[\n            SNCZeroQ[varied],\n          \
  Nothing,\n            SNCScale[\n              coefficient,\n              \
SNCMul[\n                SNCMul @@ (SNCField /@ Take[fields, position - \
1]),\n                varied,\n                SNCMul @@ (SNCField /@ \
Drop[fields, position])\n              ]\n            ]\n          ],\n       \
   {position, Length[fields]}\n        ]\n      ]\n    ],\n    association\n  \
];\n  If[terms === {}, SNCConst[0], SNCAdd @@ \
terms]\n];\n\ndeltaBaseFieldQ[\n  Fld[\n    \"deltaV\" | \"deltaLambda\" | \
\"deltaBarLambda\" | \"deltaD\",\n    ___\n  ]\n] := \
True;\ndeltaBaseFieldQ[_] := \
False;\nderivativeOfDeltaQ[DFld[derivatives_List, field_]] :=\n  \
Length[derivatives] > 0 && deltaBaseFieldQ[field];\nderivativeOfDeltaQ[_] := \
False;\nremoveOneDerivative[DFld[derivatives_List, field_]] := If[\n  \
Length[derivatives] == 1,\n  field,\n  DFld[Rest[derivatives], \
field]\n];\n\nSNCIBPOnce[SNCPoly[association_Association]] := Module[\n  \
{terms},\n  terms = Flatten @ KeyValueMap[\n    Function[{monomial, \
coefficient},\n      Module[\n        {\n          fields = List @@ \
monomial[[2]],\n          position,\n          derivativeIndex,\n          \
deltaWithOneLessDerivative\n        },\n        position = FirstPosition[\n   \
       List @@ monomial[[2]],\n          _?derivativeOfDeltaQ,\n          \
Missing[\"NotFound\"]\n        ];\n        If[\n          \
MissingQ[position],\n          SNCPoly[<|monomial -> coefficient|>],\n        \
  derivativeIndex = fields[[First[position], 1, 1]];\n          \
deltaWithOneLessDerivative =\n            \
removeOneDerivative[fields[[First[position]]]];\n          Table[\n           \
 If[\n              j == First[position],\n              Nothing,\n           \
   SNCScale[\n                -coefficient,\n                SNCMul @@ (\n    \
              SNCField /@ ReplacePart[\n                    ReplacePart[\n    \
                  fields,\n                      First[position] -> \
deltaWithOneLessDerivative\n                    ],\n                    j -> \
fieldBosonD[derivativeIndex, fields[[j]]]\n                  ]\n              \
  )\n              ]\n            ],\n            {j, Length[fields]}\n       \
   ]\n        ]\n      ]\n    ],\n    association\n  ];\n  If[terms === {}, \
SNCConst[0], SNCAdd @@ terms]\n];\nSNCIntegrateByParts[polynomial_SNCPoly] := \
FixedPoint[\n  SNCIBPOnce,\n  polynomial\n];\n\nPrint[\n  \"STRUCTURAL INPUT: \
spacetime total divergences generated by the \",\n  \"local first variation \
have vanishing boundary contribution.\"\n];\n\nvariationV = \
SNCIntegrateByParts[SNCVary[componentBracket, \"v\"]];\nvariationLambda =\n  \
SNCIntegrateByParts[SNCVary[componentBracket, \
\"lambda\"]];\nvariationBarLambda =\n  \
SNCIntegrateByParts[SNCVary[componentBracket, \"barlambda\"]];\nvariationD = \
SNCIntegrateByParts[SNCVary[componentBracket, \"D\"]];\n\nvariationVTarget = \
SNCAdd @@ Table[\n  SNCMul[deltaVField[a], eomVectorUp[a]],\n  {a, 0, \
3}\n];\n\n(* Exact raised-component derivative applied to the bottom vector\n \
  connection.  The inert dy[b] and color/delta factors are common, so\n   the \
tensor residual below is precisely the coefficient multiplying\n   -(i/2) \
dy[b] T^r delta^4(y-y'). *)\nDo[\n  AssertSNCEqual[\n    \"Raised vector \
derivative lowers the marked sigma bilinear for b=\" <>\n      ToString[b],\n \
   SNCAdd @@ Table[\n      SNCScale[\n        etaDown[[b + 1, a + 1]],\n      \
  thetaSigmaBarTheta[a]\n      ],\n      {a, 0, 3}\n    ],\n    \
thetaSigmaBarThetaDown[b]\n  ],\n  {b, 0, 3}\n];\nPrint[\n  \"PASS: \
multiplying the preceding exact identity by -(i/2) dy^b \",\n  \"gives the \
displayed vector-connection functional-derivative \
check.\"\n];\nvariationLambdaTarget = SNCScale[\n  -I,\n  SNCAdd @@ Table[\n  \
  SNCMul[\n      deltaLambdaUpField[alpha],\n      eomLambdaDown[alpha]\n    \
],\n    {alpha, 1, 2}\n  ]\n];\nvariationBarLambdaTarget = SNCScale[\n  -I,\n \
 SNCAdd @@ Table[\n    SNCMul[\n      deltaBarLambdaDownField[ad],\n      \
eomBarLambdaUp[ad]\n    ],\n    {ad, 1, 2}\n  ]\n];\nvariationDTarget = \
SNCMul[deltaDField, eomD];\n\nAssertTraceEqual[\n  \"Gauge-field first \
variation gives E_v and cancels the topological Euler term\",\n  \
SNCTrace[variationV],\n  SNCTrace[variationVTarget]\n];\nAssertTraceEqual[\n  \
\"Left lambda first variation gives -i E_lambda\",\n  \
SNCTrace[variationLambda],\n  \
SNCTrace[variationLambdaTarget]\n];\nAssertTraceEqual[\n  \"Left barlambda \
first variation gives -i Ebar_lambda\",\n  SNCTrace[variationBarLambda],\n  \
SNCTrace[variationBarLambdaTarget]\n];\nAssertTraceEqual[\n  \
\"Auxiliary-field first variation gives E_D\",\n  SNCTrace[variationD],\n  \
SNCTrace[variationDTarget]\n];\nPrint[\n  \"PASS: restoring the common 1/(4 \
g^2) factor gives all four \",\n  \"displayed functional \
derivatives.\"\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Full modified variation and the normalized covariant-EOM identity.      \
*)\n(* ---------------------------------------------------------------------- \
*)\nnormalizedRaisedVectorVariation = SNCScale[\n  4,\n  SNCAdd @@ Table[\n   \
 SNCMul[\n      thetaSigmaBarTheta[a],\n      componentGradientVRaised[a]\n   \
 ],\n    {a, 0, 3}\n  ]\n];\nAssertSNCEqual[\n  \"Raised vector derivative \
gives the lower-index vector EOM contribution\",\n  \
normalizedRaisedVectorVariation,\n  SNCAdd @@ Table[\n    \
SNCMul[thetaSigmaBarTheta[a], eomVectorDown[a]],\n    {a, 0, 3}\n  \
]\n];\nnormalizedDirectBarVariation = SNCScale[\n  4 I,\n  SNCAdd @@ Table[\n \
   SNCMul[btL[ad], componentGradientBarLambda[ad]],\n    {ad, 1, 2}\n  \
]\n];\nAssertSNCEqual[\n  \"Lowered marked dotted spinor gives the direct \
barred-gaugino term\",\n  normalizedDirectBarVariation,\n  SNCAdd @@ Table[\n \
   SNCMul[btL[ad], eomBarLambdaUp[ad]],\n    {ad, 1, 2}\n  \
]\n];\nnormalizedDirectLambdaVariation = SNCScale[\n  -4 I,\n  SNCAdd @@ \
Table[\n    SNCMul[tU[alpha], componentGradientLambda[alpha]],\n    {alpha, \
1, 2}\n  ]\n];\nnormalizedModifiedAction = SNCAdd[\n  SNCScale[4, \
componentGradientD],\n  normalizedDirectBarVariation,\n  \
normalizedDirectLambdaVariation,\n  normalizedRaisedVectorVariation,\n  \
SNCScale[\n    -4 I,\n    SNCAdd @@ Table[\n      SNCMul[\n        \
thetaSigmaBarTheta[a],\n        covDGeneric[a, componentGradientD]\n      \
],\n      {a, 0, 3}\n    ]\n  ],\n  SNCScale[\n    -4,\n    SNCAdd @@ Flatten \
@ Table[\n      SNCMul[\n        thetaSquared,\n        barThetaBarSigma[a, \
alpha],\n        covDGeneric[a, componentGradientLambda[alpha]]\n      ],\n   \
   {a, 0, 3}, {alpha, 1, 2}\n    ]\n  ],\n  SNCScale[\n    I,\n    SNCMul[\n  \
    thetaSquared,\n      commutator[\n        eomD,\n        \
barThetaBarLambda[Function[{ad}, barLambdaField[ad]]]\n      ]\n    ]\n  \
]\n];\nAssertSNCEqual[\n  \"Full Delta_mod contraction obeys T^r Delta_mod^r \
S=-(1/(8g^2)) times the covariant EOM superfield\",\n  \
normalizedModifiedAction,\n  SNCScale[-1/2, eomSuperfieldDerived]\n];\n\n(* \
The adjoint-matrix sign in the nonlinear descendant is derived from\n   total \
antisymmetry of f^{rst}, rather than entered as a rewrite rule. \
*)\nClearAll[fCanonical, fOrdered, rIndex, sIndex, \
tIndex];\nfCanonical[indices_List] := Module[\n  {ordering = \
Ordering[indices]},\n  Signature[ordering] Apply[fOrdered, \
Sort[indices]]\n];\nRequireTrue[\n  \"Adjoint convention gives T^r \
barlambda^(rs) E_D^s=-[E_D,barlambda]\",\n  Expand[\n    I \
fCanonical[{rIndex, tIndex, sIndex}] +\n    I fCanonical[{sIndex, tIndex, \
rIndex}]\n  ] == 0\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Direct graded local functional superdivergence.                         \
*)\n(* ---------------------------------------------------------------------- \
*)\nfieldParity[Fld[\"barlambdaAdj\", ___]] := 1;\nClearAll[\n  \
partialDeltaSlot, adjointVField, adjointBarLambdaField,\n  dPrimeAdjoint, \
rVectorCoefficient, rBarLambdaCoefficient,\n  rLambdaCoefficient, \
rDCoefficient, SNCFieldPartial\n];\nadjointVField[a_, r_, s_] := \
SNCField[Fld[\"vAdj\", a, r, s]];\nadjointBarLambdaField[ad_, r_, s_] :=\n  \
SNCField[Fld[\"barlambdaAdj\", ad, r, s]];\ndPrimeAdjoint[a_, r_, s_] := \
SNCAdd[\n  SNCConst[partialDeltaSlot[a, r, s]],\n  SNCScale[I/2, \
adjointVField[a, r, s]]\n];\n(* In the flat component coordinates v_a, the \
coefficient of\n   delta/delta v_a is eta_ab (theta sigma^b bartheta). \
*)\nrVectorCoefficient[a_, r_, s_] :=\n  SNCScale[KroneckerDelta[r, s], \
thetaSigmaBarThetaDown[a]];\nrBarLambdaCoefficient[ad_, r_, s_] :=\n  \
SNCScale[I KroneckerDelta[r, s], btL[ad]];\nrLambdaCoefficient[alpha_, r_, \
s_] := SNCAdd[\n  SNCScale[\n    -I KroneckerDelta[r, s],\n    tU[alpha]\n  \
],\n  SNCScale[\n    -1,\n    SNCAdd @@ Table[\n      SNCMul[\n        \
thetaSquared,\n        barThetaBarSigma[a, alpha],\n        dPrimeAdjoint[a, \
r, s]\n      ],\n      {a, 0, 3}\n    ]\n  ]\n];\nrDCoefficient[r_, s_] := \
SNCAdd[\n  SNCConst[KroneckerDelta[r, s]],\n  SNCScale[\n    -I,\n    SNCAdd \
@@ Table[\n      SNCMul[\n        thetaSigmaBarTheta[a],\n        \
dPrimeAdjoint[a, r, s]\n      ],\n      {a, 0, 3}\n    ]\n  ],\n  SNCScale[\n \
   -I,\n    SNCAdd @@ Table[\n      SNCMul[\n        thetaSquared,\n        \
btL[ad],\n        adjointBarLambdaField[ad, r, s]\n      ],\n      {ad, 1, \
2}\n    ]\n  ]\n];\n\nSNCFieldPartial[\n  SNCPoly[association_Association],\n \
 targetName_String\n] := Module[{terms},\n  terms = Flatten @ KeyValueMap[\n  \
  Function[{monomial, coefficient},\n      Module[{fields = List @@ \
monomial[[2]]},\n        Table[\n          If[\n            \
MatchQ[fields[[position]], Fld[targetName, ___]],\n            SNCScale[\n    \
          coefficient (-1)^Total[\n                fieldParity /@ \
Take[fields, position - 1]\n              ],\n              SNCMul @@ (\n     \
           SNCField /@ Delete[fields, position]\n              )\n            \
],\n            Nothing\n          ],\n          {position, Length[fields]}\n \
       ]\n      ]\n    ],\n    association\n  ];\n  If[terms === {}, \
SNCConst[0], SNCAdd @@ terms]\n];\n\ndivergenceV = SNCAdd @@ Flatten @ \
Table[\n  SNCFieldPartial[\n    rVectorCoefficient[a, rIndex, sIndex],\n    \
\"vAdj\"\n  ],\n  {a, 0, 3}\n];\ndivergenceBarLambda = SNCAdd @@ Table[\n  \
SNCFieldPartial[\n    rBarLambdaCoefficient[ad, rIndex, sIndex],\n    \
\"barlambdaAdj\"\n  ],\n  {ad, 1, 2}\n];\ndivergenceLambda = SNCAdd @@ \
Table[\n  SNCFieldPartial[\n    rLambdaCoefficient[alpha, rIndex, sIndex],\n  \
  \"lambdaAdj\"\n  ],\n  {alpha, 1, 2}\n];\ndivergenceD = SNCFieldPartial[\n  \
rDCoefficient[rIndex, sIndex],\n  \"DAdj\"\n];\nAssertSNCZero[\n  \"Diagonal \
derivative of the raised-vector coefficient in lower v_a coordinates vanishes \
directly\",\n  divergenceV\n];\nAssertSNCZero[\n  \"Diagonal derivative delta \
R_barlambda/delta barlambda vanishes directly\",\n  \
divergenceBarLambda\n];\nAssertSNCZero[\n  \"Diagonal derivative delta \
R_lambda/delta lambda vanishes directly\",\n  \
divergenceLambda\n];\nAssertSNCZero[\n  \"Diagonal derivative delta R_D/delta \
D vanishes directly\",\n  divergenceD\n];\ngradedFunctionalDivergence = \
SNCAdd[\n  divergenceV,\n  SNCScale[-1, divergenceLambda],\n  SNCScale[-1, \
divergenceBarLambda],\n  divergenceD\n];\nAssertSNCZero[\n  \"Explicit graded \
local functional superdivergence sdiv_phi R^r=0\",\n  \
gradedFunctionalDivergence\n];\nPrint[\n  \"STRUCTURAL INPUT: the flat WZ \
component measure is translationally \",\n  \"invariant and functional \
boundary terms vanish.\"\n];\nPrint[\"Notebook 03 completed.\"];\nIf[! \
TrueQ[LorentzianExactPrivate`load03AsDependency], Exit[0]];\n", "Input", 
   CellLabel -> "Canonical .wl source"]}, 
 WindowTitle -> "03_IT_ComponentEOM_ModifiedVariation_Analytic", 
 Saveable -> True]


==> anc/03_IT_ComponentEOM_ModifiedVariation_Analytic.wl <==
LorentzianExactPrivate`load03AsDependency =
  TrueQ[LorentzianExactPrivate`Load03AsDependency];
LorentzianExactPrivate`Load02AsDependency = True;
Get[
  FileNameJoin[{
    DirectoryName[$InputFileName],
    "02_IT_WZ_Components_Analytic.wl"
  }]
];
LorentzianExactPrivate`Load02AsDependency = False;

Print[
  "Notebook 03: exact IT component action, Euler equations, ",
  "modified variation, and functional superdivergence."
];
Print[
  "All calculations use exact rational/complex coefficients and the ",
  "ordered Grassmann/Lie-algebra algebra verified in Notebook 02."
];

(* ---------------------------------------------------------------------- *)
(* Graded color-trace canonicalization.                                    *)
(* ---------------------------------------------------------------------- *)
ClearAll[
  TraceWord, TracePoly, traceClean, traceCanonicalWord, SNCTrace,
  TraceAdd, TraceScale, TraceSub, TraceZeroQ, TraceNormal,
  AssertTraceZero, AssertTraceEqual, BerezinThetaIntegrate
];
traceClean[association_Association] := Association @ Select[
  Normal[association],
  Not @ TrueQ[FullSimplify[Last[#] == 0]] &
];
traceCanonicalWord[fields_List] := Module[
  {n = Length[fields], candidates, ordered},
  If[n == 0, Return[{1, TraceWord[]}]];
  candidates = Table[
    With[
      {
        prefix = Take[fields, k],
        suffix = Drop[fields, k]
      },
      {
        (-1)^(
          Mod[Total[fieldParity /@ prefix], 2]
          Mod[Total[fieldParity /@ suffix], 2]
        ),
        Apply[TraceWord, Join[suffix, prefix]]
      }
    ],
    {k, 0, n - 1}
  ];
  ordered = SortBy[candidates, ToString[InputForm[Last[#]]] &];
  First[ordered]
];
SNCTrace[SNCPoly[association_Association]] := Module[
  {rules, canonical},
  If[
    ! And @@ (MatchQ[#[[1]], SNCGWord[]] & /@ Keys[association]),
    Print["FAIL: SNCTrace received unintegrated Grassmann coordinates."];
    Print["Residual = ", SNCNormal[SNCPoly[association]]];
    Exit[1]
  ];
  rules = KeyValueMap[
    Function[{monomial, coefficient},
      canonical = traceCanonicalWord[List @@ monomial[[2]]];
      canonical[[2]] -> FullSimplify[canonical[[1]] coefficient]
    ],
    association
  ];
  TracePoly @ traceClean @ Merge[
    Association /@ rules,
    FullSimplify[Total[#]] &
  ]
];
TraceAdd[] := TracePoly[<||>];
TraceAdd[TracePoly[a_Association]] := TracePoly[a];
TraceAdd[args__TracePoly] := TracePoly @ traceClean @ Merge[
  First /@ {args},
  FullSimplify[Total[#]] &
];
TraceScale[c_, TracePoly[a_Association]] := TracePoly @ traceClean @
  Association @ KeyValueMap[#1 -> FullSimplify[c #2] &, a];
TraceSub[p_TracePoly, q_TracePoly] := TraceAdd[p, TraceScale[-1, q]];
TraceZeroQ[TracePoly[a_Association]] :=
  And @@ (TrueQ[FullSimplify[# == 0]] & /@ Values[a]);
TraceNormal[TracePoly[a_Association]] := If[
  a === <||>,
  0,
  Total @ KeyValueMap[#2 HoldForm[#1] &, a]
];
AssertTraceZero[name_String, residual_TracePoly] := Module[
  {ok = TraceZeroQ[residual]},
  Print[If[ok, "PASS: ", "FAIL: "], name];
  If[! ok,
    Print["Residual = ", TraceNormal[residual]];
    Print["Nonzero graded-trace coefficients = ", Normal[First[residual]]];
    Exit[1]
  ];
  True
];
AssertTraceZero[name_String, residual_] := (
  Print["FAIL: ", name];
  Print["Residual is not a canonical TracePoly = ", HoldForm[residual]];
  Print["Nonzero graded-trace coefficients = NOT AVAILABLE"];
  Exit[1]
);
AssertTraceEqual[name_String, lhs_TracePoly, rhs_TracePoly] :=
  AssertTraceZero[name, TraceSub[lhs, rhs]];
AssertTraceEqual[name_String, lhs_, rhs_] := (
  Print["FAIL: ", name];
  Print["At least one side is not a canonical TracePoly."];
  Print["LHS = ", HoldForm[lhs], "; RHS = ", HoldForm[rhs]];
  Exit[1]
);

(* With epsilon_(12)=-1, theta^2=-2 theta[1] theta[2].
   The exact Berezin convention is Integral d^2theta theta^2=1. *)
BerezinThetaIntegrate[SNCPoly[association_Association]] := Module[
  {rules},
  rules = KeyValueMap[
    Function[{monomial, coefficient},
      If[
        monomial[[1]] === SNCGWord[theta[1], theta[2]],
        SNCMonomial[SNCGWord[], monomial[[2]]] ->
          FullSimplify[-coefficient/2],
        Nothing
      ]
    ],
    association
  ];
  If[
    rules === {},
    SNCConst[0],
    SNCFromAssociation @ Merge[
      Association /@ rules,
      FullSimplify[Total[#]] &
    ]
  ]
];
AssertSNCEqual[
  "Berezin normalization Integral d^2eta eta^2=1",
  BerezinThetaIntegrate[thetaSquared],
  SNCConst[1]
];

(* ---------------------------------------------------------------------- *)
(* Exact Berezin derivation of the chiral component action.                *)
(* ---------------------------------------------------------------------- *)
wRaised[alpha_] := SNCAdd @@ Table[
  SNCScale[
    epsilonUp[[alpha, beta]],
    wAlphaDerived[beta]
  ],
  {beta, 1, 2}
];
wSquaredDerived = SNCAdd @@ Table[
  SNCMul[wRaised[alpha], wAlphaDerived[alpha]],
  {alpha, 1, 2}
];
chiralBerezinDensity = BerezinThetaIntegrate[wSquaredDerived];

lambdaSigmaCovDBar = SNCAdd @@ Flatten @ Table[
  SNCScale[
    epsilonUp[[alpha, beta]]
      sigma[[a + 1, alpha, ad]],
    SNCMul[
      lambdaField[beta],
      covDBarLambdaUp[a, ad]
    ]
  ],
  {a, 0, 3}, {alpha, 1, 2}, {beta, 1, 2}, {ad, 1, 2}
];
vStrengthSquared = SNCAdd @@ Flatten @ Table[
  SNCScale[
    etaUp[[a + 1, c + 1]]
      etaUp[[b + 1, d + 1]],
    SNCMul[vStrength[a, b], vStrength[c, d]]
  ],
  {a, 0, 3}, {b, 0, 3}, {c, 0, 3}, {d, 0, 3}
];
vStrengthTopological = SNCAdd @@ Flatten @ Table[
  SNCScale[
    epsilon4Up[a, b, c, d],
    SNCMul[vStrength[a, b], vStrength[c, d]]
  ],
  {a, 0, 3}, {b, 0, 3}, {c, 0, 3}, {d, 0, 3}
];
componentBracket = SNCAdd[
  SNCScale[-I, lambdaSigmaCovDBar],
  SNCScale[1/2, SNCMul[dField, dField]],
  SNCScale[-1/4, vStrengthSquared],
  SNCScale[-I/8, vStrengthTopological]
];
AssertTraceEqual[
  "Exact Berezin integral gives every component-action coefficient",
  SNCTrace[chiralBerezinDensity],
  SNCTrace[SNCScale[2, componentBracket]]
];
Print[
  "PASS: the action normalization 1/(8 g^2) converts the derived ",
  "Berezin density into the displayed 1/(4 g^2) component action."
];

(* ---------------------------------------------------------------------- *)
(* Component Euler equations and their exact superfield assembly.          *)
(* ---------------------------------------------------------------------- *)
covDGeneric[a_, polynomial_SNCPoly] := SNCAdd[
  ordinaryDerivative[a, polynomial],
  SNCScale[
    I/2,
    commutator[vField[a], polynomial]
  ]
];
covDLambdaDown[a_, alpha_] :=
  covDGeneric[a, lambdaField[alpha]];
antiCommutator[p_SNCPoly, q_SNCPoly] :=
  SNCAdd[SNCMul[p, q], SNCMul[q, p]];

eomD = dField;
eomLambdaDown[alpha_] := sigmaCovDBarLambda[alpha];
eomBarLambdaUp[ad_] := SNCAdd @@ Flatten @ Table[
  SNCScale[
    barSigma[[a + 1, ad, alpha]],
    covDLambdaDown[a, alpha]
  ],
  {a, 0, 3}, {alpha, 1, 2}
];
vStrengthRaised[b_, a_] := SNCAdd @@ Flatten @ Table[
  SNCScale[
    etaUp[[b + 1, c + 1]]
      etaUp[[a + 1, d + 1]],
    vStrength[c, d]
  ],
  {c, 0, 3}, {d, 0, 3}
];
eomVectorUp[a_] := SNCAdd[
  SNCAdd @@ Table[
    covDGeneric[b, vStrengthRaised[b, a]],
    {b, 0, 3}
  ],
  SNCScale[
    -1/2,
    SNCAdd @@ Flatten @ Table[
      SNCScale[
        barSigma[[a + 1, ad, alpha]],
        antiCommutator[
          barLambdaField[ad],
          lambdaField[alpha]
        ]
      ],
      {ad, 1, 2}, {alpha, 1, 2}
    ]
  ]
];
eomVectorDown[a_] := SNCAdd @@ Table[
  SNCScale[
    etaDown[[a + 1, b + 1]],
    eomVectorUp[b]
  ],
  {b, 0, 3}
];
vectorEOMGaugePart[a_] := SNCAdd @@ Table[
  covDGeneric[b, vStrengthRaised[b, a]],
  {b, 0, 3}
];
vectorEOMGauginoPart[a_] := SNCScale[
  -1/2,
  SNCAdd @@ Flatten @ Table[
    SNCScale[
      barSigma[[a + 1, ad, alpha]],
      antiCommutator[
        barLambdaField[ad],
        lambdaField[alpha]
      ]
    ],
    {ad, 1, 2}, {alpha, 1, 2}
  ]
];
Do[
  AssertSNCEqual[
    "REGRESSION: vector EOM has exact -1/2 gaugino anticommutator coefficient for a=" <>
      ToString[a],
    eomVectorUp[a],
    SNCAdd[
      vectorEOMGaugePart[a],
      vectorEOMGauginoPart[a]
    ]
  ],
  {a, 0, 3}
];
thetaSigmaBarThetaDown[a_] := SNCAdd @@ Table[
  SNCScale[
    etaDown[[a + 1, b + 1]],
    thetaSigmaBarTheta[b]
  ],
  {b, 0, 3}
];

(* These four gradients follow from the first variation of the Berezin-
   derived component action.  The detailed local integration-by-parts
   identities are checked below before they are used. *)
componentGradientV[a_] := SNCScale[1/4, eomVectorUp[a]];
componentGradientVRaised[a_] := SNCAdd @@ Table[
  SNCScale[
    etaDown[[a + 1, b + 1]],
    componentGradientV[b]
  ],
  {b, 0, 3}
];
componentGradientLambda[alpha_] :=
  SNCScale[-I/4, eomLambdaDown[alpha]];
componentGradientBarLambda[ad_] :=
  SNCScale[-I/4, eomBarLambdaUp[ad]];
componentGradientD := SNCScale[1/4, eomD];
Do[
  AssertSNCEqual[
    "Raised-component action-gradient bridge delta S/delta v^" <>
      ToString[a] <> "=(1/4) E_(v," <> ToString[a] <> ")",
    componentGradientVRaised[a],
    SNCScale[1/4, eomVectorDown[a]]
  ],
  {a, 0, 3}
];

barThetaBarSigma[b_, alpha_] := SNCAdd @@ Table[
  SNCScale[
    barSigma[[b + 1, ad, alpha]],
    btL[ad]
  ],
  {ad, 1, 2}
];
eomAssembly = SNCAdd[
  SNCScale[-2, eomD],
  SNCScale[
    -2,
    SNCAdd @@ Table[
      SNCMul[btL[ad], eomBarLambdaUp[ad]],
      {ad, 1, 2}
    ]
  ],
  SNCScale[
    2,
    SNCAdd @@ Table[
      SNCMul[tU[alpha], eomLambdaDown[alpha]],
      {alpha, 1, 2}
    ]
  ],
  SNCScale[
    -2,
    SNCAdd @@ Table[
      SNCMul[thetaSigmaBarTheta[a], eomVectorDown[a]],
      {a, 0, 3}
    ]
  ],
  SNCScale[
    2 I,
    SNCAdd @@ Table[
      SNCMul[
        thetaSigmaBarTheta[a],
        covDGeneric[a, eomD]
      ],
      {a, 0, 3}
    ]
  ],
  SNCScale[
    -2 I,
    SNCAdd @@ Flatten @ Table[
      SNCMul[
        thetaSquared,
        barThetaBarSigma[b, alpha],
        covDGeneric[b, eomLambdaDown[alpha]]
      ],
      {b, 0, 3}, {alpha, 1, 2}
    ]
  ],
  SNCScale[
    -2 I,
    SNCMul[
      thetaSquared,
      commutator[
        eomD,
        barThetaBarLambda[Function[{ad}, barLambdaField[ad]]]
      ]
    ]
  ]
];

dRaisedW = SNCAdd @@ Flatten @ Table[
  SNCScale[
    epsilonUp[[alpha, beta]],
    dAlpha[wAlphaDerived[alpha], beta]
  ],
  {alpha, 1, 2}, {beta, 1, 2}
];
connectionFieldStrengthAntiCommutator = SNCAdd @@ Flatten @ Table[
  SNCScale[
    epsilonUp[[alpha, beta]],
    SNCAdd[
      SNCMul[aAlphaDerived[beta], wAlphaDerived[alpha]],
      SNCMul[wAlphaDerived[alpha], aAlphaDerived[beta]]
    ]
  ],
  {alpha, 1, 2}, {beta, 1, 2}
];
eomSuperfieldDerived = SNCSub[
  dRaisedW,
  connectionFieldStrengthAntiCommutator
];
AssertSNCEqual[
  "Independent expansion of the covariant EOM superfield equals the four-Euler-equation assembly",
  eomSuperfieldDerived,
  eomAssembly
];

(* Explicit projected mixed-curvature regression.  Every raised/lowered
   spinor and vector index is constructed from the Notebook 00 tensors. *)
mixedCurvatureVectorDownDottedDown[a_, ad_] := SNCScale[
  I/2,
  SNCAdd @@ Table[
    SNCScale[
      sigmaVectorDown[[a + 1, gamma, ad]],
      wRaised[gamma]
    ],
    {gamma, 1, 2}
  ]
];
mixedCurvatureVectorDownDottedUp[a_, ad_] := SNCAdd @@ Table[
  SNCScale[
    epsilonDotUp[[ad, bd]],
    mixedCurvatureVectorDownDottedDown[a, bd]
  ],
  {bd, 1, 2}
];
covariantSpinorDerivativeMixed[
  alpha_,
  a_,
  ad_
] := SNCSub[
  dAlpha[
    mixedCurvatureVectorDownDottedUp[a, ad],
    alpha
  ],
  antiCommutator[
    aAlphaDerived[alpha],
    mixedCurvatureVectorDownDottedUp[a, ad]
  ]
];
projectedMixedCurvatureOperator = SNCScale[
  1/8,
  SNCAdd @@ Flatten @ Table[
    SNCScale[
      epsilonUp[[alpha, beta]] *
        barSigmaLoweredSpinors[[a + 1, ad, beta]],
      covariantSpinorDerivativeMixed[alpha, a, ad]
    ],
    {alpha, 1, 2}, {beta, 1, 2},
    {a, 0, 3}, {ad, 1, 2}
  ]
];
AssertSNCEqual[
  "REGRESSION: (1/8) epsilon^(alpha beta) barsigma^a_(beta dotalpha) Dcal_alpha F_a^dotalpha=-(i/4) E",
  projectedMixedCurvatureOperator,
  SNCScale[-I/4, eomSuperfieldDerived]
];

(* Converse component content. *)
bodyProjection[SNCPoly[association_Association]] := SNCFromAssociation @
  Association @ KeyValueMap[
    If[
      #[[1]] === SNCGWord[],
      SNCMonomial[SNCGWord[], #[[2]]] -> #2,
      Nothing
    ] &,
    association
  ];
coordinateWordProjection[
  SNCPoly[association_Association],
  word_SNCGWord
] := SNCFromAssociation @ Association @ KeyValueMap[
  If[
    #[[1]] === word,
    SNCMonomial[SNCGWord[], #[[2]]] -> #2,
    Nothing
  ] &,
  association
];
AssertSNCEqual[
  "Body of the covariant EOM superfield is exactly -2 E_D",
  bodyProjection[eomSuperfieldDerived],
  SNCScale[-2, eomD]
];
Do[
  AssertSNCEqual[
    "Theta-linear coefficient gives the gaugino equation for alpha=" <>
      ToString[alpha],
    coordinateWordProjection[
      eomSuperfieldDerived,
      SNCGWord[theta[alpha]]
    ],
    coordinateWordProjection[
      SNCScale[
        2,
        SNCAdd @@ Table[
          SNCMul[tU[beta], eomLambdaDown[beta]],
          {beta, 1, 2}
        ]
      ],
      SNCGWord[theta[alpha]]
    ]
  ],
  {alpha, 1, 2}
];
Do[
  AssertSNCEqual[
    "Bar-theta-linear coefficient gives the conjugate gaugino equation for dotalpha=" <>
      ToString[ad],
    coordinateWordProjection[
      eomSuperfieldDerived,
      SNCGWord[barTheta[ad]]
    ],
    coordinateWordProjection[
      SNCScale[
        -2,
        SNCAdd @@ Table[
          SNCMul[btL[bd], eomBarLambdaUp[bd]],
          {bd, 1, 2}
        ]
      ],
      SNCGWord[barTheta[ad]]
    ]
  ],
  {ad, 1, 2}
];
lowerEquationDescendants = SNCAdd[
  SNCScale[-2, eomD],
  SNCScale[
    -2,
    SNCAdd @@ Table[
      SNCMul[btL[ad], eomBarLambdaUp[ad]],
      {ad, 1, 2}
    ]
  ],
  SNCScale[
    2,
    SNCAdd @@ Table[
      SNCMul[tU[alpha], eomLambdaDown[alpha]],
      {alpha, 1, 2}
    ]
  ],
  SNCScale[
    2 I,
    SNCAdd @@ Table[
      SNCMul[
        thetaSigmaBarTheta[a],
        covDGeneric[a, eomD]
      ],
      {a, 0, 3}
    ]
  ],
  SNCScale[
    -2 I,
    SNCAdd @@ Flatten @ Table[
      SNCMul[
        thetaSquared,
        barThetaBarSigma[b, alpha],
        covDGeneric[b, eomLambdaDown[alpha]]
      ],
      {b, 0, 3}, {alpha, 1, 2}
    ]
  ],
  SNCScale[
    -2 I,
    SNCMul[
      thetaSquared,
      commutator[
        eomD,
        barThetaBarLambda[Function[{ad}, barLambdaField[ad]]]
      ]
    ]
  ]
];
AssertSNCEqual[
  "After lower equations, the mixed component is exactly the vector equation",
  SNCSub[eomAssembly, lowerEquationDescendants],
  SNCScale[
    -2,
    SNCAdd @@ Table[
      SNCMul[thetaSigmaBarTheta[a], eomVectorDown[a]],
      {a, 0, 3}
    ]
  ]
];

(* ---------------------------------------------------------------------- *)
(* Independent first variations of the Berezin-derived component action.  *)
(* ---------------------------------------------------------------------- *)
fieldParity[Fld["deltaLambda", ___]] := 1;
fieldParity[Fld["deltaBarLambda", ___]] := 1;

ClearAll[
  deltaVField, deltaLambdaUpField, deltaBarLambdaDownField, deltaDField,
  variedAtom, SNCVary, deltaBaseFieldQ, derivativeOfDeltaQ,
  removeOneDerivative, SNCIBPOnce, SNCIntegrateByParts
];
deltaVField[a_] := SNCField[Fld["deltaV", a]];
deltaLambdaUpField[alpha_] :=
  SNCField[Fld["deltaLambda", alpha]];
deltaBarLambdaDownField[ad_] :=
  SNCField[Fld["deltaBarLambda", ad]];
deltaDField := SNCField[Fld["deltaD"]];

variedAtom["v", Fld["v", a_]] := deltaVField[a];
variedAtom["lambda", Fld["lambda", beta_]] := SNCAdd @@ Table[
  SNCScale[
    epsilonDown[[beta, alpha]],
    deltaLambdaUpField[alpha]
  ],
  {alpha, 1, 2}
];
variedAtom["barlambda", Fld["barlambda", ad_]] :=
  deltaBarLambdaDownField[ad];
variedAtom["D", Fld["D"]] := deltaDField;
variedAtom[kind_, DFld[derivatives_List, field_]] := Module[
  {baseVariation = variedAtom[kind, field]},
  If[
    MatchQ[baseVariation, _SNCPoly],
    SNCFromAssociation @ Association @ KeyValueMap[
      Function[{monomial, coefficient},
        SNCMonomial[
          SNCGWord[],
          Apply[
            SNCNCWord,
            DFld[derivatives, #] & /@ (List @@ monomial[[2]])
          ]
        ] -> coefficient
      ],
      First[baseVariation]
    ],
    SNCConst[0]
  ]
];
variedAtom[_, _] := SNCConst[0];

SNCVary[SNCPoly[association_Association], kind_String] := Module[
  {terms},
  terms = Flatten @ KeyValueMap[
    Function[{monomial, coefficient},
      Module[
        {fields = List @@ monomial[[2]], varied},
        Table[
          varied = variedAtom[kind, fields[[position]]];
          If[
            SNCZeroQ[varied],
            Nothing,
            SNCScale[
              coefficient,
              SNCMul[
                SNCMul @@ (SNCField /@ Take[fields, position - 1]),
                varied,
                SNCMul @@ (SNCField /@ Drop[fields, position])
              ]
            ]
          ],
          {position, Length[fields]}
        ]
      ]
    ],
    association
  ];
  If[terms === {}, SNCConst[0], SNCAdd @@ terms]
];

deltaBaseFieldQ[
  Fld[
    "deltaV" | "deltaLambda" | "deltaBarLambda" | "deltaD",
    ___
  ]
] := True;
deltaBaseFieldQ[_] := False;
derivativeOfDeltaQ[DFld[derivatives_List, field_]] :=
  Length[derivatives] > 0 && deltaBaseFieldQ[field];
derivativeOfDeltaQ[_] := False;
removeOneDerivative[DFld[derivatives_List, field_]] := If[
  Length[derivatives] == 1,
  field,
  DFld[Rest[derivatives], field]
];

SNCIBPOnce[SNCPoly[association_Association]] := Module[
  {terms},
  terms = Flatten @ KeyValueMap[
    Function[{monomial, coefficient},
      Module[
        {
          fields = List @@ monomial[[2]],
          position,
          derivativeIndex,
          deltaWithOneLessDerivative
        },
        position = FirstPosition[
          List @@ monomial[[2]],
          _?derivativeOfDeltaQ,
          Missing["NotFound"]
        ];
        If[
          MissingQ[position],
          SNCPoly[<|monomial -> coefficient|>],
          derivativeIndex = fields[[First[position], 1, 1]];
          deltaWithOneLessDerivative =
            removeOneDerivative[fields[[First[position]]]];
          Table[
            If[
              j == First[position],
              Nothing,
              SNCScale[
                -coefficient,
                SNCMul @@ (
                  SNCField /@ ReplacePart[
                    ReplacePart[
                      fields,
                      First[position] -> deltaWithOneLessDerivative
                    ],
                    j -> fieldBosonD[derivativeIndex, fields[[j]]]
                  ]
                )
              ]
            ],
            {j, Length[fields]}
          ]
        ]
      ]
    ],
    association
  ];
  If[terms === {}, SNCConst[0], SNCAdd @@ terms]
];
SNCIntegrateByParts[polynomial_SNCPoly] := FixedPoint[
  SNCIBPOnce,
  polynomial
];

Print[
  "STRUCTURAL INPUT: spacetime total divergences generated by the ",
  "local first variation have vanishing boundary contribution."
];

variationV = SNCIntegrateByParts[SNCVary[componentBracket, "v"]];
variationLambda =
  SNCIntegrateByParts[SNCVary[componentBracket, "lambda"]];
variationBarLambda =
  SNCIntegrateByParts[SNCVary[componentBracket, "barlambda"]];
variationD = SNCIntegrateByParts[SNCVary[componentBracket, "D"]];

variationVTarget = SNCAdd @@ Table[
  SNCMul[deltaVField[a], eomVectorUp[a]],
  {a, 0, 3}
];

(* Exact raised-component derivative applied to the bottom vector
   connection.  The inert dy[b] and color/delta factors are common, so
   the tensor residual below is precisely the coefficient multiplying
   -(i/2) dy[b] T^r delta^4(y-y'). *)
Do[
  AssertSNCEqual[
    "Raised vector derivative lowers the marked sigma bilinear for b=" <>
      ToString[b],
    SNCAdd @@ Table[
      SNCScale[
        etaDown[[b + 1, a + 1]],
        thetaSigmaBarTheta[a]
      ],
      {a, 0, 3}
    ],
    thetaSigmaBarThetaDown[b]
  ],
  {b, 0, 3}
];
Print[
  "PASS: multiplying the preceding exact identity by -(i/2) dy^b ",
  "gives the displayed vector-connection functional-derivative check."
];
variationLambdaTarget = SNCScale[
  -I,
  SNCAdd @@ Table[
    SNCMul[
      deltaLambdaUpField[alpha],
      eomLambdaDown[alpha]
    ],
    {alpha, 1, 2}
  ]
];
variationBarLambdaTarget = SNCScale[
  -I,
  SNCAdd @@ Table[
    SNCMul[
      deltaBarLambdaDownField[ad],
      eomBarLambdaUp[ad]
    ],
    {ad, 1, 2}
  ]
];
variationDTarget = SNCMul[deltaDField, eomD];

AssertTraceEqual[
  "Gauge-field first variation gives E_v and cancels the topological Euler term",
  SNCTrace[variationV],
  SNCTrace[variationVTarget]
];
AssertTraceEqual[
  "Left lambda first variation gives -i E_lambda",
  SNCTrace[variationLambda],
  SNCTrace[variationLambdaTarget]
];
AssertTraceEqual[
  "Left barlambda first variation gives -i Ebar_lambda",
  SNCTrace[variationBarLambda],
  SNCTrace[variationBarLambdaTarget]
];
AssertTraceEqual[
  "Auxiliary-field first variation gives E_D",
  SNCTrace[variationD],
  SNCTrace[variationDTarget]
];
Print[
  "PASS: restoring the common 1/(4 g^2) factor gives all four ",
  "displayed functional derivatives."
];

(* ---------------------------------------------------------------------- *)
(* Full modified variation and the normalized covariant-EOM identity.      *)
(* ---------------------------------------------------------------------- *)
normalizedRaisedVectorVariation = SNCScale[
  4,
  SNCAdd @@ Table[
    SNCMul[
      thetaSigmaBarTheta[a],
      componentGradientVRaised[a]
    ],
    {a, 0, 3}
  ]
];
AssertSNCEqual[
  "Raised vector derivative gives the lower-index vector EOM contribution",
  normalizedRaisedVectorVariation,
  SNCAdd @@ Table[
    SNCMul[thetaSigmaBarTheta[a], eomVectorDown[a]],
    {a, 0, 3}
  ]
];
normalizedDirectBarVariation = SNCScale[
  4 I,
  SNCAdd @@ Table[
    SNCMul[btL[ad], componentGradientBarLambda[ad]],
    {ad, 1, 2}
  ]
];
AssertSNCEqual[
  "Lowered marked dotted spinor gives the direct barred-gaugino term",
  normalizedDirectBarVariation,
  SNCAdd @@ Table[
    SNCMul[btL[ad], eomBarLambdaUp[ad]],
    {ad, 1, 2}
  ]
];
normalizedDirectLambdaVariation = SNCScale[
  -4 I,
  SNCAdd @@ Table[
    SNCMul[tU[alpha], componentGradientLambda[alpha]],
    {alpha, 1, 2}
  ]
];
normalizedModifiedAction = SNCAdd[
  SNCScale[4, componentGradientD],
  normalizedDirectBarVariation,
  normalizedDirectLambdaVariation,
  normalizedRaisedVectorVariation,
  SNCScale[
    -4 I,
    SNCAdd @@ Table[
      SNCMul[
        thetaSigmaBarTheta[a],
        covDGeneric[a, componentGradientD]
      ],
      {a, 0, 3}
    ]
  ],
  SNCScale[
    -4,
    SNCAdd @@ Flatten @ Table[
      SNCMul[
        thetaSquared,
        barThetaBarSigma[a, alpha],
        covDGeneric[a, componentGradientLambda[alpha]]
      ],
      {a, 0, 3}, {alpha, 1, 2}
    ]
  ],
  SNCScale[
    I,
    SNCMul[
      thetaSquared,
      commutator[
        eomD,
        barThetaBarLambda[Function[{ad}, barLambdaField[ad]]]
      ]
    ]
  ]
];
AssertSNCEqual[
  "Full Delta_mod contraction obeys T^r Delta_mod^r S=-(1/(8g^2)) times the covariant EOM superfield",
  normalizedModifiedAction,
  SNCScale[-1/2, eomSuperfieldDerived]
];

(* The adjoint-matrix sign in the nonlinear descendant is derived from
   total antisymmetry of f^{rst}, rather than entered as a rewrite rule. *)
ClearAll[fCanonical, fOrdered, rIndex, sIndex, tIndex];
fCanonical[indices_List] := Module[
  {ordering = Ordering[indices]},
  Signature[ordering] Apply[fOrdered, Sort[indices]]
];
RequireTrue[
  "Adjoint convention gives T^r barlambda^(rs) E_D^s=-[E_D,barlambda]",
  Expand[
    I fCanonical[{rIndex, tIndex, sIndex}] +
    I fCanonical[{sIndex, tIndex, rIndex}]
  ] == 0
];

(* ---------------------------------------------------------------------- *)
(* Direct graded local functional superdivergence.                         *)
(* ---------------------------------------------------------------------- *)
fieldParity[Fld["barlambdaAdj", ___]] := 1;
ClearAll[
  partialDeltaSlot, adjointVField, adjointBarLambdaField,
  dPrimeAdjoint, rVectorCoefficient, rBarLambdaCoefficient,
  rLambdaCoefficient, rDCoefficient, SNCFieldPartial
];
adjointVField[a_, r_, s_] := SNCField[Fld["vAdj", a, r, s]];
adjointBarLambdaField[ad_, r_, s_] :=
  SNCField[Fld["barlambdaAdj", ad, r, s]];
dPrimeAdjoint[a_, r_, s_] := SNCAdd[
  SNCConst[partialDeltaSlot[a, r, s]],
  SNCScale[I/2, adjointVField[a, r, s]]
];
(* In the flat component coordinates v_a, the coefficient of
   delta/delta v_a is eta_ab (theta sigma^b bartheta). *)
rVectorCoefficient[a_, r_, s_] :=
  SNCScale[KroneckerDelta[r, s], thetaSigmaBarThetaDown[a]];
rBarLambdaCoefficient[ad_, r_, s_] :=
  SNCScale[I KroneckerDelta[r, s], btL[ad]];
rLambdaCoefficient[alpha_, r_, s_] := SNCAdd[
  SNCScale[
    -I KroneckerDelta[r, s],
    tU[alpha]
  ],
  SNCScale[
    -1,
    SNCAdd @@ Table[
      SNCMul[
        thetaSquared,
        barThetaBarSigma[a, alpha],
        dPrimeAdjoint[a, r, s]
      ],
      {a, 0, 3}
    ]
  ]
];
rDCoefficient[r_, s_] := SNCAdd[
  SNCConst[KroneckerDelta[r, s]],
  SNCScale[
    -I,
    SNCAdd @@ Table[
      SNCMul[
        thetaSigmaBarTheta[a],
        dPrimeAdjoint[a, r, s]
      ],
      {a, 0, 3}
    ]
  ],
  SNCScale[
    -I,
    SNCAdd @@ Table[
      SNCMul[
        thetaSquared,
        btL[ad],
        adjointBarLambdaField[ad, r, s]
      ],
      {ad, 1, 2}
    ]
  ]
];

SNCFieldPartial[
  SNCPoly[association_Association],
  targetName_String
] := Module[{terms},
  terms = Flatten @ KeyValueMap[
    Function[{monomial, coefficient},
      Module[{fields = List @@ monomial[[2]]},
        Table[
          If[
            MatchQ[fields[[position]], Fld[targetName, ___]],
            SNCScale[
              coefficient (-1)^Total[
                fieldParity /@ Take[fields, position - 1]
              ],
              SNCMul @@ (
                SNCField /@ Delete[fields, position]
              )
            ],
            Nothing
          ],
          {position, Length[fields]}
        ]
      ]
    ],
    association
  ];
  If[terms === {}, SNCConst[0], SNCAdd @@ terms]
];

divergenceV = SNCAdd @@ Flatten @ Table[
  SNCFieldPartial[
    rVectorCoefficient[a, rIndex, sIndex],
    "vAdj"
  ],
  {a, 0, 3}
];
divergenceBarLambda = SNCAdd @@ Table[
  SNCFieldPartial[
    rBarLambdaCoefficient[ad, rIndex, sIndex],
    "barlambdaAdj"
  ],
  {ad, 1, 2}
];
divergenceLambda = SNCAdd @@ Table[
  SNCFieldPartial[
    rLambdaCoefficient[alpha, rIndex, sIndex],
    "lambdaAdj"
  ],
  {alpha, 1, 2}
];
divergenceD = SNCFieldPartial[
  rDCoefficient[rIndex, sIndex],
  "DAdj"
];
AssertSNCZero[
  "Diagonal derivative of the raised-vector coefficient in lower v_a coordinates vanishes directly",
  divergenceV
];
AssertSNCZero[
  "Diagonal derivative delta R_barlambda/delta barlambda vanishes directly",
  divergenceBarLambda
];
AssertSNCZero[
  "Diagonal derivative delta R_lambda/delta lambda vanishes directly",
  divergenceLambda
];
AssertSNCZero[
  "Diagonal derivative delta R_D/delta D vanishes directly",
  divergenceD
];
gradedFunctionalDivergence = SNCAdd[
  divergenceV,
  SNCScale[-1, divergenceLambda],
  SNCScale[-1, divergenceBarLambda],
  divergenceD
];
AssertSNCZero[
  "Explicit graded local functional superdivergence sdiv_phi R^r=0",
  gradedFunctionalDivergence
];
Print[
  "STRUCTURAL INPUT: the flat WZ component measure is translationally ",
  "invariant and functional boundary terms vanish."
];
Print["Notebook 03 completed."];
If[! TrueQ[LorentzianExactPrivate`load03AsDependency], Exit[0]];


==> anc/04_IT_Projector_GaugeUnfixing_Analytic.nb <==
Notebook[{Cell["LorentzianExactPrivate`Load03AsDependency = True;\nGet[\n  \
FileNameJoin[{\n    DirectoryName[$InputFileName],\n    \
\"03_IT_ComponentEOM_ModifiedVariation_Analytic.wl\"\n  \
}]\n];\nLorentzianExactPrivate`Load03AsDependency = False;\n\nPrint[\n  \
\"Notebook 04: exact raw projector, corrected compactification, \",\n  \
\"endpoint/contact propagation, and gauge-unfixing audit.\"\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Stage B is evaluated first because it is an input to the compact        \
*)\n(* projector and can be checked directly against Notebook 09's \
connection. *)\n(* \
---------------------------------------------------------------------- \
*)\nvTilde[a_] := SNCAdd[\n  vField[a],\n  SNCScale[-I, \
barLambdaBarSigmaEta[a]]\n];\nbarEtaBarSigmaW[a_] := SNCAdd @@ Flatten @ \
Table[\n  SNCScale[\n    barSigmaVectorDown[[a + 1, ad, alpha]],\n    \
SNCMul[btL[ad], wAlphaDerived[alpha]]\n  ],\n  {ad, 1, 2}, {alpha, 1, \
2}\n];\n\nshiftedConnectionDirectResult[a_] := SNCAdd[\n  SNCScale[-I/2, \
vTilde[a]],\n  SNCScale[I/2, barEtaBarSigmaW[a]]\n];\nDo[\n  \
AssertSNCEqual[\n    \"Direct component expansion gives A_a=-(i/2) \
vtilde_a+(i/2) bareta barsigma_a W for a=\" <>\n      ToString[a],\n    \
aVectorDerived[a],\n    shiftedConnectionDirectResult[a]\n  ],\n  {a, 0, \
3}\n];\n\nshiftedConnectionCurrentTeX[a_] := SNCAdd[\n  SNCScale[-I/2, \
vTilde[a]],\n  SNCScale[I/2, barEtaBarSigmaW[a]]\n];\nDo[\n  \
AssertSNCEqual[\n    \"Current Supplement shifted-connection coefficient for \
a=\" <>\n      ToString[a],\n    aVectorDerived[a],\n    \
shiftedConnectionCurrentTeX[a]\n  ],\n  {a, 0, 3}\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Stage A: raw chain-rule projector from the verified connection and the  \
*)\n(* seven explicit terms of Delta_mod.                                     \
 *)\n(* \
---------------------------------------------------------------------- \
*)\nSetSNCCoordinates[{\n  theta[1], theta[2], barTheta[1], barTheta[2],\n  \
vartheta[1], vartheta[2], barVartheta[1], barVartheta[2],\n  dEta[1], \
dEta[2]\n}];\nvtU[alpha_] := SNCCoord[vartheta[alpha]];\nbvtU[ad_] := \
SNCCoord[barVartheta[ad]];\ndeU[alpha_] := \
SNCCoord[dEta[alpha]];\nvtL[alpha_] := SNCAdd @@ Table[\n  \
SNCScale[epsilonDown[[alpha, beta]], vtU[beta]],\n  {beta, 1, \
2}\n];\nbvtL[ad_] := SNCAdd @@ Table[\n  SNCScale[epsilonDotDown[[ad, bd]], \
bvtU[bd]],\n  {bd, 1, 2}\n];\ndeL[alpha_] := SNCAdd @@ Table[\n  \
SNCScale[epsilonDown[[alpha, beta]], deU[beta]],\n  {beta, 1, \
2}\n];\nvarthetaSquared = SNCAdd @@ Table[\n  SNCMul[vtU[alpha], \
vtL[alpha]],\n  {alpha, 1, 2}\n];\nmarkedVector[a_] := SNCAdd @@ Flatten @ \
Table[\n  SNCScale[\n    sigma[[a + 1, alpha, ad]],\n    SNCMul[vtU[alpha], \
bvtU[ad]]\n  ],\n  {alpha, 1, 2}, {ad, 1, 2}\n];\nmarkedVectorDown[a_] := \
SNCAdd @@ Table[\n  SNCScale[\n    etaDown[[a + 1, b + 1]],\n    \
markedVector[b]\n  ],\n  {b, 0, 3}\n];\nmarkedBarSigma[a_, alpha_] := SNCAdd \
@@ Table[\n  SNCScale[\n    barSigma[[a + 1, ad, alpha]],\n    bvtL[ad]\n  \
],\n  {ad, 1, 2}\n];\nDo[\n  AssertSNCZero[\n    \"Marked vector bilinear has \
no body for a=\" <> ToString[a],\n    bodyProjection[markedVector[a]]\n  ],\n \
 {a, 0, 3}\n];\n\nClearAll[\n  InsertionGenerator, contactDeltaY, \
deltaYExpression,\n  generatorDelta, generatorDeltaDerivative, \
deltaCommutator,\n  dPrimeRSInsertion, deltaModBaseField, DeltaBosonD, \
DeltaOnAtom,\n  DeltaOnSNC\n];\nfieldParity[InsertionGenerator[_]] := \
0;\ndeltaYExpression = contactDeltaY[\n  yCoordinate[0], yCoordinate[1], \
yCoordinate[2], yCoordinate[3]\n];\ngeneratorDelta := SNCScale[\n  \
deltaYExpression,\n  \
SNCField[InsertionGenerator[rIndex]]\n];\ngeneratorDeltaDerivative[a_] := \
SNCScale[\n  D[deltaYExpression, yCoordinate[a]],\n  \
SNCField[InsertionGenerator[rIndex]]\n];\ndeltaCommutator[p_SNCPoly, \
q_SNCPoly] :=\n  SNCScale[deltaYExpression, commutator[p, q]];\n\n(* T^s \
D'_a^(rs) delta = -T^r partial_a delta\n   +(i/2)[T^r,v_a] delta, because \
D'_a differentiates y' whereas\n   generatorDeltaDerivative is \
partial/partial y^a of delta(y-y'). *)\ndPrimeRSInsertion[a_] := SNCAdd[\n  \
SNCScale[-1, generatorDeltaDerivative[a]],\n  SNCScale[\n    I/2,\n    \
deltaCommutator[\n      SNCField[InsertionGenerator[rIndex]],\n      \
vField[a]\n    ]\n  ]\n];\n\n(* The displayed vector coefficient multiplies \
delta/delta v^a.\n   Therefore its action on the stored lower component v_a \
carries\n   eta_ab and produces (vartheta sigma_a barvartheta). \
*)\ndeltaModBaseField[Fld[\"v\", a_]] :=\n  SNCMul[markedVectorDown[a], \
generatorDelta];\ndeltaModBaseField[Fld[\"barlambda\", ad_]] :=\n  \
SNCScale[I, SNCMul[bvtL[ad], \
generatorDelta]];\ndeltaModBaseField[Fld[\"lambda\", beta_]] := SNCAdd[\n  \
SNCScale[-I, SNCMul[vtL[beta], generatorDelta]],\n  SNCScale[\n    -1,\n    \
SNCAdd @@ Flatten @ Table[\n      SNCScale[\n        epsilonDown[[beta, \
alpha]],\n        SNCMul[\n          varthetaSquared,\n          \
markedBarSigma[a, alpha],\n          dPrimeRSInsertion[a]\n        ]\n      \
],\n      {alpha, 1, 2}, {a, 0, 3}\n    ]\n  \
]\n];\ndeltaModBaseField[Fld[\"D\"]] := SNCAdd[\n  generatorDelta,\n  \
SNCScale[\n    -I,\n    SNCAdd @@ Table[\n      SNCMul[markedVector[a], \
dPrimeRSInsertion[a]],\n      {a, 0, 3}\n    ]\n  ],\n  SNCScale[\n    -I,\n  \
  SNCAdd @@ Table[\n      SNCMul[\n        varthetaSquared,\n        \
bvtU[ad],\n        deltaCommutator[\n          \
SNCField[InsertionGenerator[rIndex]],\n          barLambdaField[ad]\n        \
]\n      ],\n      {ad, 1, 2}\n    ]\n  ]\n];\ndeltaModBaseField[_] := \
SNCConst[0];\n\nDeltaBosonD[SNCPoly[association_Association], a_] := \
Module[{terms},\n  terms = Flatten @ KeyValueMap[\n    Function[{monomial, \
coefficient},\n      Module[{fields = List @@ monomial[[2]], scalarTerm, \
fieldTerms},\n        scalarTerm = If[\n          \
TrueQ[FullSimplify[D[coefficient, yCoordinate[a]] == 0]],\n          \
Nothing,\n          SNCPoly[<|\n            monomial -> \
FullSimplify[D[coefficient, yCoordinate[a]]]\n          |>]\n        ];\n     \
   fieldTerms = Table[\n          If[\n            MatchQ[fields[[position]], \
InsertionGenerator[_]],\n            Nothing,\n            SNCPoly[<|\n       \
       SNCMonomial[\n                monomial[[1]],\n                Apply[\n \
                 SNCNCWord,\n                  ReplacePart[\n                 \
   fields,\n                    position ->\n                      \
fieldBosonD[a, fields[[position]]]\n                  ]\n                ]\n  \
            ] -> coefficient\n            |>]\n          ],\n          \
{position, Length[fields]}\n        ];\n        \
DeleteCases[Join[{scalarTerm}, fieldTerms], Nothing]\n      ]\n    ],\n    \
association\n  ];\n  If[terms === {}, SNCConst[0], SNCAdd @@ \
terms]\n];\nDeltaOnAtom[DFld[derivatives_List, field_]] :=\n  \
Fold[DeltaBosonD[#1, #2] &, deltaModBaseField[field], \
derivatives];\nDeltaOnAtom[field_] := \
deltaModBaseField[field];\nDeltaOnSNC[SNCPoly[association_Association]] := \
Module[{terms},\n  terms = Flatten @ KeyValueMap[\n    Function[{monomial, \
coefficient},\n      Module[{fields = List @@ monomial[[2]], varied},\n       \
 Table[\n          varied = DeltaOnAtom[fields[[position]]];\n          If[\n \
           SNCZeroQ[varied],\n            Nothing,\n            SNCScale[\n   \
           coefficient,\n              SNCMul[\n                SNCPoly[<|\n  \
                SNCMonomial[\n                    monomial[[1]],\n            \
        SNCNCWord[]\n                  ] -> 1\n                |>],\n         \
       SNCMul @@ (SNCField /@\n                  Take[fields, position - \
1]),\n                varied,\n                SNCMul @@ (SNCField /@\n       \
           Drop[fields, position])\n              ]\n            ]\n          \
],\n          {position, Length[fields]}\n        ]\n      ]\n    ],\n    \
association\n  ];\n  If[terms === {}, SNCConst[0], SNCAdd @@ \
terms]\n];\n\nconnectionOneFormDerived = SNCAdd[\n  SNCAdd @@ Table[\n    \
SNCScale[dy[a], aVectorDerived[a]],\n    {a, 0, 3}\n  ],\n  SNCAdd @@ \
Table[\n    SNCMul[deU[alpha], coordinateA[alpha]],\n    {alpha, 1, 2}\n  \
]\n];\nAssertSNCEqual[\n  \"A_0 body remains -(i/2) v_0 after coordinate \
extension\",\n  bodyProjection[aVectorDerived[0]],\n  SNCScale[-I/2, \
vField[0]]\n];\nAssertSNCEqual[\n  \"Raised vector functional derivative \
acting on the A_0 body\",\n  DeltaOnSNC[SNCScale[-I/2, vField[0]]],\n  \
SNCScale[\n    -I/2,\n    SNCMul[markedVectorDown[0], generatorDelta]\n  \
]\n];\nDo[\n  AssertSNCEqual[\n    \"Exact raised-vector bridge for -(i/2) \
dy^\" <> ToString[a] <>\n      \" v_\" <> ToString[a],\n    \
DeltaOnSNC[SNCScale[-I/2 dy[a], vField[a]]],\n    SNCScale[\n      -I/2 \
dy[a],\n      SNCMul[markedVectorDown[a], generatorDelta]\n    ]\n  ],\n  {a, \
0, 3}\n];\nDo[\n  AssertSNCZero[\n    \"Vector-connection chain-rule \
contribution has no body for a=\" <>\n      ToString[a],\n    \
bodyProjection[\n      DeltaOnSNC[SNCScale[dy[a], aVectorDerived[a]]]\n    \
]\n  ],\n  {a, 0, 3}\n];\nDo[\n  AssertSNCZero[\n    \"Odd-connection \
chain-rule contribution has no body for alpha=\" <>\n      ToString[alpha],\n \
   bodyProjection[\n      DeltaOnSNC[SNCMul[deU[alpha], \
coordinateA[alpha]]]\n    ]\n  ],\n  {alpha, 1, 2}\n];\nrawProjectorDerived = \
DeltaOnSNC[connectionOneFormDerived];\nRequireTrue[\n  \"Raw chain-rule \
projector is linear in the formal contact distribution and its first \
derivatives\",\n  And @@ KeyValueMap[\n    Function[{monomial, \
coefficient},\n      PolynomialQ[\n        coefficient,\n        Join[\n      \
    {deltaYExpression},\n          Table[\n            D[deltaYExpression, \
yCoordinate[a]],\n            {a, 0, 3}\n          ]\n        ]\n      ]\n    \
],\n    First[rawProjectorDerived]\n  ]\n];\nRequireTrue[\n  \"Raw chain-rule \
projector contains no second derivative of the contact distribution\",\n  \
FreeQ[\n    Normal[First[rawProjectorDerived]],\n    \
Derivative[order__][contactDeltaY] /;\n      Total[{order}] >= 2\n  \
]\n];\nPrint[\n  \"PASS: the raw projector has been derived from the verified \
connection \",\n  \"and all seven Delta_mod terms without entering K_y or \
K_eta as rules.\"\n];\n\nsigmaVectorDown = Table[\n  Sum[\n    etaDown[[a + \
1, b + 1]] sigma[[b + 1]],\n    {b, 0, 3}\n  ],\n  {a, 0, \
3}\n];\nsigmaLowerAB[a_, b_] :=\n  1/4 (\n    sigmaVectorDown[[a + 1]] .\n    \
  barSigmaVectorDown[[b + 1]] -\n    sigmaVectorDown[[b + 1]] .\n      \
barSigmaVectorDown[[a + 1]]\n  );\ndTildeSRInsertion[a_] := SNCAdd[\n  \
generatorDeltaDerivative[a],\n  SNCScale[\n    I/2,\n    deltaCommutator[\n   \
   vTilde[a],\n      SNCField[InsertionGenerator[rIndex]]\n    ]\n  \
]\n];\nbAdjointSRInsertion[a_] :=\n  deltaCommutator[\n    \
barLambdaBarSigmaEta[a],\n    SNCField[InsertionGenerator[rIndex]]\n  \
];\ndHatSRInsertion[a_] := SNCSub[\n  dTildeSRInsertion[a],\n  \
bAdjointSRInsertion[a]\n];\nvHatFifthLine[a_] := SNCAdd[\n  vField[a],\n  \
SNCScale[I, barLambdaBarSigmaEta[a]]\n];\ndHatDirectInsertion[a_] := \
SNCAdd[\n  generatorDeltaDerivative[a],\n  SNCScale[\n    I/2,\n    \
deltaCommutator[\n      vHatFifthLine[a],\n      \
SNCField[InsertionGenerator[rIndex]]\n    ]\n  ]\n];\nDo[\n  \
AssertSNCEqual[\n    \"Line-specific Dhat equals Dtilde-B for a=\" <> \
ToString[a],\n    dHatSRInsertion[a],\n    SNCSub[\n      \
dTildeSRInsertion[a],\n      bAdjointSRInsertion[a]\n    ]\n  ];\n  \
AssertSNCEqual[\n    \"Line-specific Dhat has v_a+i barlambda barsigma_a eta \
for a=\" <>\n      ToString[a],\n    dHatSRInsertion[a],\n    \
dHatDirectInsertion[a]\n  ];\n  AssertSNCZero[\n    \"Dhat correction \
contains no contact-derivative coefficient for a=\" <>\n      ToString[a],\n  \
  SNCSelect[\n      SNCSub[dHatSRInsertion[a], dTildeSRInsertion[a]],\n      \
Function[{monomial, coefficient},\n        ! FreeQ[coefficient, \
Derivative[__][contactDeltaY]]\n      ]\n    ]\n  ];\n  AssertSNCZero[\n    \
\"Dhat correction contains no v_a color word for a=\" <> ToString[a],\n    \
SNCSelect[\n      SNCSub[dHatSRInsertion[a], dTildeSRInsertion[a]],\n      \
Function[{monomial, coefficient},\n        ! FreeQ[List @@ monomial[[2]], \
Fld[\"v\", _]]\n      ]\n    ]\n  ],\n  {a, 0, \
3}\n];\ndTildeSRRaisedInsertion[a_] := SNCAdd @@ Table[\n  SNCScale[\n    \
etaUp[[a + 1, b + 1]],\n    dTildeSRInsertion[b]\n  ],\n  {b, 0, \
3}\n];\netaDifferenceSigmaBarDifference[a_] := SNCAdd @@ Flatten @ Table[\n  \
SNCScale[\n    sigmaVectorDown[[a + 1, alpha, ad]],\n    SNCMul[\n      \
SNCSub[tU[alpha], vtU[alpha]],\n      SNCSub[btU[ad], bvtU[ad]]\n    ]\n  \
],\n  {alpha, 1, 2}, {ad, 1, 2}\n];\nbarEtaBarSigmaSigmaEta[b_, c_, a_] := \
SNCAdd @@ Flatten @ Table[\n  SNCScale[\n    Sum[\n      \
barSigmaVectorDown[[b + 1, ad, alpha]]\n        sigmaLowerAB[c, a][[alpha, \
beta]],\n      {alpha, 1, 2}\n    ],\n    SNCMul[btL[ad], tL[beta]]\n  ],\n  \
{ad, 1, 2}, {beta, 1, 2}\n];\netaSigmaDownBarEta[b_] := SNCAdd @@ Flatten @ \
Table[\n  SNCScale[\n    sigmaVectorDown[[b + 1, alpha, ad]],\n    \
SNCMul[tU[alpha], btU[ad]]\n  ],\n  {alpha, 1, 2}, {ad, 1, \
2}\n];\nmarkedBarSigmaEtaUp[a_] := SNCAdd @@ Flatten @ Table[\n  SNCScale[\n  \
  barSigma[[a + 1, ad, alpha]],\n    SNCMul[bvtL[ad], vtL[alpha]]\n  ],\n  \
{ad, 1, 2}, {alpha, 1, 2}\n];\nmarkedBarSigmaSigmaBarEta[a_, b_] := SNCAdd @@ \
Flatten @ Table[\n  SNCScale[\n    Sum[\n      barSigma[[a + 1, ad, alpha]]\n \
       sigmaVectorDown[[b + 1, alpha, bd]],\n      {alpha, 1, 2}\n    ],\n    \
SNCMul[bvtL[ad], btU[bd]]\n  ],\n  {ad, 1, 2}, {bd, 1, 2}\n];\netaDEta := \
SNCAdd @@ Table[\n  SNCMul[tU[alpha], deL[alpha]],\n  {alpha, 1, \
2}\n];\nvarthetaDEta := SNCAdd @@ Table[\n  SNCMul[vtU[alpha], deL[alpha]],\n \
 {alpha, 1, 2}\n];\ndEtaEta := SNCAdd @@ Table[\n  SNCMul[deU[alpha], \
tL[alpha]],\n  {alpha, 1, 2}\n];\ndEtaSigmaBarMarked[a_] := SNCAdd @@ Flatten \
@ Table[\n  SNCScale[\n    sigma[[a + 1, alpha, ad]],\n    SNCMul[deU[alpha], \
bvtU[ad]]\n  ],\n  {alpha, 1, 2}, {ad, 1, 2}\n];\ndEtaSigmaLowerABEta[b_, a_] \
:= SNCAdd @@ Flatten @ Table[\n  SNCScale[\n    sigmaLowerAB[b, a][[alpha, \
beta]],\n    SNCMul[deU[alpha], tL[beta]]\n  ],\n  {alpha, 1, 2}, {beta, 1, \
2}\n];\n\n(* Exact transcription of the five K_y lines and five K_eta \
lines.\n   In the second K_y line the final spinor is necessarily barEta:\n   \
barSigma^b.sigma_a has two dotted external slots.  The compact\n   projector \
later in the Supplement displays the same dotted\n   contraction explicitly. \
*)\nrawProjectorTarget = SNCAdd[\n  SNCScale[\n    -I/2,\n    SNCAdd @@ \
Table[\n      SNCScale[\n        dy[a],\n        SNCMul[\n          \
etaDifferenceSigmaBarDifference[a],\n          generatorDelta\n        ]\n    \
  ],\n      {a, 0, 3}\n    ]\n  ],\n  SNCScale[\n    -1/2,\n    SNCAdd @@ \
Flatten @ Table[\n      SNCScale[\n        dy[a],\n        SNCMul[\n          \
markedBarSigmaSigmaBarEta[b, a],\n          thetaSquared,\n          \
dTildeSRInsertion[b]\n        ]\n      ],\n      {a, 0, 3}, {b, 0, 3}\n    \
]\n  ],\n  SNCScale[\n    -1,\n    SNCAdd @@ Flatten @ Table[\n      \
SNCScale[\n        dy[b],\n        SNCMul[\n          \
barEtaBarSigmaSigmaEta[b, c, a],\n          markedBarSigmaEtaUp[a],\n         \
 dTildeSRRaisedInsertion[c]\n        ]\n      ],\n      {b, 0, 3}, {c, 0, 3}, \
{a, 0, 3}\n    ]\n  ],\n  SNCScale[\n    -1/2,\n    SNCAdd @@ Flatten @ \
Table[\n      SNCScale[\n        dy[b],\n        SNCMul[\n          \
etaSigmaDownBarEta[b],\n          markedBarSigmaEtaUp[a],\n          \
dTildeSRInsertion[a]\n        ]\n      ],\n      {b, 0, 3}, {a, 0, 3}\n    \
]\n  ],\n  SNCScale[\n    -1/2,\n    SNCAdd @@ Flatten @ Table[\n      \
SNCScale[\n        dy[b],\n        SNCMul[\n          varthetaSquared,\n      \
    markedBarSigmaSigmaBarEta[a, b],\n          dHatSRInsertion[a]\n        \
]\n      ],\n      {b, 0, 3}, {a, 0, 3}\n    ]\n  ],\n  SNCMul[\n    \
barThetaSquared,\n    SNCSub[etaDEta, varthetaDEta],\n    generatorDelta\n  \
],\n  SNCScale[\n    I,\n    SNCAdd @@ Table[\n      SNCMul[\n        \
barThetaSquared,\n        thetaSquared,\n        dEtaSigmaBarMarked[a],\n     \
   dTildeSRInsertion[a]\n      ],\n      {a, 0, 3}\n    ]\n  ],\n  \
SNCScale[\n    -2 I,\n    SNCAdd @@ Flatten @ Table[\n      SNCMul[\n        \
barThetaSquared,\n        markedVector[a],\n        dEtaSigmaLowerABEta[b, \
a],\n        dTildeSRRaisedInsertion[b]\n      ],\n      {a, 0, 3}, {b, 0, \
3}\n    ]\n  ],\n  SNCScale[\n    I,\n    SNCAdd @@ Table[\n      SNCMul[\n   \
     barThetaSquared,\n        dEtaEta,\n        markedVector[a],\n        \
dTildeSRInsertion[a]\n      ],\n      {a, 0, 3}\n    ]\n  ],\n  SNCScale[\n   \
 I,\n    SNCAdd @@ Table[\n      SNCMul[\n        barThetaSquared,\n        \
varthetaSquared,\n        dEtaSigmaBarMarked[a],\n        \
dHatSRInsertion[a]\n      ],\n      {a, 0, 3}\n    ]\n  \
]\n];\nAssertSNCZero[\n  \"Derived raw projector has no Grassmann body\",\n  \
bodyProjection[rawProjectorDerived]\n];\nAssertSNCZero[\n  \"Displayed \
raw-projector target has no Grassmann body\",\n  \
bodyProjection[rawProjectorTarget]\n];\nrawProjectorResidual = SNCSub[\n  \
rawProjectorDerived,\n  rawProjectorTarget\n];\nAssertSNCZero[\n  \"Corrected \
complete K_y sector vanishes coefficient by coefficient\",\n  SNCSelect[\n    \
rawProjectorResidual,\n    Function[{monomial, coefficient},\n      \
FreeQ[List @@ monomial[[1]], dEta[_]]\n    ]\n  ]\n];\nIf[\n  \
SNCZeroQ[rawProjectorResidual],\n  Print[\n    \"PASS: All coefficients, \
Grassmann orders, derivative slots, \",\n    \"and adjoint orientations in \
raw K_y+K_eta\"\n  ],\n  rawProjectorFirstResidualMonomial =\n    \
First[Keys[First[rawProjectorResidual]]];\n  Print[\n    \"FAIL: raw \
K_y+K_eta first nonzero Grassmann/color monomial: \",\n    \
rawProjectorFirstResidualMonomial\n  ];\n  Print[\n    \"DERIVED COEFFICIENT: \
\",\n    Lookup[\n      First[rawProjectorDerived],\n      \
rawProjectorFirstResidualMonomial,\n      0\n    ]\n  ];\n  Print[\n    \
\"DISPLAYED TARGET COEFFICIENT: \",\n    Lookup[\n      \
First[rawProjectorTarget],\n      rawProjectorFirstResidualMonomial,\n      \
0\n    ]\n  ];\n  Print[\n    \"RESIDUAL COEFFICIENT: \",\n    Lookup[\n      \
First[rawProjectorResidual],\n      rawProjectorFirstResidualMonomial,\n      \
0\n    ]\n  ];\n  Exit[1]\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Stage C: independent geometric compactification of the corrected raw    \
*)\n(* projector.  The published compact expression is constructed separately \
*)\n(* and is never used as a rewrite rule.                                   \
 *)\n(* \
---------------------------------------------------------------------- \
*)\ndFullSRInsertion[a_] := SNCSub[\n  generatorDeltaDerivative[a],\n  \
deltaCommutator[\n    aVectorDerived[a],\n    \
SNCField[InsertionGenerator[rIndex]]\n  ]\n];\nbarEtaWAdjointInsertion[a_] \
:=\n  deltaCommutator[\n    barEtaBarSigmaW[a],\n    \
SNCField[InsertionGenerator[rIndex]]\n  ];\nDo[\n  AssertSNCEqual[\n    \
\"Derived Dtilde=Dfull+(i/2)(bareta barsigma_a W) for a=\" <>\n      \
ToString[a],\n    dTildeSRInsertion[a],\n    SNCAdd[\n      \
dFullSRInsertion[a],\n      SNCScale[I/2, barEtaWAdjointInsertion[a]]\n    \
]\n  ];\n  AssertSNCEqual[\n    \"Derived Dhat=Dfull+(i/2)(bareta barsigma_a \
W)-B for a=\" <>\n      ToString[a],\n    dHatSRInsertion[a],\n    SNCAdd[\n  \
    dFullSRInsertion[a],\n      SNCScale[I/2, barEtaWAdjointInsertion[a]],\n  \
    SNCScale[-1, bAdjointSRInsertion[a]]\n    ]\n  ],\n  {a, 0, \
3}\n];\n\netaDifferenceUp[alpha_] := SNCSub[tU[alpha], \
vtU[alpha]];\netaDifferenceLow[alpha_] := SNCSub[tL[alpha], \
vtL[alpha]];\netaDifferenceSquared = SNCAdd @@ Table[\n  SNCMul[\n    \
etaDifferenceUp[alpha],\n    etaDifferenceLow[alpha]\n  ],\n  {alpha, 1, \
2}\n];\ndEtaVartheta := SNCAdd @@ Table[\n  SNCMul[deU[alpha], vtL[alpha]],\n \
 {alpha, 1, 2}\n];\ndEtaEtaDifference = SNCSub[dEtaEta, \
dEtaVartheta];\nmarkedBarSigmaDownW[a_] := SNCAdd @@ Flatten @ Table[\n  \
SNCScale[\n    barSigmaVectorDown[[a + 1, ad, alpha]],\n    SNCMul[bvtL[ad], \
wAlphaDerived[alpha]]\n  ],\n  {ad, 1, 2}, {alpha, 1, \
2}\n];\nmarkedWAdjointInsertion[a_] :=\n  deltaCommutator[\n    \
markedBarSigmaDownW[a],\n    SNCField[InsertionGenerator[rIndex]]\n  \
];\n\npublishedCompactProjector = SNCAdd[\n  SNCScale[\n    -I/2,\n    SNCAdd \
@@ Table[\n      SNCScale[\n        dy[a],\n        SNCMul[\n          \
etaDifferenceSigmaBarDifference[a],\n          generatorDelta\n        ]\n    \
  ],\n      {a, 0, 3}\n    ]\n  ],\n  SNCScale[\n    -1/2,\n    SNCAdd @@ \
Flatten @ Table[\n      SNCScale[\n        dy[a],\n        SNCMul[\n          \
etaDifferenceSquared,\n          markedBarSigmaSigmaBarEta[b, a],\n          \
dFullSRInsertion[b]\n        ]\n      ],\n      {a, 0, 3}, {b, 0, 3}\n    ]\n \
 ],\n  SNCScale[\n    I/4,\n    SNCAdd @@ Table[\n      SNCScale[\n        \
dy[a],\n        SNCMul[\n          barThetaSquared,\n          \
markedWAdjointInsertion[a]\n        ]\n      ],\n      {a, 0, 3}\n    ]\n  \
],\n  SNCMul[\n    barThetaSquared,\n    dEtaEtaDifference,\n    \
generatorDelta\n  ],\n  SNCScale[\n    I,\n    SNCAdd @@ Table[\n      \
SNCMul[\n        barThetaSquared,\n        dEtaSigmaBarMarked[a],\n        \
etaDifferenceSquared,\n        dFullSRInsertion[a]\n      ],\n      {a, 0, \
3}\n    ]\n  ]\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Component-sector audit.  The raw projector is rebuilt from the exact   *)\n(* \
identities for Dtilde and Dhat, with the complete verified WZ expansion \
*)\n(* of A_a and W_alpha.  The published compact projector is not used here. \
 *)\n(* \
---------------------------------------------------------------------- \
*)\nprojectorComponentSectors = {\n  \"partial\", \"v\", \"lambda\", \
\"barlambda\", \"D\", \"vab\", \
\"Dbarlambda\"\n};\n\nwAlphaComponent[\"partial\", alpha_] := \
SNCConst[0];\nwAlphaComponent[\"v\", alpha_] := \
SNCConst[0];\nwAlphaComponent[\"lambda\", alpha_] :=\n  SNCScale[-I, \
lambdaField[alpha]];\nwAlphaComponent[\"barlambda\", alpha_] := \
SNCConst[0];\nwAlphaComponent[\"D\", alpha_] :=\n  SNCMul[tL[alpha], \
dField];\nwAlphaComponent[\"vab\", alpha_] :=\n  SNCScale[\n    -I,\n    \
SNCAdd @@ Flatten @ Table[\n      SNCMul[\n        sigmaABTheta[a, b, \
alpha],\n        vStrength[a, b]\n      ],\n      {a, 0, 3}, {b, 0, 3}\n    \
]\n  ];\nwAlphaComponent[\"Dbarlambda\", alpha_] :=\n  SNCMul[thetaSquared, \
sigmaCovDBarLambda[alpha]];\n\naVectorComponent[\"partial\", a_] := \
SNCConst[0];\naVectorComponent[\"v\", a_] := SNCScale[-I/2, \
vField[a]];\naVectorComponent[\"lambda\", a_] :=\n  SNCScale[1/2, \
barEtaBarSigmaLambda[a]];\naVectorComponent[\"barlambda\", a_] :=\n  \
SNCScale[-1/2, barLambdaBarSigmaEta[a]];\naVectorComponent[\"D\", a_] :=\n  \
SNCScale[\n    I/2,\n    SNCMul[barEtaBarSigmaEta[a], dField]\n  \
];\naVectorComponent[\"vab\", a_] :=\n  SNCScale[\n    1/2,\n    SNCAdd @@ \
Flatten @ Table[\n      SNCMul[\n        barEtaBarSigmaSigmaABEta[a, b, c],\n \
       vStrength[b, c]\n      ],\n      {b, 0, 3}, {c, 0, 3}\n    ]\n  \
];\naVectorComponent[\"Dbarlambda\", a_] :=\n  SNCScale[\n    I/2,\n    \
SNCMul[thetaSquared, barEtaBarSigmaSigmaCovD[a]]\n  ];\n\nDo[\n  \
AssertSNCEqual[\n    \"Complete W_alpha sector decomposition for alpha=\" \
<>\n      ToString[alpha],\n    wAlphaDerived[alpha],\n    SNCAdd @@ (\n      \
wAlphaComponent[#, alpha] & /@\n        projectorComponentSectors\n    )\n  \
],\n  {alpha, 1, 2}\n];\nDo[\n  AssertSNCEqual[\n    \"Complete A_a sector \
decomposition for a=\" <> ToString[a],\n    aVectorDerived[a],\n    SNCAdd @@ \
(\n      aVectorComponent[#, a] & /@\n        projectorComponentSectors\n    \
)\n  ],\n  {a, 0, 3}\n];\n\nbarEtaBarSigmaWComponent[sector_, a_] :=\n  \
SNCAdd @@ Flatten @ Table[\n    SNCScale[\n      barSigmaVectorDown[[a + 1, \
ad, alpha]],\n      SNCMul[btL[ad], wAlphaComponent[sector, alpha]]\n    ],\n \
   {ad, 1, 2}, {alpha, 1, 2}\n  ];\nbarEtaWComponentAdjointInsertion[sector_, \
a_] :=\n  deltaCommutator[\n    barEtaBarSigmaWComponent[sector, a],\n    \
SNCField[InsertionGenerator[rIndex]]\n  \
];\nmarkedWComponentAdjointInsertion[sector_, a_] :=\n  deltaCommutator[\n    \
SNCAdd @@ Flatten @ Table[\n      SNCScale[\n        barSigmaVectorDown[[a + \
1, ad, alpha]],\n        SNCMul[\n          bvtL[ad],\n          \
wAlphaComponent[sector, alpha]\n        ]\n      ],\n      {ad, 1, 2}, \
{alpha, 1, 2}\n    ],\n    SNCField[InsertionGenerator[rIndex]]\n  \
];\n\ndFullSectorInsertion[\"partial\", a_] :=\n  \
generatorDeltaDerivative[a];\ndFullSectorInsertion[sector_, a_] :=\n  \
SNCScale[\n    -1,\n    deltaCommutator[\n      aVectorComponent[sector, \
a],\n      SNCField[InsertionGenerator[rIndex]]\n    ]\n  \
];\nwShiftSectorInsertion[sector_, a_] :=\n  SNCScale[\n    I/2,\n    \
barEtaWComponentAdjointInsertion[sector, a]\n  \
];\ndTildeSectorInsertion[sector_, a_] := SNCAdd[\n  \
dFullSectorInsertion[sector, a],\n  wShiftSectorInsertion[sector, \
a]\n];\ndHatSectorInsertion[sector_, a_] := SNCAdd[\n  \
dTildeSectorInsertion[sector, a],\n  If[\n    sector === \"barlambda\",\n    \
SNCScale[-1, bAdjointSRInsertion[a]],\n    SNCConst[0]\n  \
]\n];\ndTildeSectorRaisedInsertion[sector_, a_] :=\n  SNCAdd @@ Table[\n    \
SNCScale[\n      etaUp[[a + 1, b + 1]],\n      dTildeSectorInsertion[sector, \
b]\n    ],\n    {b, 0, 3}\n  ];\n\nDo[\n  AssertSNCEqual[\n    \"Dtilde \
complete component expansion for a=\" <> ToString[a],\n    \
dTildeSRInsertion[a],\n    SNCAdd @@ (\n      dTildeSectorInsertion[#, a] & \
/@\n        projectorComponentSectors\n    )\n  ];\n  AssertSNCEqual[\n    \
\"Dhat complete component expansion for a=\" <> ToString[a],\n    \
dHatSRInsertion[a],\n    SNCAdd @@ (\n      dHatSectorInsertion[#, a] & /@\n  \
      projectorComponentSectors\n    )\n  ],\n  {a, 0, \
3}\n];\n\nrawSectorLines[sector_] := {\n  If[\n    sector === \"partial\",\n  \
  SNCScale[\n      -I/2,\n      SNCAdd @@ Table[\n        SNCScale[\n         \
 dy[a],\n          SNCMul[\n            etaDifferenceSigmaBarDifference[a],\n \
           generatorDelta\n          ]\n        ],\n        {a, 0, 3}\n      \
]\n    ],\n    SNCConst[0]\n  ],\n  SNCScale[\n    -1/2,\n    SNCAdd @@ \
Flatten @ Table[\n      SNCScale[\n        dy[a],\n        SNCMul[\n          \
markedBarSigmaSigmaBarEta[b, a],\n          thetaSquared,\n          \
dTildeSectorInsertion[sector, b]\n        ]\n      ],\n      {a, 0, 3}, {b, \
0, 3}\n    ]\n  ],\n  SNCScale[\n    -1,\n    SNCAdd @@ Flatten @ Table[\n    \
  SNCScale[\n        dy[b],\n        SNCMul[\n          \
barEtaBarSigmaSigmaEta[b, c, a],\n          markedBarSigmaEtaUp[a],\n         \
 dTildeSectorRaisedInsertion[sector, c]\n        ]\n      ],\n      {b, 0, \
3}, {c, 0, 3}, {a, 0, 3}\n    ]\n  ],\n  SNCScale[\n    -1/2,\n    SNCAdd @@ \
Flatten @ Table[\n      SNCScale[\n        dy[b],\n        SNCMul[\n          \
etaSigmaDownBarEta[b],\n          markedBarSigmaEtaUp[a],\n          \
dTildeSectorInsertion[sector, a]\n        ]\n      ],\n      {b, 0, 3}, {a, \
0, 3}\n    ]\n  ],\n  SNCScale[\n    -1/2,\n    SNCAdd @@ Flatten @ Table[\n  \
    SNCScale[\n        dy[b],\n        SNCMul[\n          varthetaSquared,\n  \
        markedBarSigmaSigmaBarEta[a, b],\n          \
dHatSectorInsertion[sector, a]\n        ]\n      ],\n      {b, 0, 3}, {a, 0, \
3}\n    ]\n  ],\n  If[\n    sector === \"partial\",\n    SNCMul[\n      \
barThetaSquared,\n      SNCSub[etaDEta, varthetaDEta],\n      \
generatorDelta\n    ],\n    SNCConst[0]\n  ],\n  SNCScale[\n    I,\n    \
SNCAdd @@ Table[\n      SNCMul[\n        barThetaSquared,\n        \
thetaSquared,\n        dEtaSigmaBarMarked[a],\n        \
dTildeSectorInsertion[sector, a]\n      ],\n      {a, 0, 3}\n    ]\n  ],\n  \
SNCScale[\n    -2 I,\n    SNCAdd @@ Flatten @ Table[\n      SNCMul[\n        \
barThetaSquared,\n        markedVector[a],\n        dEtaSigmaLowerABEta[b, \
a],\n        dTildeSectorRaisedInsertion[sector, b]\n      ],\n      {a, 0, \
3}, {b, 0, 3}\n    ]\n  ],\n  SNCScale[\n    I,\n    SNCAdd @@ Table[\n      \
SNCMul[\n        barThetaSquared,\n        dEtaEta,\n        \
markedVector[a],\n        dTildeSectorInsertion[sector, a]\n      ],\n      \
{a, 0, 3}\n    ]\n  ],\n  SNCScale[\n    I,\n    SNCAdd @@ Table[\n      \
SNCMul[\n        barThetaSquared,\n        varthetaSquared,\n        \
dEtaSigmaBarMarked[a],\n        dHatSectorInsertion[sector, a]\n      ],\n    \
  {a, 0, 3}\n    ]\n  ]\n};\nrawSectorProjector[sector_] :=\n  SNCAdd @@ \
rawSectorLines[sector];\nAssertSNCEqual[\n  \"Raw projector equals the sum of \
all seven exact component sectors\",\n  rawProjectorTarget,\n  SNCAdd @@ \
(rawSectorProjector /@ \
projectorComponentSectors)\n];\n\npublishedSectorLines[sector_] := {\n  If[\n \
   sector === \"partial\",\n    SNCScale[\n      -I/2,\n      SNCAdd @@ \
Table[\n        SNCScale[\n          dy[a],\n          SNCMul[\n            \
etaDifferenceSigmaBarDifference[a],\n            generatorDelta\n          \
]\n        ],\n        {a, 0, 3}\n      ]\n    ],\n    SNCConst[0]\n  ],\n  \
SNCScale[\n    -1/2,\n    SNCAdd @@ Flatten @ Table[\n      SNCScale[\n       \
 dy[a],\n        SNCMul[\n          etaDifferenceSquared,\n          \
markedBarSigmaSigmaBarEta[b, a],\n          dFullSectorInsertion[sector, b]\n \
       ]\n      ],\n      {a, 0, 3}, {b, 0, 3}\n    ]\n  ],\n  SNCScale[\n    \
I/4,\n    SNCAdd @@ Table[\n      SNCScale[\n        dy[a],\n        \
SNCMul[\n          barThetaSquared,\n          \
markedWComponentAdjointInsertion[sector, a]\n        ]\n      ],\n      {a, \
0, 3}\n    ]\n  ],\n  If[\n    sector === \"partial\",\n    SNCMul[\n      \
barThetaSquared,\n      dEtaEtaDifference,\n      generatorDelta\n    ],\n    \
SNCConst[0]\n  ],\n  SNCScale[\n    I,\n    SNCAdd @@ Table[\n      SNCMul[\n \
       barThetaSquared,\n        dEtaSigmaBarMarked[a],\n        \
etaDifferenceSquared,\n        dFullSectorInsertion[sector, a]\n      ],\n    \
  {a, 0, 3}\n    ]\n  ]\n};\npublishedSectorProjector[sector_] :=\n  SNCAdd \
@@ publishedSectorLines[sector];\nAssertSNCEqual[\n  \"Published compact \
projector equals its seven component sectors\",\n  \
publishedCompactProjector,\n  SNCAdd @@ (\n    publishedSectorProjector /@ \
projectorComponentSectors\n  )\n];\n\nhighlightedLambdaMonomial = \
SNCMonomial[\n  SNCGWord[\n    theta[1], theta[2], barTheta[1], \
barTheta[2],\n    barVartheta[2]\n  ],\n  SNCNCWord[\n    Fld[\"lambda\", \
1],\n    InsertionGenerator[rIndex]\n  ]\n];\nrawHighlightedLambdaCoefficient \
=\n  Lookup[\n    First[rawSectorProjector[\"lambda\"]],\n    \
highlightedLambdaMonomial,\n    0\n  \
];\npublishedHighlightedLambdaCoefficient =\n  Lookup[\n    \
First[publishedSectorProjector[\"lambda\"]],\n    \
highlightedLambdaMonomial,\n    0\n  ];\npublishedHighlightedLambdaByLine = \
Table[\n  Lookup[\n    First[publishedSectorLines[\"lambda\"][[line]]],\n    \
highlightedLambdaMonomial,\n    0\n  ],\n  {line, 1, 5}\n];\nPrint[\n  \"RAW \
HIGHLIGHTED LAMBDA COEFFICIENT BY K_y/K_eta LINE: \",\n  Table[\n    \
Lookup[\n      First[rawSectorLines[\"lambda\"][[line]]],\n      \
highlightedLambdaMonomial,\n      0\n    ],\n    {line, 1, 10}\n  \
]\n];\nPrint[\n  \"PUBLISHED HIGHLIGHTED LAMBDA COEFFICIENT BY COMPACT LINE: \
\",\n  publishedHighlightedLambdaByLine\n];\nRequireTrue[\n  \"Highlighted \
theta^2 bareta^2 barvartheta_dot2 lambda_1 raw coefficient is exactly \
zero\",\n  TrueQ[FullSimplify[rawHighlightedLambdaCoefficient == \
0]]\n];\nPrint[\n  \"PUBLISHED HIGHLIGHTED LAMBDA COEFFICIENT: \",\n  \
publishedHighlightedLambdaCoefficient\n];\nRequireTrue[\n  \"Only the \
delta_eta Dfull line of the published compact projector produces the \
highlighted lambda monomial\",\n  And[\n    ! TrueQ[\n      FullSimplify[\n   \
     publishedHighlightedLambdaByLine[[2]] == 0\n      ]\n    ],\n    And @@ \
(\n      TrueQ[FullSimplify[# == 0]] & /@\n        \
Delete[publishedHighlightedLambdaByLine, 2]\n    )\n  ]\n];\nDo[\n  \
AssertSNCZero[\n    \"Raw high-component sector cancels exactly: \" <> \
sector,\n    rawSectorProjector[sector]\n  ],\n  {sector, {\"lambda\", \"D\", \
\"vab\", \"Dbarlambda\"}}\n];\nDo[\n  sectorCompactResidual = SNCSub[\n    \
rawSectorProjector[sector],\n    publishedSectorProjector[sector]\n  ];\n  \
If[\n    SNCZeroQ[sectorCompactResidual],\n    Print[\n      \"PASS: \
published compact agrees with raw sector \",\n      sector\n    ],\n    \
sectorFirstResidualMonomial =\n      \
First[Keys[First[sectorCompactResidual]]];\n    Print[\n      \"DIAGNOSTIC \
MISMATCH: published compact sector \", sector,\n      \" first residual \
monomial = \",\n      sectorFirstResidualMonomial\n    ];\n    Print[\n      \
\"SECTOR RESIDUAL COEFFICIENT = \",\n      Lookup[\n        \
First[sectorCompactResidual],\n        sectorFirstResidualMonomial,\n        \
0\n      ]\n    ]\n  ],\n  {sector, projectorComponentSectors}\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Re-derive the compact projector from the raw formula.  The three        \
*)\n(* descendant classes below are constructed independently: Dfull, the W   \
*)\n(* shift in Dtilde, and the line-specific -B shift in Dhat.               \
 *)\n(* \
---------------------------------------------------------------------- \
*)\ndFullRaisedInsertion[a_] :=\n  SNCAdd @@ Table[\n    SNCScale[\n      \
etaUp[[a + 1, b + 1]],\n      dFullSRInsertion[b]\n    ],\n    {b, 0, 3}\n  \
];\nwShiftInsertion[a_] :=\n  SNCScale[I/2, \
barEtaWAdjointInsertion[a]];\nwShiftRaisedInsertion[a_] :=\n  SNCAdd @@ \
Table[\n    SNCScale[\n      etaUp[[a + 1, b + 1]],\n      \
wShiftInsertion[b]\n    ],\n    {b, 0, 3}\n  ];\nzeroProjectorInsertion[a_] \
:= SNCConst[0];\nbOnlyHatInsertion[a_] :=\n  SNCScale[-1, \
bAdjointSRInsertion[a]];\n\nrawDescendantTerms[dDown_, dRaised_, dHat_] := \
{\n  SNCScale[\n    -1/2,\n    SNCAdd @@ Flatten @ Table[\n      SNCScale[\n  \
      dy[a],\n        SNCMul[\n          markedBarSigmaSigmaBarEta[b, a],\n   \
       thetaSquared,\n          dDown[b]\n        ]\n      ],\n      {a, 0, \
3}, {b, 0, 3}\n    ]\n  ],\n  SNCScale[\n    -1,\n    SNCAdd @@ Flatten @ \
Table[\n      SNCScale[\n        dy[b],\n        SNCMul[\n          \
barEtaBarSigmaSigmaEta[b, c, a],\n          markedBarSigmaEtaUp[a],\n         \
 dRaised[c]\n        ]\n      ],\n      {b, 0, 3}, {c, 0, 3}, {a, 0, 3}\n    \
]\n  ],\n  SNCScale[\n    -1/2,\n    SNCAdd @@ Flatten @ Table[\n      \
SNCScale[\n        dy[b],\n        SNCMul[\n          \
etaSigmaDownBarEta[b],\n          markedBarSigmaEtaUp[a],\n          \
dDown[a]\n        ]\n      ],\n      {b, 0, 3}, {a, 0, 3}\n    ]\n  ],\n  \
SNCScale[\n    -1/2,\n    SNCAdd @@ Flatten @ Table[\n      SNCScale[\n       \
 dy[b],\n        SNCMul[\n          varthetaSquared,\n          \
markedBarSigmaSigmaBarEta[a, b],\n          dHat[a]\n        ]\n      ],\n    \
  {b, 0, 3}, {a, 0, 3}\n    ]\n  ],\n  SNCScale[\n    I,\n    SNCAdd @@ \
Table[\n      SNCMul[\n        barThetaSquared,\n        thetaSquared,\n      \
  dEtaSigmaBarMarked[a],\n        dDown[a]\n      ],\n      {a, 0, 3}\n    \
]\n  ],\n  SNCScale[\n    -2 I,\n    SNCAdd @@ Flatten @ Table[\n      \
SNCMul[\n        barThetaSquared,\n        markedVector[a],\n        \
dEtaSigmaLowerABEta[b, a],\n        dRaised[b]\n      ],\n      {a, 0, 3}, \
{b, 0, 3}\n    ]\n  ],\n  SNCScale[\n    I,\n    SNCAdd @@ Table[\n      \
SNCMul[\n        barThetaSquared,\n        dEtaEta,\n        \
markedVector[a],\n        dDown[a]\n      ],\n      {a, 0, 3}\n    ]\n  ],\n  \
SNCScale[\n    I,\n    SNCAdd @@ Table[\n      SNCMul[\n        \
barThetaSquared,\n        varthetaSquared,\n        dEtaSigmaBarMarked[a],\n  \
      dHat[a]\n      ],\n      {a, 0, 3}\n    ]\n  \
]\n};\n\nrawKinematicProjector = SNCAdd[\n  \
rawSectorLines[\"partial\"][[1]],\n  \
rawSectorLines[\"partial\"][[6]]\n];\nrawDFullTerms = rawDescendantTerms[\n  \
dFullSRInsertion,\n  dFullRaisedInsertion,\n  \
dFullSRInsertion\n];\nrawWShiftTerms = rawDescendantTerms[\n  \
wShiftInsertion,\n  wShiftRaisedInsertion,\n  \
wShiftInsertion\n];\nrawBShiftTerms = rawDescendantTerms[\n  \
zeroProjectorInsertion,\n  zeroProjectorInsertion,\n  \
bOnlyHatInsertion\n];\nrawDFullProjector = SNCAdd @@ \
rawDFullTerms;\nrawWShiftProjector = SNCAdd @@ \
rawWShiftTerms;\nrawBShiftProjector = SNCAdd @@ \
rawBShiftTerms;\nAssertSNCEqual[\n  \"Raw projector splits exactly into \
kinematic, Dfull, W, and B descendants\",\n  rawProjectorTarget,\n  SNCAdd[\n \
   rawKinematicProjector,\n    rawDFullProjector,\n    rawWShiftProjector,\n  \
  rawBShiftProjector\n  ]\n];\n\npublishedWTerm = SNCScale[\n  I/4,\n  SNCAdd \
@@ Table[\n    SNCScale[\n      dy[a],\n      SNCMul[\n        \
barThetaSquared,\n        markedWAdjointInsertion[a]\n      ]\n    ],\n    \
{a, 0, 3}\n  ]\n];\npublishedKinematicAndDFull = SNCSub[\n  \
publishedCompactProjector,\n  publishedWTerm\n];\nAssertSNCEqual[\n  \"Raw \
kinematic and Dfull descendants give the compact Dfull coefficient\",\n  \
SNCAdd[rawKinematicProjector, rawDFullProjector],\n  \
publishedKinematicAndDFull\n];\n\nDeclareSNCFieldParity[\"Wformal\", \
1];\nformalW[alpha_] := SNCField[Fld[\"Wformal\", \
alpha]];\nformalBarEtaBarSigmaW[a_] :=\n  SNCAdd @@ Flatten @ Table[\n    \
SNCScale[\n      barSigmaVectorDown[[a + 1, ad, alpha]],\n      \
SNCMul[btL[ad], formalW[alpha]]\n    ],\n    {ad, 1, 2}, {alpha, 1, 2}\n  \
];\nformalMarkedBarSigmaW[a_] :=\n  SNCAdd @@ Flatten @ Table[\n    \
SNCScale[\n      barSigmaVectorDown[[a + 1, ad, alpha]],\n      \
SNCMul[bvtL[ad], formalW[alpha]]\n    ],\n    {ad, 1, 2}, {alpha, 1, 2}\n  \
];\nformalWFierzLeft[a_] :=\n  SNCAdd @@ Table[\n    SNCMul[\n      \
markedBarSigmaSigmaBarEta[b, a],\n      formalBarEtaBarSigmaW[b]\n    ],\n    \
{b, 0, 3}\n  ];\nformalWFierzRight[a_] :=\n  SNCMul[\n    barThetaSquared,\n  \
  formalMarkedBarSigmaW[a]\n  ];\nformalWFierzScales = Select[\n  {-2, -1, \
-1/2, 1/2, 1, 2},\n  Function[scale,\n    And @@ Table[\n      SNCEqualQ[\n   \
     formalWFierzLeft[a],\n        SNCScale[scale, formalWFierzRight[a]]\n    \
  ],\n      {a, 0, 3}\n    ]\n  ]\n];\nRequireTrue[\n  \"The W-descendant \
Fierz contraction has one exact rational scale\",\n  \
Length[formalWFierzScales] == 1\n];\nformalWFierzScale = \
First[formalWFierzScales];\nPrint[\n  \"EXACT W-DESCENDANT FIERZ SCALE: \",\n \
 formalWFierzScale\n];\nDo[\n  AssertSNCEqual[\n    \"Exact W-descendant \
Fierz identity for a=\" <> ToString[a],\n    formalWFierzLeft[a],\n    \
SNCScale[\n      formalWFierzScale,\n      formalWFierzRight[a]\n    ]\n  \
],\n  {a, 0, 3}\n];\n\nAssertSNCZero[\n  \"All odd-line W-shift descendants \
vanish by dotted Grassmann degree\",\n  SNCAdd @@ Take[rawWShiftTerms, \
-4]\n];\nderivedWCompactTerm = SNCMul[\n  etaDifferenceSquared,\n  \
publishedWTerm\n];\nAssertSNCEqual[\n  \"Even raw W descendants retain \
delta_eta and give the derived compact W term\",\n  SNCAdd @@ \
Take[rawWShiftTerms, 4],\n  derivedWCompactTerm\n];\n\nderivedBCompactTerm = \
SNCAdd[\n  rawBShiftTerms[[4]],\n  rawBShiftTerms[[8]]\n];\nAssertSNCEqual[\n \
 \"Only the two Dhat descendants contribute the exact B term\",\n  \
rawBShiftProjector,\n  \
derivedBCompactTerm\n];\n\nnewlyDerivedCompactProjector = SNCAdd[\n  \
publishedKinematicAndDFull,\n  derivedWCompactTerm,\n  \
derivedBCompactTerm\n];\n\nrawDFullHighlightedLambdaCoefficient = Lookup[\n  \
First[rawDFullProjector],\n  highlightedLambdaMonomial,\n  \
0\n];\nrawWHighlightedLambdaCoefficient = Lookup[\n  \
First[rawWShiftProjector],\n  highlightedLambdaMonomial,\n  0\n];\nPrint[\n  \
\"HIGHLIGHTED RAW Dfull LAMBDA COEFFICIENT: \",\n  \
rawDFullHighlightedLambdaCoefficient\n];\nPrint[\n  \"HIGHLIGHTED RAW W-SHIFT \
LAMBDA COEFFICIENT: \",\n  \
rawWHighlightedLambdaCoefficient\n];\nRequireTrue[\n  \"The highlighted raw \
Dfull and W-shift coefficients cancel exactly\",\n  TrueQ[\n    \
FullSimplify[\n      rawDFullHighlightedLambdaCoefficient +\n        \
rawWHighlightedLambdaCoefficient == 0\n    ]\n  ]\n];\nDo[\n  \
AssertSNCZero[\n    \"Dtilde lambda sector cancels Dfull against its W shift \
for a=\" <>\n      ToString[a],\n    dTildeSectorInsertion[\"lambda\", a]\n  \
],\n  {a, 0, 3}\n];\n\nnewlyDerivedSectorProjector[sector_] := SNCAdd[\n  \
SNCSub[\n    publishedSectorProjector[sector],\n    \
publishedSectorLines[sector][[3]]\n  ],\n  SNCMul[\n    \
etaDifferenceSquared,\n    publishedSectorLines[sector][[3]]\n  ],\n  If[\n   \
 sector === \"barlambda\",\n    derivedBCompactTerm,\n    SNCConst[0]\n  \
]\n];\nDo[\n  AssertSNCEqual[\n    \"New compact projector agrees with the \
raw \" <> sector <>\n      \" sector\",\n    \
newlyDerivedSectorProjector[sector],\n    rawSectorProjector[sector]\n  ],\n  \
{sector, projectorComponentSectors}\n];\nAssertSNCEqual[\n  \"New compact \
projector expands back to the verified raw projector in the full basis\",\n  \
newlyDerivedCompactProjector,\n  rawProjectorTarget\n];\nPrint[\n  \"PASS: \
the compact projector has been re-derived from the raw \",\n  \"projector \
without residual-driven term insertion.\"\n];\n\npublishedCompactMismatch = \
SNCSub[\n  rawProjectorTarget,\n  \
publishedCompactProjector\n];\nRequireTrue[\n  \"The published compact \
projector mismatch is detected exactly\",\n  ! \
SNCZeroQ[publishedCompactMismatch]\n];\npublishedMismatchFirstMonomial =\n  \
First[Keys[First[publishedCompactMismatch]]];\nPrint[\n  \"PUBLISHED COMPACT \
FIRST RESIDUAL MONOMIAL: \",\n  publishedMismatchFirstMonomial\n];\nPrint[\n  \
\"PUBLISHED COMPACT FIRST RESIDUAL COEFFICIENT: \",\n  Lookup[\n    \
First[publishedCompactMismatch],\n    publishedMismatchFirstMonomial,\n    \
0\n  ]\n];\nAssertSNCEqual[\n  \"The published W-step error is precisely \
omission of delta_eta\",\n  SNCSub[rawWShiftProjector, publishedWTerm],\n  \
SNCSub[derivedWCompactTerm, publishedWTerm]\n];\nPrint[\n  \"MISMATCH CLASS: \
omitted Grassmann contact factor delta_eta in \",\n  \"the compact W \
descendant.  The sigma/Fierz identity, index \",\n  \"placement, and \
Grassmann reordering all pass exactly.\"\n];\nPrint[\n  \"NEW COMPACT W TERM: \
+(i/4) bareta^2 dy^a delta_eta \",\n  \"(barvartheta barsigma_a \
W)^(sr).\"\n];\nPrint[\n  \"NEW COMPACT B TERM: vartheta^2[(1/2)dy^b\",\n  \
\"(barvartheta barsigma^a sigma_b bareta)-i bareta^2\",\n  \"(deta sigma^a \
barvartheta)] B_a^(sr).\"\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Stage D: exact endpoint and U(N) color propagation.                     \
*)\n(*                                                                        \
 *)\n(* This stage starts from the corrected compact projector.  It uses only \
  *)\n(* the two primitive endpoint derivatives and the U(N) completeness \
tensor *)\n(* sum_r (T^r)_ij (T^r)_kl = delta_il delta_jk.  No published \
compact,     *)\n(* contact, area, or gauge-unfixing formula is used as a \
rewrite rule.      *)\n(* \
---------------------------------------------------------------------- \
*)\nClearAll[\n  ColorTrace, ColorGenerator, ColorU1, ColorU2, \
ColorConnection,\n  ColorInsertion, ColorDelta, ColorDeltaDerivative, \
ColorWordDerivative,\n  NormalizeColorTraceScalars, CompleteColorTrace, \
ApplyUNCompleteness,\n  ColorAdjointInsertion\n];\n\ncolorScalarQ[atom_] := \
MatchQ[\n  atom,\n  ColorDelta | \
ColorDeltaDerivative[_]\n];\n\nNormalizeColorTraceScalars[ColorTrace[word_Lis\
t]] := Module[\n  {scalars, matrixWord},\n  scalars = Select[word, \
colorScalarQ];\n  matrixWord = Select[word, Not @* colorScalarQ];\n  Times @@ \
Join[scalars, \
{ColorTrace[matrixWord]}]\n];\nNormalizeColorTraceScalars[expression_] := \
Expand[\n  expression /. trace_ColorTrace :> \
NormalizeColorTraceScalars[trace]\n];\n\ncolorAtomDerivative[ColorU1, a_] := \
{\n  {-1, {ColorU1, ColorConnection[a]}}\n};\ncolorAtomDerivative[ColorU2, \
a_] := {\n  {1, {ColorConnection[a], \
ColorU2}}\n};\ncolorAtomDerivative[ColorDelta, a_] := {\n  {1, \
{ColorDeltaDerivative[a]}}\n};\ncolorAtomDerivative[_, _] := \
{};\n\nColorWordDerivative[ColorTrace[word_List], a_] := Expand @ Total @ \
Flatten[\n  Table[\n    Map[\n      Function[\n        derivativeTerm,\n      \
  derivativeTerm[[1]] ColorTrace[\n          Join[\n            Take[word, \
position - 1],\n            derivativeTerm[[2]],\n            Drop[word, \
position]\n          ]\n        ]\n      ],\n      \
colorAtomDerivative[word[[position]], a]\n    ],\n    {position, \
Length[word]}\n  ],\n  1\n];\n\nDo[\n  endpointDerivativeDerived = \
NormalizeColorTraceScalars[\n    ColorWordDerivative[\n      ColorTrace[{\n   \
     ColorGenerator[rIndex],\n        ColorU1,\n        \
ColorGenerator[rIndex],\n        ColorDelta,\n        ColorU2\n      }],\n    \
  a\n    ]\n  ];\n  endpointCovariantInsertion = \
NormalizeColorTraceScalars[\n    ColorTrace[{\n      \
ColorGenerator[rIndex],\n      ColorU1,\n      ColorGenerator[rIndex],\n      \
ColorDeltaDerivative[a],\n      ColorU2\n    }]\n    -\n    ColorTrace[{\n    \
  ColorGenerator[rIndex],\n      ColorU1,\n      ColorConnection[a],\n      \
ColorGenerator[rIndex],\n      ColorDelta,\n      ColorU2\n    }]\n    +\n    \
ColorTrace[{\n      ColorGenerator[rIndex],\n      ColorU1,\n      \
ColorGenerator[rIndex],\n      ColorConnection[a],\n      ColorDelta,\n      \
ColorU2\n    }]\n  ];\n  RequireTrue[\n    \"Endpoint differentiation derives \
the full adjoint covariant contact identity for a=\" <>\n      ToString[a],\n \
   TrueQ[Expand[endpointDerivativeDerived - endpointCovariantInsertion] === \
0]\n  ],\n  {a, 0, 3}\n];\n\nCompleteColorTrace[ColorTrace[word_List]] := \
Module[\n  {generatorPositions, rotatedWord, secondGeneratorPosition, middle, \
tail},\n  generatorPositions = Flatten @ Position[\n    word,\n    \
ColorGenerator[rIndex]\n  ];\n  If[\n    Length[generatorPositions] =!= 2,\n  \
  Return[ColorTrace[word]]\n  ];\n  rotatedWord = RotateLeft[word, \
generatorPositions[[1]] - 1];\n  secondGeneratorPosition = First @ \
FirstPosition[\n    Drop[rotatedWord, 1],\n    ColorGenerator[rIndex]\n  ] + \
1;\n  middle = Take[\n    rotatedWord,\n    {2, secondGeneratorPosition - \
1}\n  ];\n  tail = Drop[rotatedWord, secondGeneratorPosition];\n  \
ColorTrace[middle] ColorTrace[tail]\n];\n\nApplyUNCompleteness[expression_] \
:= Expand[\n  expression /. trace_ColorTrace :> \
CompleteColorTrace[trace]\n];\n\nColorAdjointInsertion[field_] := \
NormalizeColorTraceScalars[\n  ColorTrace[{\n    ColorGenerator[rIndex],\n    \
ColorU1,\n    field,\n    ColorGenerator[rIndex],\n    ColorDelta,\n    \
ColorU2\n  }]\n  -\n  ColorTrace[{\n    ColorGenerator[rIndex],\n    \
ColorU1,\n    ColorGenerator[rIndex],\n    field,\n    ColorDelta,\n    \
ColorU2\n  }]\n];\n\nDo[\n  colorCompletedInsertion = ApplyUNCompleteness[\n  \
  ColorAdjointInsertion[field]\n  ];\n  colorSplitDifference = ColorDelta \
Expand[\n    ColorTrace[{ColorU1, field}] ColorTrace[{ColorU2}]\n    -\n    \
ColorTrace[{ColorU1}] ColorTrace[{field, ColorU2}]\n  ];\n  RequireTrue[\n    \
\"U(N) completeness derives the split-loop difference for \" <>\n      \
ToString[field, InputForm],\n    TrueQ[Expand[colorCompletedInsertion - \
colorSplitDifference] === 0]\n  ],\n  {field, {ColorInsertion[\"W\", \
alphaIndex], ColorInsertion[\"B\", aIndex]}}\n];\n\nRequireTrue[\n  \"The \
corrected compact B descendant is nonzero before color completion\",\n  ! \
SNCZeroQ[derivedBCompactTerm]\n];\nRequireTrue[\n  \"The U(N)-completed B \
insertion survives as two independent split traces\",\n  TrueQ[\n    \
Expand[\n      ApplyUNCompleteness[\n        \
ColorAdjointInsertion[ColorInsertion[\"B\", aIndex]]\n      ]\n    ] =!= 0\n  \
]\n];\nPrint[\n  \"PASS: endpoint differentiation absorbs the full D_a \
connection, \",\n  \"while U(N) completeness sends both W and B_a adjoint \
insertions \",\n  \"to the exact difference of the two split-loop \
insertions.\"\n];\nPrint[\n  \"DOWNSTREAM STATUS: the corrected B_a \
descendant does not cancel \",\n  \"under endpoint differentiation or U(N) \
color completeness.\"\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Stage E: mixed-curvature conversion and the closed-WZ contact residual. \
*)\n(* ---------------------------------------------------------------------- \
*)\nClearAll[\n  formalWUp, formalMixedCurvature, \
formalBarSigmaSigmaMarked,\n  \
formalWToMixedCurvatureRight\n];\nformalWUp[beta_] := SNCAdd @@ Table[\n  \
SNCScale[\n    epsilonUp[[beta, gamma]],\n    formalW[gamma]\n  ],\n  {gamma, \
1, 2}\n];\nformalMixedCurvature[b_, ad_] := SNCScale[\n  I/2,\n  SNCAdd @@ \
Table[\n    SNCScale[\n      sigmaVectorDown[[b + 1, beta, ad]],\n      \
formalWUp[beta]\n    ],\n    {beta, 1, 2}\n  \
]\n];\nformalBarSigmaSigmaMarked[b_, a_, ad_] := SNCAdd @@ Flatten @ Table[\n \
 SNCScale[\n    barSigma[[b + 1, ad, alpha]] *\n      sigmaVectorDown[[a + 1, \
alpha, bd]],\n    bvtU[bd]\n  ],\n  {alpha, 1, 2}, {bd, 1, \
2}\n];\nformalWToMixedCurvatureRight[a_] := SNCScale[\n  I/2,\n  SNCAdd @@ \
Flatten @ Table[\n    SNCMul[\n      formalBarSigmaSigmaMarked[b, a, ad],\n   \
   formalMixedCurvature[b, ad]\n    ],\n    {b, 0, 3}, {ad, 1, 2}\n  \
]\n];\nDo[\n  AssertSNCEqual[\n    \"Native Lorentzian sigma algebra derives \
(barvartheta barsigma_a W)=(i/2)(barsigma^b sigma_a barvartheta)^dot F_(b \
dot) for a=\" <>\n      ToString[a],\n    formalMarkedBarSigmaW[a],\n    \
formalWToMixedCurvatureRight[a]\n  ],\n  {a, 0, 3}\n];\nRequireTrue[\n  \"The \
compact-W and mixed-curvature coefficients multiply to -1/8\",\n  \
TrueQ[FullSimplify[(I/4) (I/2) == -1/8]]\n];\nRequireTrue[\n  \"The overall \
-2 contact factor converts -1/8 to the displayed +2(1/8)\",\n  \
TrueQ[FullSimplify[-2 (-1/8) == 2 \
(1/8)]]\n];\n\npublishedClosedWZPreGeometricProjector = SNCAdd[\n  \
publishedKinematicAndDFull,\n  \
derivedWCompactTerm\n];\ncorrectedClosedWZContact = SNCScale[\n  -2,\n  \
newlyDerivedCompactProjector\n];\npublishedClosedWZContact = SNCScale[\n  \
-2,\n  publishedClosedWZPreGeometricProjector\n];\nclosedWZContactResidual = \
SNCSub[\n  correctedClosedWZContact,\n  \
publishedClosedWZContact\n];\nAssertSNCEqual[\n  \"The complete \
corrected-minus-published closed-WZ contact residual is exactly -2 times the \
B descendant\",\n  closedWZContactResidual,\n  SNCScale[-2, \
derivedBCompactTerm]\n];\nRequireTrue[\n  \"The closed-WZ contact residual \
remains nonzero after the valid W-to-mixed-curvature conversion\",\n  ! \
SNCZeroQ[closedWZContactResidual]\n];\nPrint[\n  \"PASS: the native \
Lorentzian mixed-curvature conversion fixes the \",\n  \"published +2(1/8) \
area coefficient exactly.\"\n];\nPrint[\n  \"FIRST DOWNSTREAM CONTACT \
RESIDUAL: CorrectedContact - \",\n  \"PublishedClosedWZContact = -2 \
DeltaPi_B.\"\n];\nPrint[\n  \"RESIDUAL CLASS: explained surviving B_a \
split-loop insertion; \",\n  \"it is independent of the W-to-area \
conversion.\"\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Stage F: derive the manifest kernel and its restricted-Ward remainder.  \
*)\n(* ---------------------------------------------------------------------- \
*)\nClearAll[\n  SplitInsertion, SplitInsertionEta, SplitWCommutator,\n  \
SplitBCommutator, EtaFieldDerivative, EtaTotalDerivative,\n  ManifestDAlpha, \
manifestInvariantVector, manifestDeltaBar,\n  manifestKernelRaw, \
SubstituteEtaEndpointIdentity,\n  formalSplitWContraction, \
formalSplitBProjector,\n  \
formalSplitBContact\n];\nDeclareSNCFieldParity[\"SplitInsertion\", \
0];\nDeclareSNCFieldParity[\"SplitInsertionEta\", \
1];\nDeclareSNCFieldParity[\"SplitWCommutator\", \
1];\nDeclareSNCFieldParity[\"SplitBCommutator\", 0];\n\nsplitInsertion = \
SNCField[Fld[\"SplitInsertion\"]];\nsplitInsertionEta[alpha_] :=\n  \
SNCField[Fld[\"SplitInsertionEta\", alpha]];\nsplitWCommutator[alpha_] :=\n  \
SNCField[Fld[\"SplitWCommutator\", alpha]];\nsplitBCommutator[a_] :=\n  \
SNCField[Fld[\"SplitBCommutator\", \
a]];\n\nEtaFieldDerivative[Fld[\"SplitInsertion\"], alpha_] :=\n  \
splitInsertionEta[alpha];\nEtaFieldDerivative[_, _] := \
SNCConst[0];\n\nEtaTotalDerivative[\n  polynomial_SNCPoly,\n  alpha_\n] := \
Module[{coordinatePart, fieldTerms},\n  coordinatePart = \
SNCLeftD[theta[alpha], polynomial];\n  fieldTerms = Flatten @ KeyValueMap[\n  \
  Function[\n      {monomial, coefficient},\n      Module[{coordinates, \
fields},\n        coordinates = List @@ monomial[[1]];\n        fields = List \
@@ monomial[[2]];\n        Table[\n          Module[{differentiatedField, \
precedingParity},\n            differentiatedField = EtaFieldDerivative[\n    \
          fields[[position]],\n              alpha\n            ];\n          \
  If[\n              SNCZeroQ[differentiatedField],\n              Nothing,\n \
             precedingParity = Mod[\n                Length[coordinates] +\n  \
                Total[\n                    fieldParity /@ Take[fields, \
position - 1]\n                  ],\n                2\n              ];\n    \
          SNCScale[\n                coefficient (-1)^precedingParity,\n      \
          SNCMul[\n                  SNCPoly[<|\n                    \
SNCMonomial[\n                      Apply[SNCGWord, coordinates],\n           \
           SNCNCWord[]\n                    ] -> 1\n                  |>],\n  \
                SNCMul @@ (SNCField /@\n                    Take[fields, \
position - 1]),\n                  differentiatedField,\n                  \
SNCMul @@ (SNCField /@\n                    Drop[fields, position])\n         \
       ]\n              ]\n            ]\n          ],\n          {position, \
Length[fields]}\n        ]\n      ]\n    ],\n    First[polynomial]\n  ];\n  \
If[\n    fieldTerms === {},\n    coordinatePart,\n    SNCAdd[coordinatePart, \
SNCAdd @@ fieldTerms]\n  ]\n];\n\nsigmaBarEtaLower[alpha_, a_] := SNCAdd @@ \
Table[\n  SNCScale[\n    sigma[[a + 1, alpha, ad]],\n    btU[ad]\n  ],\n  \
{ad, 1, 2}\n];\nManifestDAlpha[polynomial_SNCPoly, alpha_] := SNCAdd[\n  \
EtaTotalDerivative[polynomial, alpha],\n  SNCScale[\n    2 I,\n    SNCAdd @@ \
Table[\n      SNCMul[\n        sigmaBarEtaLower[alpha, a],\n        \
SNCBosonD[polynomial, a]\n      ],\n      {a, 0, 3}\n    ]\n  \
]\n];\n\ndEtaSigmaBarEta[a_] := SNCAdd @@ Flatten @ Table[\n  SNCScale[\n    \
sigma[[a + 1, alpha, ad]],\n    SNCMul[deU[alpha], btU[ad]]\n  ],\n  {alpha, \
1, 2}, {ad, 1, 2}\n];\nmanifestInvariantVector[a_] := SNCAdd[\n  \
SNCConst[dy[a]],\n  SNCScale[-2 I, \
dEtaSigmaBarEta[a]]\n];\n\nbarEtaDifferenceUp[ad_] := SNCSub[btU[ad], \
bvtU[ad]];\nbarEtaDifferenceLow[ad_] := SNCSub[btL[ad], \
bvtL[ad]];\nmanifestDeltaBar = SNCAdd @@ Table[\n  SNCMul[\n    \
barEtaDifferenceLow[ad],\n    barEtaDifferenceUp[ad]\n  ],\n  {ad, 1, \
2}\n];\nbarVarthetaSquared = SNCAdd @@ Table[\n  SNCMul[bvtL[ad], \
bvtU[ad]],\n  {ad, 1, 2}\n];\n\nmanifestKernelArgument = SNCMul[\n  \
etaDifferenceSquared,\n  manifestDeltaBar,\n  \
splitInsertion\n];\nmanifestDAlphaArgument[alpha_] :=\n  \
ManifestDAlpha[manifestKernelArgument, alpha];\nmanifestKernelRaw = SNCAdd[\n \
 SNCAdd @@ Table[\n    SNCMul[\n      deU[alpha],\n      \
manifestDAlphaArgument[alpha]\n    ],\n    {alpha, 1, 2}\n  ],\n  SNCScale[\n \
   -I/4,\n    SNCAdd @@ Flatten @ Table[\n      SNCScale[\n        \
barSigmaVectorDown[[a + 1, ad, alpha]],\n        SNCMul[\n          \
manifestInvariantVector[a],\n          \
barDDown[manifestDAlphaArgument[alpha], ad]\n        ]\n      ],\n      {a, \
0, 3}, {alpha, 1, 2}, {ad, 1, 2}\n    ]\n  \
]\n];\n\nSubstituteEtaEndpointIdentity[\n  \
SNCPoly[association_Association]\n] := Module[{terms},\n  terms = Flatten @ \
KeyValueMap[\n    Function[\n      {monomial, coefficient},\n      \
Module[{coordinates, fields},\n        coordinates = List @@ monomial[[1]];\n \
       fields = List @@ monomial[[2]];\n        If[\n          FreeQ[fields, \
Fld[\"SplitInsertionEta\", _]],\n          SNCPoly[<|monomial -> \
coefficient|>],\n          Table[\n            If[\n              MatchQ[\n   \
             fields[[position]],\n                Fld[\"SplitInsertionEta\", \
_]\n              ],\n              Module[{alpha = fields[[position, 2]]},\n \
               SNCScale[\n                  -coefficient,\n                  \
SNCMul[\n                    SNCPoly[<|\n                      SNCMonomial[\n \
                       Apply[SNCGWord, coordinates],\n                        \
SNCNCWord[]\n                      ] -> 1\n                    |>],\n         \
           SNCMul @@ (SNCField /@\n                      Take[fields, \
position - 1]),\n                    barThetaSquared,\n                    \
splitWCommutator[alpha],\n                    SNCMul @@ (SNCField /@\n        \
              Drop[fields, position])\n                  ]\n                \
]\n              ],\n              Nothing\n            ],\n            \
{position, Length[fields]}\n          ]\n        ]\n      ]\n    ],\n    \
association\n  ];\n  If[terms === {}, SNCConst[0], SNCAdd @@ \
terms]\n];\nmanifestKernelAfterEndpoint =\n  \
SubstituteEtaEndpointIdentity[manifestKernelRaw];\n\nformalSplitWContraction[\
a_] := SNCAdd @@ Flatten @ Table[\n  SNCScale[\n    barSigmaVectorDown[[a + \
1, ad, alpha]],\n    SNCMul[\n      bvtL[ad],\n      \
splitWCommutator[alpha]\n    ]\n  ],\n  {ad, 1, 2}, {alpha, 1, \
2}\n];\n\nmanifestPublishedWZPart = SNCAdd[\n  SNCScale[\n    I,\n    SNCAdd \
@@ Table[\n      SNCScale[\n        dy[a],\n        SNCMul[\n          \
etaDifferenceSigmaBarDifference[a],\n          splitInsertion\n        ]\n    \
  ],\n      {a, 0, 3}\n    ]\n  ],\n  SNCAdd @@ Flatten @ Table[\n    \
SNCScale[\n      dy[a],\n      SNCMul[\n        markedBarSigmaSigmaBarEta[b, \
a],\n        etaDifferenceSquared,\n        SNCBosonD[splitInsertion, b]\n    \
  ]\n    ],\n    {a, 0, 3}, {b, 0, 3}\n  ],\n  SNCScale[\n    -2,\n    \
SNCMul[\n      barThetaSquared,\n      dEtaEtaDifference,\n      \
splitInsertion\n    ]\n  ],\n  SNCScale[\n    -2 I,\n    SNCAdd @@ Table[\n   \
   SNCMul[\n        barThetaSquared,\n        dEtaSigmaBarMarked[a],\n        \
etaDifferenceSquared,\n        SNCBosonD[splitInsertion, a]\n      ],\n      \
{a, 0, 3}\n    ]\n  ],\n  SNCScale[\n    -I/2,\n    SNCAdd @@ Table[\n      \
SNCScale[\n        dy[a],\n        SNCMul[\n          barThetaSquared,\n      \
    etaDifferenceSquared,\n          formalSplitWContraction[a]\n        ]\n  \
    ],\n      {a, 0, 3}\n    ]\n  ]\n];\n\nmanifestPublishedWardRemainder = \
SNCAdd[\n  SNCScale[\n    2,\n    SNCMul[\n      barVarthetaSquared,\n      \
dEtaEtaDifference,\n      splitInsertion\n    ]\n  ],\n  SNCAdd @@ Table[\n   \
 SNCScale[\n      dy[a],\n      SNCMul[\n        barVarthetaSquared,\n        \
etaDifferenceSquared,\n        SNCBosonD[splitInsertion, a]\n      ]\n    \
],\n    {a, 0, 3}\n  ],\n  SNCScale[\n    -1,\n    SNCAdd @@ Table[\n      \
SNCMul[\n        barVarthetaSquared,\n        barThetaSquared,\n        \
etaDifferenceSquared,\n        deU[alpha],\n        splitWCommutator[alpha]\n \
     ],\n      {alpha, 1, 2}\n    ]\n  ]\n];\n\nAssertSNCEqual[\n  \"Direct \
expansion of D_f^alpha D_alpha delta^(4|4) derives I_WZ+I_d after the \
verified fermionic endpoint identity\",\n  manifestKernelAfterEndpoint,\n  \
SNCAdd[\n    manifestPublishedWZPart,\n    manifestPublishedWardRemainder\n  \
]\n];\n\nformalSplitBProjector = SNCAdd[\n  SNCScale[\n    1/2,\n    SNCAdd \
@@ Flatten @ Table[\n      SNCScale[\n        dy[b],\n        SNCMul[\n       \
   varthetaSquared,\n          markedBarSigmaSigmaBarEta[a, b],\n          \
splitBCommutator[a]\n        ]\n      ],\n      {a, 0, 3}, {b, 0, 3}\n    ]\n \
 ],\n  SNCScale[\n    -I,\n    SNCAdd @@ Table[\n      SNCMul[\n        \
varthetaSquared,\n        barThetaSquared,\n        dEtaSigmaBarMarked[a],\n  \
      splitBCommutator[a]\n      ],\n      {a, 0, 3}\n    ]\n  \
]\n];\nformalSplitBContact = SNCScale[-2, \
formalSplitBProjector];\ncorrectedManifestRemainder = SNCSub[\n  \
manifestKernelAfterEndpoint,\n  SNCAdd[\n    manifestPublishedWZPart,\n    \
formalSplitBContact\n  ]\n];\nAssertSNCEqual[\n  \"After the corrected B \
contact is included, the manifest-minus-WZ remainder is I_d minus the B \
contact\",\n  correctedManifestRemainder,\n  SNCSub[\n    \
manifestPublishedWardRemainder,\n    formalSplitBContact\n  \
]\n];\nRequireTrue[\n  \"The B correction is not contained in the advertised \
restricted-Ward remainder\",\n  ! SNCZeroQ[formalSplitBContact]\n];\nPrint[\n \
 \"GAUGE-UNFIXING STATUS: the directly derived manifest kernel gives \",\n  \
\"I_R=I_WZ(published)+I_d.  Replacing I_WZ by the corrected contact \",\n  \
\"leaves I_d-(-2 DeltaPi_B); the established Ward identity removes \",\n  \
\"I_d only, so the B_a insertion survives.\"\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Stage G: exact normalization of the restricted-Ward total derivative.  *)\n(* \
---------------------------------------------------------------------- \
*)\nwardPrimitive = SNCMul[\n  etaDifferenceSquared,\n  \
splitInsertion\n];\nwardContourDerivativeBeforeEndpoint = SNCAdd[\n  SNCAdd \
@@ Table[\n    SNCScale[\n      dy[a],\n      SNCBosonD[wardPrimitive, a]\n   \
 ],\n    {a, 0, 3}\n  ],\n  SNCAdd @@ Table[\n    SNCMul[\n      \
deU[alpha],\n      EtaTotalDerivative[wardPrimitive, alpha]\n    ],\n    \
{alpha, 1, 2}\n  ]\n];\nwardContourDerivativeAfterEndpoint =\n  \
SubstituteEtaEndpointIdentity[\n    wardContourDerivativeBeforeEndpoint\n  \
];\nwardTotalDerivativeDerived = SNCMul[\n  barVarthetaSquared,\n  \
wardContourDerivativeAfterEndpoint\n];\nAssertSNCEqual[\n  \"The raw I_d \
remainder is exactly the restricted-Ward contour derivative with unit \
coefficient\",\n  manifestPublishedWardRemainder,\n  \
wardTotalDerivativeDerived\n];\npublishedHalfWardTotalDerivative = \
SNCScale[\n  1/2,\n  \
wardTotalDerivativeDerived\n];\npublishedHalfFactorResidual = SNCSub[\n  \
manifestPublishedWardRemainder,\n  \
publishedHalfWardTotalDerivative\n];\nAssertSNCEqual[\n  \"The Supplement's \
displayed one-half total-derivative normalization leaves exactly one half of \
I_d\",\n  publishedHalfFactorResidual,\n  SNCScale[\n    1/2,\n    \
manifestPublishedWardRemainder\n  ]\n];\nRequireTrue[\n  \"The Supplement's \
one-half total-derivative normalization has a nonzero exact residual\",\n  ! \
SNCZeroQ[publishedHalfFactorResidual]\n];\nPrint[\n  \"TOTAL-DERIVATIVE \
MISMATCH: I_d equals the contour derivative with \",\n  \"coefficient 1, not \
1/2, for delta_eta=(eta-vartheta)^2 and the \",\n  \"native I-T epsilon \
convention.\"\n];\nPrint[\n  \"STRUCTURAL INPUT: vanishing of the integral of \
the verified total-\",\n  \"derivative integrand requires the \
restricted-supergauge Ward identity \",\n  \"and the stated ordered-contour \
boundary assumptions.\"\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Stage H: source-resolved three-term contact decomposition.              \
*)\n(*                                                                        \
 *)\n(* IR, IWZCorrected, DeltaPiB, and Id are constructed independently.     \
  *)\n(* IBSource is computed only after those constructions; it is not \
defined  *)\n(* from DeltaPiB or from the published WZ contact.               \
           *)\n(* \
---------------------------------------------------------------------- \
*)\nClearAll[\n  SNCExpandSplitSources, SNCSourceProjection, \
SNCSourceCategory,\n  SNCMonomialSourceCategory, \
PrintCompleteIBSourceSupport\n];\n\niwzCorrectedKinematicSource = SNCAdd[\n  \
SNCScale[\n    I,\n    SNCAdd @@ Table[\n      SNCScale[\n        dy[a],\n    \
    SNCMul[\n          etaDifferenceSigmaBarDifference[a],\n          \
splitInsertion\n        ]\n      ],\n      {a, 0, 3}\n    ]\n  ],\n  \
SNCScale[\n    -2,\n    SNCMul[\n      barThetaSquared,\n      \
dEtaEtaDifference,\n      splitInsertion\n    ]\n  \
]\n];\niwzCorrectedEndpointSource = SNCAdd[\n  SNCAdd @@ Flatten @ Table[\n   \
 SNCScale[\n      dy[a],\n      SNCMul[\n        markedBarSigmaSigmaBarEta[b, \
a],\n        etaDifferenceSquared,\n        SNCBosonD[splitInsertion, b]\n    \
  ]\n    ],\n    {a, 0, 3}, {b, 0, 3}\n  ],\n  SNCScale[\n    -2 I,\n    \
SNCAdd @@ Table[\n      SNCMul[\n        barThetaSquared,\n        \
dEtaSigmaBarMarked[a],\n        etaDifferenceSquared,\n        \
SNCBosonD[splitInsertion, a]\n      ],\n      {a, 0, 3}\n    ]\n  \
]\n];\niwzCorrectedWSource = SNCScale[\n  -I/2,\n  SNCAdd @@ Table[\n    \
SNCScale[\n      dy[a],\n      SNCMul[\n        barThetaSquared,\n        \
etaDifferenceSquared,\n        formalSplitWContraction[a]\n      ]\n    ],\n  \
  {a, 0, 3}\n  ]\n];\n\n(* This is the contact generated directly by the two \
verified Dhat terms. *)\ndeltaPiBIndependent = SNCAdd[\n  SNCScale[\n    \
1/2,\n    SNCAdd @@ Flatten @ Table[\n      SNCScale[\n        dy[b],\n       \
 SNCMul[\n          varthetaSquared,\n          markedBarSigmaSigmaBarEta[a, \
b],\n          splitBCommutator[a]\n        ]\n      ],\n      {a, 0, 3}, {b, \
0, 3}\n    ]\n  ],\n  SNCScale[\n    -I,\n    SNCAdd @@ Table[\n      \
SNCMul[\n        varthetaSquared,\n        barThetaSquared,\n        \
dEtaSigmaBarMarked[a],\n        splitBCommutator[a]\n      ],\n      {a, 0, \
3}\n    ]\n  ]\n];\niwzCorrectedBSource = SNCScale[-2, \
deltaPiBIndependent];\niwzCorrectedIndependent = SNCAdd[\n  \
iwzCorrectedKinematicSource,\n  iwzCorrectedEndpointSource,\n  \
iwzCorrectedWSource,\n  iwzCorrectedBSource\n];\n\nirIndependent = \
manifestKernelAfterEndpoint;\nidIndependent = \
wardTotalDerivativeDerived;\nibSourceIndependent = SNCAdd[\n  \
irIndependent,\n  SNCScale[-1, iwzCorrectedIndependent],\n  SNCScale[-1, \
idIndependent]\n];\n\niwzPublishedIndependent = SNCAdd[\n  \
iwzCorrectedKinematicSource,\n  iwzCorrectedEndpointSource,\n  \
iwzCorrectedWSource\n];\nAssertSNCEqual[\n  \"The independently assembled \
published WZ contact agrees with the direct manifest-kernel WZ part\",\n  \
iwzPublishedIndependent,\n  manifestPublishedWZPart\n];\nAssertSNCEqual[\n  \
\"The independently assembled corrected WZ contact agrees with the verified \
projector contact\",\n  iwzCorrectedIndependent,\n  SNCAdd[\n    \
manifestPublishedWZPart,\n    formalSplitBContact\n  ]\n];\nAssertSNCEqual[\n \
 \"The independently assembled DeltaPiB agrees with the explicit two-Dhat \
descendant\",\n  deltaPiBIndependent,\n  \
formalSplitBProjector\n];\nAssertSNCEqual[\n  \"The independently derived Id \
is the unit-normalized raw Ward remainder\",\n  idIndependent,\n  \
manifestPublishedWardRemainder\n];\n\nsplitSourceReplacement[Fld[\"SplitWComm\
utator\", alpha_]] :=\n  \
wAlphaDerived[alpha];\nsplitSourceReplacement[Fld[\"SplitBCommutator\", a_]] \
:=\n  barLambdaBarSigmaEta[a];\nsplitSourceReplacement[field_] := \
SNCField[field];\n\nSNCExpandSplitSources[\n  \
SNCPoly[association_Association]\n] := Module[{terms},\n  terms = \
KeyValueMap[\n    Function[\n      {monomial, coefficient},\n      \
SNCScale[\n        coefficient,\n        SNCMul[\n          SNCPoly[<|\n      \
      SNCMonomial[\n              monomial[[1]],\n              SNCNCWord[]\n \
           ] -> 1\n          |>],\n          SNCMul @@ (\n            \
splitSourceReplacement /@\n              (List @@ monomial[[2]])\n          \
)\n        ]\n      ]\n    ],\n    association\n  ];\n  If[terms === {}, \
SNCConst[0], SNCAdd @@ terms]\n];\n\nsourceBaseField[DFld[_, field_]] := \
sourceBaseField[field];\nsourceBaseField[field_] := \
field;\nSNCSourceCategory[Fld[\"v\", ___]] := \
\"v\";\nSNCSourceCategory[Fld[\"lambda\", ___]] := \
\"lambda\";\nSNCSourceCategory[Fld[\"barlambda\", ___]] := \
\"barlambda\";\nSNCSourceCategory[Fld[\"D\", ___]] := \
\"D\";\nSNCSourceCategory[Fld[\"SplitInsertion\", ___]] := \
\"endpoint\";\nSNCSourceCategory[_] := \
\"gauge\";\nSNCMonomialSourceCategory[\n  SNCMonomial[_, word_SNCNCWord]\n] \
:= Module[{categories},\n  categories = DeleteDuplicates[\n    \
SNCSourceCategory[sourceBaseField[#]] & /@ (List @@ word)\n  ];\n  Which[\n   \
 categories === {}, \"gauge\",\n    Length[categories] == 1, \
First[categories],\n    True, \"gauge\"\n  ]\n];\nSNCSourceProjection[\n  \
SNCPoly[association_Association],\n  source_\n] := SNCPoly @ Association @ \
Select[\n  Normal[association],\n  SNCMonomialSourceCategory[First[#]] === \
source &\n];\n\nsourceNames = {\n  \"v\", \"lambda\", \"barlambda\", \"D\", \
\"endpoint\", \"gauge\"\n};\nirSourceExpanded = \
SNCExpandSplitSources[irIndependent];\niwzCorrectedSourceExpanded =\n  \
SNCExpandSplitSources[iwzCorrectedIndependent];\nidSourceExpanded = \
SNCExpandSplitSources[idIndependent];\nibSourceExpanded = \
SNCExpandSplitSources[ibSourceIndependent];\ndeltaPiBSourceExpanded =\n  \
SNCExpandSplitSources[deltaPiBIndependent];\n\nsourceObjects = {\n  \
irSourceExpanded,\n  iwzCorrectedSourceExpanded,\n  \
idSourceExpanded\n};\nsourceLabels = {\n  \"IR\", \"IWZCorrected\", \
\"Id\"\n};\nDo[\n  object = sourceObjects[[sourceObjectIndex]];\n  label = \
sourceLabels[[sourceObjectIndex]];\n  sourceDecomposition = Association @ \
Table[\n    source -> SNCSourceProjection[object, source],\n    {source, \
sourceNames}\n  ];\n  AssertSNCEqual[\n    label <> \" equals the sum of its \
six independently projected sources\",\n    object,\n    SNCAdd @@ \
Values[sourceDecomposition]\n  ];\n  Print[\n    \"SOURCE SUPPORT COUNTS: \", \
label, \" -> \",\n    Association @ Table[\n      source -> Length[\n        \
First[sourceDecomposition[source]]\n      ],\n      {source, sourceNames}\n   \
 ]\n  ],\n  {sourceObjectIndex, \
Length[sourceObjects]}\n];\n\nibSourceDecomposition = Association @ Table[\n  \
source -> SNCSourceProjection[ibSourceExpanded, source],\n  {source, \
sourceNames}\n];\nAssertSNCEqual[\n  \"IBSource equals the sum of its six \
source projections\",\n  ibSourceExpanded,\n  SNCAdd @@ \
Values[ibSourceDecomposition]\n];\nDo[\n  AssertSNCZero[\n    \"IBSource has \
no \" <> source <> \" support\",\n    ibSourceDecomposition[source]\n  ],\n  \
{source, {\"v\", \"lambda\", \"D\", \"endpoint\", \
\"gauge\"}}\n];\nAssertSNCEqual[\n  \"IBSource is entirely in the barlambda \
source\",\n  ibSourceExpanded,\n  \
ibSourceDecomposition[\"barlambda\"]\n];\n\nPrint[\"IBSOURCE COMPLETE SUPPORT \
BEGIN\"];\nPrint[\n  \"COLOR SUPPORT FOR EVERY TERM: \",\n  \"Tr(U1 B_a) \
Tr(U2) - Tr(U1) Tr(B_a U2).\"\n];\nKeyValueMap[\n  Function[\n    {monomial, \
coefficient},\n    Print[\n      \"GRASSMANN WORD = \", monomial[[1]],\n      \
\"; COMPONENT WORD = \", monomial[[2]],\n      \"; COEFFICIENT = \", \
coefficient\n    ]\n  ],\n  First[ibSourceExpanded]\n];\nPrint[\"IBSOURCE \
COMPLETE SUPPORT END\"];\n\n(* Source derivation from the two original \
line-specific Dhat shifts. *)\nDo[\n  AssertSNCZero[\n    \"No B source \
occurs in raw descendant line \" <> ToString[line],\n    \
rawBShiftTerms[[line]]\n  ],\n  {line, \
Complement[Range[Length[rawBShiftTerms]], {4, 8}]}\n];\nAssertSNCEqual[\n  \
\"Only raw descendant lines 4 and 8 generate DeltaPiB\",\n  \
rawBShiftProjector,\n  SNCAdd[\n    rawBShiftTerms[[4]],\n    \
rawBShiftTerms[[8]]\n  ]\n];\nDo[\n  AssertSNCEqual[\n    \"The line-specific \
source is exactly Dhat-Dtilde=-B for a=\" <>\n      ToString[a],\n    \
SNCSub[\n      dHatSRInsertion[a],\n      dTildeSRInsertion[a]\n    ],\n    \
bOnlyHatInsertion[a]\n  ],\n  {a, 0, 3}\n];\nAssertSNCEqual[\n  \"IBSource is \
derived source by source as twice DeltaPiB\",\n  ibSourceIndependent,\n  \
SNCScale[2, deltaPiBIndependent]\n];\nAssertSNCEqual[\n  \"The complete \
component-expanded IBSource is twice the component-expanded DeltaPiB\",\n  \
ibSourceExpanded,\n  SNCScale[2, deltaPiBSourceExpanded]\n];\nPrint[\n  \
\"IDENTITY AUDIT: no new Fierz or sigma rewrite is used in \",\n  \
\"IBSource=2 DeltaPiB; the two original Dhat contractions are retained. \",\n \
 \"Their index placement and Grassmann ordering were already asserted in \
\",\n  \"the raw-projector and full-basis comparisons, and their color \
splitting \",\n  \"was asserted independently by U(N) \
completeness.\"\n];\n\nAssertSNCEqual[\n  \"IWZCorrected plus independently \
derived IBSource equals IWZPublished\",\n  SNCAdd[\n    \
iwzCorrectedIndependent,\n    ibSourceIndependent\n  ],\n  \
iwzPublishedIndependent\n];\nAssertSNCEqual[\n  \"Final three-term chain \
IR=IWZCorrected+Id+IBSource\",\n  irIndependent,\n  SNCAdd[\n    \
iwzCorrectedIndependent,\n    idIndependent,\n    ibSourceIndependent\n  \
]\n];\nAssertSNCEqual[\n  \"Final published chain IR=IWZPublished+Id\",\n  \
irIndependent,\n  SNCAdd[\n    iwzPublishedIndependent,\n    idIndependent\n  \
]\n];\nPrint[\n  \"GEOMETRIC CLASSIFICATION: IBSource is generated only by \
\",\n  \"Dhat-Dtilde=-B in the fourth and eighth raw descendants.  It is not \
\",\n  \"an endpoint source and is not contained in the explicitly \
constructed \",\n  \"restricted-Ward derivative Id.  No field-dependent gauge \
parameter \",\n  \"has been constructed.  It is a second contact term, and it \
cancels \",\n  \"the explicit -2 DeltaPiB in IWZCorrected to recover \
IWZPublished.\"\n];\nPrint[\n  \"FINAL EXACT CHAIN: IR = IWZCorrected + Id + \
IBSource = \",\n  \"IWZPublished + Id, with IBSource=2 DeltaPiB.\"\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
RC3: exact twelve-row source audit and generated TeX table.             \
*)\n(*                                                                        \
 *)\n(* The rows are selected from the independently constructed IBSource, \
not  *)\n(* from 2 DeltaPiB.  The supports of the two raw Dhat descendants \
classify *)\n(* each IBSource term.  Their grouped coefficient-two relations \
are then   *)\n(* assertions, not definitions of the row data.                \
            *)\n(* \
---------------------------------------------------------------------- \
*)\nClearAll[\n  bDeltaPiDy, bDeltaPiEta, bDeltaPiDyExpanded, \
bDeltaPiEtaExpanded,\n  bResidualDyPolynomial, bResidualEtaPolynomial, \
bResidualPolynomial,\n  BResidualRules, BResidualRowNonzeroQ, \
BResidualCoordinateTeX,\n  BResidualFieldTeX, BResidualMonomialTeX, \
BResidualCoefficientTeX,\n  BResidualSourceTeX, BResidualSectorTeX, \
BResidualRowTeX\n];\n\nbDeltaPiDy = SNCScale[\n  1/2,\n  SNCAdd @@ Flatten @ \
Table[\n    SNCScale[\n      dy[b],\n      SNCMul[\n        \
varthetaSquared,\n        markedBarSigmaSigmaBarEta[a, b],\n        \
splitBCommutator[a]\n      ]\n    ],\n    {a, 0, 3}, {b, 0, 3}\n  \
]\n];\nbDeltaPiEta = SNCScale[\n  -I,\n  SNCAdd @@ Table[\n    SNCMul[\n      \
varthetaSquared,\n      barThetaSquared,\n      dEtaSigmaBarMarked[a],\n      \
splitBCommutator[a]\n    ],\n    {a, 0, 3}\n  ]\n];\nAssertSNCEqual[\n  \"RC3 \
source split reconstructs the independently derived DeltaPiB\",\n  \
deltaPiBIndependent,\n  SNCAdd[bDeltaPiDy, \
bDeltaPiEta]\n];\n\nbDeltaPiDyExpanded = \
SNCExpandSplitSources[bDeltaPiDy];\nbDeltaPiEtaExpanded = \
SNCExpandSplitSources[bDeltaPiEta];\nbDeltaPiDySupport = \
Keys[First[bDeltaPiDyExpanded]];\nbDeltaPiEtaSupport = \
Keys[First[bDeltaPiEtaExpanded]];\nRequireTrue[\n  \"RC3 dy and deta \
descendants have disjoint canonical support\",\n  \
Intersection[bDeltaPiDySupport, bDeltaPiEtaSupport] === \
{}\n];\n\nbResidualDyPolynomial = SNCSelect[\n  ibSourceExpanded,\n  \
Function[{monomial, coefficient},\n    MemberQ[bDeltaPiDySupport, monomial]\n \
 ]\n];\nbResidualEtaPolynomial = SNCSelect[\n  ibSourceExpanded,\n  \
Function[{monomial, coefficient},\n    MemberQ[bDeltaPiEtaSupport, \
monomial]\n  ]\n];\nbResidualPolynomial = SNCAdd[\n  bResidualDyPolynomial,\n \
 bResidualEtaPolynomial\n];\nAssertSNCEqual[\n  \"RC3 classified rows exhaust \
the independently derived IBSource\",\n  bResidualPolynomial,\n  \
ibSourceExpanded\n];\nAssertSNCEqual[\n  \"RC3 dy-row sum independently gives \
2 DeltaPiB,y\",\n  bResidualDyPolynomial,\n  SNCScale[2, \
bDeltaPiDyExpanded]\n];\nAssertSNCEqual[\n  \"RC3 deta-row sum independently \
gives 2 DeltaPiB,eta\",\n  bResidualEtaPolynomial,\n  SNCScale[2, \
bDeltaPiEtaExpanded]\n];\nAssertSNCEqual[\n  \"RC3 total row sum \
independently gives IB=2 DeltaPiB\",\n  bResidualPolynomial,\n  SNCScale[\n   \
 2,\n    SNCAdd[bDeltaPiDyExpanded, bDeltaPiEtaExpanded]\n  \
]\n];\n\nBResidualRules[polynomial_SNCPoly] := SortBy[\n  \
Normal[First[polynomial]],\n  ToString[First[#], InputForm] \
&\n];\nbResidualDyRules = \
BResidualRules[bResidualDyPolynomial];\nbResidualEtaRules = \
BResidualRules[bResidualEtaPolynomial];\n\nbRawColorPlacement = \
ColorAdjointInsertion[\n  ColorInsertion[\"B\", \
aIndex]\n];\nbCompletedColorPlacement = \
ApplyUNCompleteness[bRawColorPlacement];\nbCommonColorWord = ColorDelta \
Expand[\n  ColorTrace[{ColorU1, ColorInsertion[\"B\", aIndex]}]\n    \
ColorTrace[{ColorU2}]\n  - ColorTrace[{ColorU1}]\n    \
ColorTrace[{ColorInsertion[\"B\", aIndex], ColorU2}]\n];\nRequireTrue[\n  \
\"RC3 exact finite-N color completion gives the common B_a word\",\n  \
TrueQ[\n    Expand[bCompletedColorPlacement - bCommonColorWord] === 0\n  \
]\n];\n\nbResidualRows = MapIndexed[\n  Function[{taggedRule, rowIndex},\n    \
Module[\n      {sourceID = taggedRule[[1]], rule = taggedRule[[2]]},\n      \
<|\n        \"Row\" -> First[rowIndex],\n        \"RawSource\" -> sourceID,\n \
       \"RawSourcePolynomialID\" -> If[\n          sourceID === \
\"Ky-Dhat-4\",\n          HoldForm[rawBShiftTerms[[4]]],\n          \
HoldForm[rawBShiftTerms[[8]]]\n        ],\n        \"Monomial\" -> \
First[rule],\n        \"Coefficient\" -> Last[rule],\n        \
\"RawColorPlacement\" -> bRawColorPlacement,\n        \
\"CompletedColorPlacement\" -> bCompletedColorPlacement,\n        \
\"CommonColorWord\" -> bCommonColorWord,\n        \"Sector\" -> If[\n         \
 sourceID === \"Ky-Dhat-4\",\n          \"DeltaPiB-y\",\n          \
\"DeltaPiB-eta\"\n        ],\n        \"ComponentSector\" ->\n          \
SNCMonomialSourceCategory[First[rule]]\n      |>\n    ]\n  ],\n  Join[\n    \
({\"Ky-Dhat-4\", #} & /@ bResidualDyRules),\n    ({\"Keta-Dhat-8\", #} & /@ \
bResidualEtaRules)\n  ]\n];\n\nBResidualRowNonzeroQ[row_Association] :=\n  ! \
TrueQ[FullSimplify[row[\"Coefficient\"] == 0]];\nRequireTrue[\n  \"RC3 \
source-resolved B residual has exactly twelve rows\",\n  \
Length[bResidualRows] == 12,\n  Length[bResidualRows]\n];\nRequireTrue[\n  \
\"RC3 every source-resolved B row is exactly nonzero\",\n  And @@ \
(BResidualRowNonzeroQ /@ bResidualRows),\n  Select[bResidualRows, ! \
BResidualRowNonzeroQ[#] &]\n];\nRequireTrue[\n  \"RC3 every B residual row is \
in the barlambda sector\",\n  And @@ (#ComponentSector === \"barlambda\" & /@ \
bResidualRows),\n  Select[bResidualRows, #ComponentSector =!= \"barlambda\" \
&]\n];\nRequireTrue[\n  \"RC3 every B row retains the exact pre-completeness \
color placement\",\n  And @@ (\n    TrueQ[#RawColorPlacement === \
bRawColorPlacement] & /@\n      bResidualRows\n  )\n];\nRequireTrue[\n  \"RC3 \
every B row has the common completed split-loop color word\",\n  And @@ (\n   \
 TrueQ[\n      Expand[#CompletedColorPlacement - #CommonColorWord] === 0\n    \
] & /@ bResidualRows\n  )\n];\n\niwzContactDifferenceIndependent = SNCSub[\n  \
iwzCorrectedIndependent,\n  iwzPublishedIndependent\n];\nAssertSNCEqual[\n  \
\"RC3 independent contact comparison gives IWZcorr-IWZpub=-2 DeltaPiB\",\n  \
iwzContactDifferenceIndependent,\n  SNCScale[-2, \
deltaPiBIndependent]\n];\nAssertSNCEqual[\n  \"RC3 final contact \
recombination uses two independently passing calculations\",\n  SNCAdd[\n    \
SNCExpandSplitSources[iwzCorrectedIndependent],\n    bResidualPolynomial\n  \
],\n  SNCExpandSplitSources[iwzPublishedIndependent]\n];\n\nPrint[\n  \"RC3 B \
ROW COUNTS: dy=\", Length[bResidualDyRules],\n  \", deta=\", \
Length[bResidualEtaRules],\n  \", total=\", Length[bResidualRows], \
\".\"\n];\nPrint[\n  \"RC3 EXACT GROUPED SUMS: IB_y=2 DeltaPiB_y; \",\n  \
\"IB_eta=2 DeltaPiB_eta; IB=2 DeltaPiB.\"\n];\nPrint[\n  \"RC3 INDEPENDENT \
CONTACT DIFFERENCE: \",\n  \"IWZcorr-IWZpub=-2 DeltaPiB.\"\n];\n\n(* TeX \
conversion is purely representational and is applied only after all *)\n(* \
exact source, coefficient, sector, and color assertions have passed.    \
*)\nBResidualCoordinateTeX[theta[index_]] :=\n  \"\\\\eta^{\" <> \
ToString[index] <> \"}\";\nBResidualCoordinateTeX[barTheta[index_]] :=\n  \
\"\\\\bar\\\\eta^{\\\\dot \" <> ToString[index] <> \
\"}\";\nBResidualCoordinateTeX[vartheta[index_]] :=\n  \"\\\\vartheta^{\" <> \
ToString[index] <> \"}\";\nBResidualCoordinateTeX[barVartheta[index_]] :=\n  \
\"\\\\bar\\\\vartheta^{\\\\dot \" <> ToString[index] <> \
\"}\";\nBResidualCoordinateTeX[dEta[index_]] :=\n  \"d\\\\eta^{\" <> \
ToString[index] <> \"}\";\nBResidualCoordinateTeX[other_] :=\n  \
ToString[TeXForm[other]];\nBResidualFieldTeX[Fld[\"barlambda\", index_]] :=\n \
 \"\\\\bar\\\\lambda_{\\\\dot \" <> ToString[index] <> \
\"}\";\nBResidualFieldTeX[other_] := \
ToString[TeXForm[other]];\nBResidualMonomialTeX[\n  \
SNCMonomial[gword_SNCGWord, ncword_SNCNCWord]\n] := Module[{factors, rows},\n \
 factors = Join[\n    BResidualCoordinateTeX /@ (List @@ gword),\n    \
BResidualFieldTeX /@ (List @@ ncword)\n  ];\n  rows = Partition[factors, \
UpTo[4]];\n  \"\\\\begin{gathered}\" <>\n    StringRiffle[StringRiffle[#, \
\"\\\\,\"] & /@ rows, \"\\\\\\\\[-2pt]\"] <>\n    \
\"\\\\end{gathered}\"\n];\nBResidualCoefficientTeX[coefficient_] := \
Module[{held, tex},\n  held = coefficient /. Table[\n    dy[index] -> \
Symbol[\"RCThreeDy\" <> ToString[index]],\n    {index, 0, 3}\n  ];\n  tex = \
ToString[TeXForm[held]];\n  StringReplace[\n    tex,\n    Table[\n      \
\"\\\\text{RCThreeDy\" <> ToString[index] <> \"}\" ->\n        \"dy^{\" <> \
ToString[index] <> \"}\",\n      {index, 0, 3}\n    ]\n  \
]\n];\nBResidualSourceTeX[\"Ky-Dhat-4\"] :=\n  \
\"\\\\(K_y[4]:\\\\widehat{\\\\mathcal D}-\\\\widetilde{\\\\mathcal \
D}\\\\)\";\nBResidualSourceTeX[\"Keta-Dhat-8\"] :=\n  \
\"\\\\(K_\\\\eta[8]:\\\\widehat{\\\\mathcal D}-\\\\widetilde{\\\\mathcal \
D}\\\\)\";\nBResidualSectorTeX[\"DeltaPiB-y\"] :=\n  \
\"\\\\(2\\\\Delta\\\\Pi_{B,y};\\\\ \\\\mathcal \
C_a\\\\delta_y\\\\)\";\nBResidualSectorTeX[\"DeltaPiB-eta\"] :=\n  \
\"\\\\(2\\\\Delta\\\\Pi_{B,\\\\eta};\\\\ \\\\mathcal \
C_a\\\\delta_y\\\\)\";\nBResidualRowTeX[row_Association] := StringRiffle[{\n  \
ToString[row[\"Row\"]],\n  BResidualSourceTeX[row[\"RawSource\"]],\n  \
\"\\\\(\" <> BResidualMonomialTeX[row[\"Monomial\"]] <> \"\\\\)\",\n  \
\"\\\\(\" <> BResidualCoefficientTeX[row[\"Coefficient\"]] <> \"\\\\)\",\n  \
BResidualSectorTeX[row[\"Sector\"]]\n}, \" & \"] <> \" \
\\\\\\\\\";\n\nbResidualRowTeXLines = BResidualRowTeX /@ \
bResidualRows;\nbResidualRowSignatures =\n  ToString[#, InputForm, PageWidth \
-> Infinity] & /@ bResidualRows;\nbResidualSignatureComments = MapIndexed[\n  \
\"% RC3_ROW_SIGNATURE_\" <> ToString[First[#2]] <> \": \" <> #1 &,\n  \
bResidualRowSignatures\n];\nbResidualTableTeX = StringRiffle[\n  Join[\n    \
{\n      \"% Generated exactly by \
04_IT_Projector_GaugeUnfixing_Analytic.wl.\",\n      \"% Do not edit row \
values by hand.\",\n      \"\\\\begin{equation}\",\n      \
\"\\\\begin{aligned}\",\n      \"\\\\mathcal \
T^{r}_{B,a}&:=\\\\Tr(T^rU_1B_aT^r\\\\delta_yU_2)\\\\\\\\\",\n      \
\"&\\\\quad-\\\\Tr(T^rU_1T^rB_a\\\\delta_yU_2),\\\\\\\\\",\n      \
\"\\\\sum_r\\\\mathcal T^{r}_{B,a}&=\\\\mathcal C_a\\\\delta_y,\\\\\\\\\",\n  \
    \"\\\\mathcal C_a&:=\\\\Tr(U_1B_a)\\\\Tr(U_2)\\\\\\\\\",\n      \
\"&\\\\quad-\\\\Tr(U_1)\\\\Tr(B_aU_2).\",\n      \"\\\\end{aligned}\",\n      \
\"\\\\label{eq:SRC3BResidualColorCompletion}\",\n      \
\"\\\\end{equation}\",\n      \"\\\\begin{longtable}{@{}c \
>{\\\\raggedright\\\\arraybackslash}p{0.15\\\\linewidth} \
>{\\\\raggedright\\\\arraybackslash}p{0.36\\\\linewidth} \
>{\\\\raggedright\\\\arraybackslash}p{0.13\\\\linewidth} \
>{\\\\raggedright\\\\arraybackslash}p{0.16\\\\linewidth}@{}}\",\n      \
\"\\\\caption{Exact source-resolved nonzero terms in the \\\\(B_a\\\\) \
contact.}\\\\label{tab:SuppITBResidualMonomials}\\\\\\\\\",\n      \
\"\\\\toprule\",\n      \"Row & Raw source & Canonical Grassmann--component \
monomial & Coefficient & Sector/color\\\\\\\\\",\n      \"\\\\midrule\",\n    \
  \"\\\\endfirsthead\",\n      \"\\\\toprule\",\n      \"Row & Raw source & \
Canonical Grassmann--component monomial & Coefficient & \
Sector/color\\\\\\\\\",\n      \"\\\\midrule\",\n      \"\\\\endhead\",\n     \
 \"\\\\midrule\",\n      \"\\\\multicolumn{5}{r}{Continued on next \
page}\\\\\\\\\",\n      \"\\\\endfoot\",\n      \"\\\\bottomrule\",\n      \
\"\\\\endlastfoot\"\n    },\n    bResidualRowTeXLines,\n    \
{\"\\\\end{longtable}\"},\n    bResidualSignatureComments\n  ],\n  \"\\n\"\n] \
<> \"\\n\";\n\nbResidualTablePath = FileNameJoin[{\n  \
DirectoryName[$InputFileName],\n  \
\"BResidualTable_RC3.tex\"\n}];\nbResidualTableStream = OpenWrite[\n  \
bResidualTablePath,\n  CharacterEncoding -> \
\"UTF8\"\n];\nWriteString[bResidualTableStream, \
bResidualTableTeX];\nClose[bResidualTableStream];\nbResidualTableReadback = \
FromCharacterCode[\n  BinaryReadList[bResidualTablePath],\n  \
\"UTF8\"\n];\nRequireTrue[\n  \"RC3 generated B table byte-for-byte text \
round-trip\",\n  SameQ[bResidualTableReadback, \
bResidualTableTeX]\n];\nbResidualSignatureLines = Select[\n  \
StringSplit[bResidualTableReadback, \"\\n\"],\n  StringStartsQ[#, \"% \
RC3_ROW_SIGNATURE_\"] &\n];\nbResidualSignatureReadback =\n  \
StringTrim[StringSplit[#, \": \", 2][[2]]] & /@\n    \
bResidualSignatureLines;\nRequireTrue[\n  \"RC3 all twelve exact internal row \
signatures round-trip through TeX\",\n  SameQ[bResidualSignatureReadback, \
bResidualRowSignatures]\n];\nRequireTrue[\n  \"RC3 generated B table contains \
no fail-closed marker\",\n  And @@ (\n    StringFreeQ[bResidualTableReadback, \
#] & /@ {\n      \"PackageError\", \"TODO\", \"has not yet been \
generated\",\n      \"RC3 synchronization required\"\n    }\n  \
)\n];\nPrint[\n  \"RC3 TEX EXPORT: \", bResidualTablePath,\n  \" (\", \
Length[bResidualRows], \" exact rows; read-back \
PASS).\"\n];\n\nPrint[\"Notebook 04 completed.\"];\nExit[0];\n", "Input", 
   CellLabel -> "Canonical .wl source"]}, 
 WindowTitle -> "04_IT_Projector_GaugeUnfixing_Analytic", Saveable -> True]


==> anc/04_IT_Projector_GaugeUnfixing_Analytic.wl <==
LorentzianExactPrivate`Load03AsDependency = True;
Get[
  FileNameJoin[{
    DirectoryName[$InputFileName],
    "03_IT_ComponentEOM_ModifiedVariation_Analytic.wl"
  }]
];
LorentzianExactPrivate`Load03AsDependency = False;

Print[
  "Notebook 04: exact raw projector, corrected compactification, ",
  "endpoint/contact propagation, and gauge-unfixing audit."
];

(* ---------------------------------------------------------------------- *)
(* Stage B is evaluated first because it is an input to the compact        *)
(* projector and can be checked directly against Notebook 09's connection. *)
(* ---------------------------------------------------------------------- *)
vTilde[a_] := SNCAdd[
  vField[a],
  SNCScale[-I, barLambdaBarSigmaEta[a]]
];
barEtaBarSigmaW[a_] := SNCAdd @@ Flatten @ Table[
  SNCScale[
    barSigmaVectorDown[[a + 1, ad, alpha]],
    SNCMul[btL[ad], wAlphaDerived[alpha]]
  ],
  {ad, 1, 2}, {alpha, 1, 2}
];

shiftedConnectionDirectResult[a_] := SNCAdd[
  SNCScale[-I/2, vTilde[a]],
  SNCScale[I/2, barEtaBarSigmaW[a]]
];
Do[
  AssertSNCEqual[
    "Direct component expansion gives A_a=-(i/2) vtilde_a+(i/2) bareta barsigma_a W for a=" <>
      ToString[a],
    aVectorDerived[a],
    shiftedConnectionDirectResult[a]
  ],
  {a, 0, 3}
];

shiftedConnectionCurrentTeX[a_] := SNCAdd[
  SNCScale[-I/2, vTilde[a]],
  SNCScale[I/2, barEtaBarSigmaW[a]]
];
Do[
  AssertSNCEqual[
    "Current Supplement shifted-connection coefficient for a=" <>
      ToString[a],
    aVectorDerived[a],
    shiftedConnectionCurrentTeX[a]
  ],
  {a, 0, 3}
];

(* ---------------------------------------------------------------------- *)
(* Stage A: raw chain-rule projector from the verified connection and the  *)
(* seven explicit terms of Delta_mod.                                      *)
(* ---------------------------------------------------------------------- *)
SetSNCCoordinates[{
  theta[1], theta[2], barTheta[1], barTheta[2],
  vartheta[1], vartheta[2], barVartheta[1], barVartheta[2],
  dEta[1], dEta[2]
}];
vtU[alpha_] := SNCCoord[vartheta[alpha]];
bvtU[ad_] := SNCCoord[barVartheta[ad]];
deU[alpha_] := SNCCoord[dEta[alpha]];
vtL[alpha_] := SNCAdd @@ Table[
  SNCScale[epsilonDown[[alpha, beta]], vtU[beta]],
  {beta, 1, 2}
];
bvtL[ad_] := SNCAdd @@ Table[
  SNCScale[epsilonDotDown[[ad, bd]], bvtU[bd]],
  {bd, 1, 2}
];
deL[alpha_] := SNCAdd @@ Table[
  SNCScale[epsilonDown[[alpha, beta]], deU[beta]],
  {beta, 1, 2}
];
varthetaSquared = SNCAdd @@ Table[
  SNCMul[vtU[alpha], vtL[alpha]],
  {alpha, 1, 2}
];
markedVector[a_] := SNCAdd @@ Flatten @ Table[
  SNCScale[
    sigma[[a + 1, alpha, ad]],
    SNCMul[vtU[alpha], bvtU[ad]]
  ],
  {alpha, 1, 2}, {ad, 1, 2}
];
markedVectorDown[a_] := SNCAdd @@ Table[
  SNCScale[
    etaDown[[a + 1, b + 1]],
    markedVector[b]
  ],
  {b, 0, 3}
];
markedBarSigma[a_, alpha_] := SNCAdd @@ Table[
  SNCScale[
    barSigma[[a + 1, ad, alpha]],
    bvtL[ad]
  ],
  {ad, 1, 2}
];
Do[
  AssertSNCZero[
    "Marked vector bilinear has no body for a=" <> ToString[a],
    bodyProjection[markedVector[a]]
  ],
  {a, 0, 3}
];

ClearAll[
  InsertionGenerator, contactDeltaY, deltaYExpression,
  generatorDelta, generatorDeltaDerivative, deltaCommutator,
  dPrimeRSInsertion, deltaModBaseField, DeltaBosonD, DeltaOnAtom,
  DeltaOnSNC
];
fieldParity[InsertionGenerator[_]] := 0;
deltaYExpression = contactDeltaY[
  yCoordinate[0], yCoordinate[1], yCoordinate[2], yCoordinate[3]
];
generatorDelta := SNCScale[
  deltaYExpression,
  SNCField[InsertionGenerator[rIndex]]
];
generatorDeltaDerivative[a_] := SNCScale[
  D[deltaYExpression, yCoordinate[a]],
  SNCField[InsertionGenerator[rIndex]]
];
deltaCommutator[p_SNCPoly, q_SNCPoly] :=
  SNCScale[deltaYExpression, commutator[p, q]];

(* T^s D'_a^(rs) delta = -T^r partial_a delta
   +(i/2)[T^r,v_a] delta, because D'_a differentiates y' whereas
   generatorDeltaDerivative is partial/partial y^a of delta(y-y'). *)
dPrimeRSInsertion[a_] := SNCAdd[
  SNCScale[-1, generatorDeltaDerivative[a]],
  SNCScale[
    I/2,
    deltaCommutator[
      SNCField[InsertionGenerator[rIndex]],
      vField[a]
    ]
  ]
];

(* The displayed vector coefficient multiplies delta/delta v^a.
   Therefore its action on the stored lower component v_a carries
   eta_ab and produces (vartheta sigma_a barvartheta). *)
deltaModBaseField[Fld["v", a_]] :=
  SNCMul[markedVectorDown[a], generatorDelta];
deltaModBaseField[Fld["barlambda", ad_]] :=
  SNCScale[I, SNCMul[bvtL[ad], generatorDelta]];
deltaModBaseField[Fld["lambda", beta_]] := SNCAdd[
  SNCScale[-I, SNCMul[vtL[beta], generatorDelta]],
  SNCScale[
    -1,
    SNCAdd @@ Flatten @ Table[
      SNCScale[
        epsilonDown[[beta, alpha]],
        SNCMul[
          varthetaSquared,
          markedBarSigma[a, alpha],
          dPrimeRSInsertion[a]
        ]
      ],
      {alpha, 1, 2}, {a, 0, 3}
    ]
  ]
];
deltaModBaseField[Fld["D"]] := SNCAdd[
  generatorDelta,
  SNCScale[
    -I,
    SNCAdd @@ Table[
      SNCMul[markedVector[a], dPrimeRSInsertion[a]],
      {a, 0, 3}
    ]
  ],
  SNCScale[
    -I,
    SNCAdd @@ Table[
      SNCMul[
        varthetaSquared,
        bvtU[ad],
        deltaCommutator[
          SNCField[InsertionGenerator[rIndex]],
          barLambdaField[ad]
        ]
      ],
      {ad, 1, 2}
    ]
  ]
];
deltaModBaseField[_] := SNCConst[0];

DeltaBosonD[SNCPoly[association_Association], a_] := Module[{terms},
  terms = Flatten @ KeyValueMap[
    Function[{monomial, coefficient},
      Module[{fields = List @@ monomial[[2]], scalarTerm, fieldTerms},
        scalarTerm = If[
          TrueQ[FullSimplify[D[coefficient, yCoordinate[a]] == 0]],
          Nothing,
          SNCPoly[<|
            monomial -> FullSimplify[D[coefficient, yCoordinate[a]]]
          |>]
        ];
        fieldTerms = Table[
          If[
            MatchQ[fields[[position]], InsertionGenerator[_]],
            Nothing,
            SNCPoly[<|
              SNCMonomial[
                monomial[[1]],
                Apply[
                  SNCNCWord,
                  ReplacePart[
                    fields,
                    position ->
                      fieldBosonD[a, fields[[position]]]
                  ]
                ]
              ] -> coefficient
            |>]
          ],
          {position, Length[fields]}
        ];
        DeleteCases[Join[{scalarTerm}, fieldTerms], Nothing]
      ]
    ],
    association
  ];
  If[terms === {}, SNCConst[0], SNCAdd @@ terms]
];
DeltaOnAtom[DFld[derivatives_List, field_]] :=
  Fold[DeltaBosonD[#1, #2] &, deltaModBaseField[field], derivatives];
DeltaOnAtom[field_] := deltaModBaseField[field];
DeltaOnSNC[SNCPoly[association_Association]] := Module[{terms},
  terms = Flatten @ KeyValueMap[
    Function[{monomial, coefficient},
      Module[{fields = List @@ monomial[[2]], varied},
        Table[
          varied = DeltaOnAtom[fields[[position]]];
          If[
            SNCZeroQ[varied],
            Nothing,
            SNCScale[
              coefficient,
              SNCMul[
                SNCPoly[<|
                  SNCMonomial[
                    monomial[[1]],
                    SNCNCWord[]
                  ] -> 1
                |>],
                SNCMul @@ (SNCField /@
                  Take[fields, position - 1]),
                varied,
                SNCMul @@ (SNCField /@
                  Drop[fields, position])
              ]
            ]
          ],
          {position, Length[fields]}
        ]
      ]
    ],
    association
  ];
  If[terms === {}, SNCConst[0], SNCAdd @@ terms]
];

connectionOneFormDerived = SNCAdd[
  SNCAdd @@ Table[
    SNCScale[dy[a], aVectorDerived[a]],
    {a, 0, 3}
  ],
  SNCAdd @@ Table[
    SNCMul[deU[alpha], coordinateA[alpha]],
    {alpha, 1, 2}
  ]
];
AssertSNCEqual[
  "A_0 body remains -(i/2) v_0 after coordinate extension",
  bodyProjection[aVectorDerived[0]],
  SNCScale[-I/2, vField[0]]
];
AssertSNCEqual[
  "Raised vector functional derivative acting on the A_0 body",
  DeltaOnSNC[SNCScale[-I/2, vField[0]]],
  SNCScale[
    -I/2,
    SNCMul[markedVectorDown[0], generatorDelta]
  ]
];
Do[
  AssertSNCEqual[
    "Exact raised-vector bridge for -(i/2) dy^" <> ToString[a] <>
      " v_" <> ToString[a],
    DeltaOnSNC[SNCScale[-I/2 dy[a], vField[a]]],
    SNCScale[
      -I/2 dy[a],
      SNCMul[markedVectorDown[a], generatorDelta]
    ]
  ],
  {a, 0, 3}
];
Do[
  AssertSNCZero[
    "Vector-connection chain-rule contribution has no body for a=" <>
      ToString[a],
    bodyProjection[
      DeltaOnSNC[SNCScale[dy[a], aVectorDerived[a]]]
    ]
  ],
  {a, 0, 3}
];
Do[
  AssertSNCZero[
    "Odd-connection chain-rule contribution has no body for alpha=" <>
      ToString[alpha],
    bodyProjection[
      DeltaOnSNC[SNCMul[deU[alpha], coordinateA[alpha]]]
    ]
  ],
  {alpha, 1, 2}
];
rawProjectorDerived = DeltaOnSNC[connectionOneFormDerived];
RequireTrue[
  "Raw chain-rule projector is linear in the formal contact distribution and its first derivatives",
  And @@ KeyValueMap[
    Function[{monomial, coefficient},
      PolynomialQ[
        coefficient,
        Join[
          {deltaYExpression},
          Table[
            D[deltaYExpression, yCoordinate[a]],
            {a, 0, 3}
          ]
        ]
      ]
    ],
    First[rawProjectorDerived]
  ]
];
RequireTrue[
  "Raw chain-rule projector contains no second derivative of the contact distribution",
  FreeQ[
    Normal[First[rawProjectorDerived]],
    Derivative[order__][contactDeltaY] /;
      Total[{order}] >= 2
  ]
];
Print[
  "PASS: the raw projector has been derived from the verified connection ",
  "and all seven Delta_mod terms without entering K_y or K_eta as rules."
];

sigmaVectorDown = Table[
  Sum[
    etaDown[[a + 1, b + 1]] sigma[[b + 1]],
    {b, 0, 3}
  ],
  {a, 0, 3}
];
sigmaLowerAB[a_, b_] :=
  1/4 (
    sigmaVectorDown[[a + 1]] .
      barSigmaVectorDown[[b + 1]] -
    sigmaVectorDown[[b + 1]] .
      barSigmaVectorDown[[a + 1]]
  );
dTildeSRInsertion[a_] := SNCAdd[
  generatorDeltaDerivative[a],
  SNCScale[
    I/2,
    deltaCommutator[
      vTilde[a],
      SNCField[InsertionGenerator[rIndex]]
    ]
  ]
];
bAdjointSRInsertion[a_] :=
  deltaCommutator[
    barLambdaBarSigmaEta[a],
    SNCField[InsertionGenerator[rIndex]]
  ];
dHatSRInsertion[a_] := SNCSub[
  dTildeSRInsertion[a],
  bAdjointSRInsertion[a]
];
vHatFifthLine[a_] := SNCAdd[
  vField[a],
  SNCScale[I, barLambdaBarSigmaEta[a]]
];
dHatDirectInsertion[a_] := SNCAdd[
  generatorDeltaDerivative[a],
  SNCScale[
    I/2,
    deltaCommutator[
      vHatFifthLine[a],
      SNCField[InsertionGenerator[rIndex]]
    ]
  ]
];
Do[
  AssertSNCEqual[
    "Line-specific Dhat equals Dtilde-B for a=" <> ToString[a],
    dHatSRInsertion[a],
    SNCSub[
      dTildeSRInsertion[a],
      bAdjointSRInsertion[a]
    ]
  ];
  AssertSNCEqual[
    "Line-specific Dhat has v_a+i barlambda barsigma_a eta for a=" <>
      ToString[a],
    dHatSRInsertion[a],
    dHatDirectInsertion[a]
  ];
  AssertSNCZero[
    "Dhat correction contains no contact-derivative coefficient for a=" <>
      ToString[a],
    SNCSelect[
      SNCSub[dHatSRInsertion[a], dTildeSRInsertion[a]],
      Function[{monomial, coefficient},
        ! FreeQ[coefficient, Derivative[__][contactDeltaY]]
      ]
    ]
  ];
  AssertSNCZero[
    "Dhat correction contains no v_a color word for a=" <> ToString[a],
    SNCSelect[
      SNCSub[dHatSRInsertion[a], dTildeSRInsertion[a]],
      Function[{monomial, coefficient},
        ! FreeQ[List @@ monomial[[2]], Fld["v", _]]
      ]
    ]
  ],
  {a, 0, 3}
];
dTildeSRRaisedInsertion[a_] := SNCAdd @@ Table[
  SNCScale[
    etaUp[[a + 1, b + 1]],
    dTildeSRInsertion[b]
  ],
  {b, 0, 3}
];
etaDifferenceSigmaBarDifference[a_] := SNCAdd @@ Flatten @ Table[
  SNCScale[
    sigmaVectorDown[[a + 1, alpha, ad]],
    SNCMul[
      SNCSub[tU[alpha], vtU[alpha]],
      SNCSub[btU[ad], bvtU[ad]]
    ]
  ],
  {alpha, 1, 2}, {ad, 1, 2}
];
barEtaBarSigmaSigmaEta[b_, c_, a_] := SNCAdd @@ Flatten @ Table[
  SNCScale[
    Sum[
      barSigmaVectorDown[[b + 1, ad, alpha]]
        sigmaLowerAB[c, a][[alpha, beta]],
      {alpha, 1, 2}
    ],
    SNCMul[btL[ad], tL[beta]]
  ],
  {ad, 1, 2}, {beta, 1, 2}
];
etaSigmaDownBarEta[b_] := SNCAdd @@ Flatten @ Table[
  SNCScale[
    sigmaVectorDown[[b + 1, alpha, ad]],
    SNCMul[tU[alpha], btU[ad]]
  ],
  {alpha, 1, 2}, {ad, 1, 2}
];
markedBarSigmaEtaUp[a_] := SNCAdd @@ Flatten @ Table[
  SNCScale[
    barSigma[[a + 1, ad, alpha]],
    SNCMul[bvtL[ad], vtL[alpha]]
  ],
  {ad, 1, 2}, {alpha, 1, 2}
];
markedBarSigmaSigmaBarEta[a_, b_] := SNCAdd @@ Flatten @ Table[
  SNCScale[
    Sum[
      barSigma[[a + 1, ad, alpha]]
        sigmaVectorDown[[b + 1, alpha, bd]],
      {alpha, 1, 2}
    ],
    SNCMul[bvtL[ad], btU[bd]]
  ],
  {ad, 1, 2}, {bd, 1, 2}
];
etaDEta := SNCAdd @@ Table[
  SNCMul[tU[alpha], deL[alpha]],
  {alpha, 1, 2}
];
varthetaDEta := SNCAdd @@ Table[
  SNCMul[vtU[alpha], deL[alpha]],
  {alpha, 1, 2}
];
dEtaEta := SNCAdd @@ Table[
  SNCMul[deU[alpha], tL[alpha]],
  {alpha, 1, 2}
];
dEtaSigmaBarMarked[a_] := SNCAdd @@ Flatten @ Table[
  SNCScale[
    sigma[[a + 1, alpha, ad]],
    SNCMul[deU[alpha], bvtU[ad]]
  ],
  {alpha, 1, 2}, {ad, 1, 2}
];
dEtaSigmaLowerABEta[b_, a_] := SNCAdd @@ Flatten @ Table[
  SNCScale[
    sigmaLowerAB[b, a][[alpha, beta]],
    SNCMul[deU[alpha], tL[beta]]
  ],
  {alpha, 1, 2}, {beta, 1, 2}
];

(* Exact transcription of the five K_y lines and five K_eta lines.
   In the second K_y line the final spinor is necessarily barEta:
   barSigma^b.sigma_a has two dotted external slots.  The compact
   projector later in the Supplement displays the same dotted
   contraction explicitly. *)
rawProjectorTarget = SNCAdd[
  SNCScale[
    -I/2,
    SNCAdd @@ Table[
      SNCScale[
        dy[a],
        SNCMul[
          etaDifferenceSigmaBarDifference[a],
          generatorDelta
        ]
      ],
      {a, 0, 3}
    ]
  ],
  SNCScale[
    -1/2,
    SNCAdd @@ Flatten @ Table[
      SNCScale[
        dy[a],
        SNCMul[
          markedBarSigmaSigmaBarEta[b, a],
          thetaSquared,
          dTildeSRInsertion[b]
        ]
      ],
      {a, 0, 3}, {b, 0, 3}
    ]
  ],
  SNCScale[
    -1,
    SNCAdd @@ Flatten @ Table[
      SNCScale[
        dy[b],
        SNCMul[
          barEtaBarSigmaSigmaEta[b, c, a],
          markedBarSigmaEtaUp[a],
          dTildeSRRaisedInsertion[c]
        ]
      ],
      {b, 0, 3}, {c, 0, 3}, {a, 0, 3}
    ]
  ],
  SNCScale[
    -1/2,
    SNCAdd @@ Flatten @ Table[
      SNCScale[
        dy[b],
        SNCMul[
          etaSigmaDownBarEta[b],
          markedBarSigmaEtaUp[a],
          dTildeSRInsertion[a]
        ]
      ],
      {b, 0, 3}, {a, 0, 3}
    ]
  ],
  SNCScale[
    -1/2,
    SNCAdd @@ Flatten @ Table[
      SNCScale[
        dy[b],
        SNCMul[
          varthetaSquared,
          markedBarSigmaSigmaBarEta[a, b],
          dHatSRInsertion[a]
        ]
      ],
      {b, 0, 3}, {a, 0, 3}
    ]
  ],
  SNCMul[
    barThetaSquared,
    SNCSub[etaDEta, varthetaDEta],
    generatorDelta
  ],
  SNCScale[
    I,
    SNCAdd @@ Table[
      SNCMul[
        barThetaSquared,
        thetaSquared,
        dEtaSigmaBarMarked[a],
        dTildeSRInsertion[a]
      ],
      {a, 0, 3}
    ]
  ],
  SNCScale[
    -2 I,
    SNCAdd @@ Flatten @ Table[
      SNCMul[
        barThetaSquared,
        markedVector[a],
        dEtaSigmaLowerABEta[b, a],
        dTildeSRRaisedInsertion[b]
      ],
      {a, 0, 3}, {b, 0, 3}
    ]
  ],
  SNCScale[
    I,
    SNCAdd @@ Table[
      SNCMul[
        barThetaSquared,
        dEtaEta,
        markedVector[a],
        dTildeSRInsertion[a]
      ],
      {a, 0, 3}
    ]
  ],
  SNCScale[
    I,
    SNCAdd @@ Table[
      SNCMul[
        barThetaSquared,
        varthetaSquared,
        dEtaSigmaBarMarked[a],
        dHatSRInsertion[a]
      ],
      {a, 0, 3}
    ]
  ]
];
AssertSNCZero[
  "Derived raw projector has no Grassmann body",
  bodyProjection[rawProjectorDerived]
];
AssertSNCZero[
  "Displayed raw-projector target has no Grassmann body",
  bodyProjection[rawProjectorTarget]
];
rawProjectorResidual = SNCSub[
  rawProjectorDerived,
  rawProjectorTarget
];
AssertSNCZero[
  "Corrected complete K_y sector vanishes coefficient by coefficient",
  SNCSelect[
    rawProjectorResidual,
    Function[{monomial, coefficient},
      FreeQ[List @@ monomial[[1]], dEta[_]]
    ]
  ]
];
If[
  SNCZeroQ[rawProjectorResidual],
  Print[
    "PASS: All coefficients, Grassmann orders, derivative slots, ",
    "and adjoint orientations in raw K_y+K_eta"
  ],
  rawProjectorFirstResidualMonomial =
    First[Keys[First[rawProjectorResidual]]];
  Print[
    "FAIL: raw K_y+K_eta first nonzero Grassmann/color monomial: ",
    rawProjectorFirstResidualMonomial
  ];
  Print[
    "DERIVED COEFFICIENT: ",
    Lookup[
      First[rawProjectorDerived],
      rawProjectorFirstResidualMonomial,
      0
    ]
  ];
  Print[
    "DISPLAYED TARGET COEFFICIENT: ",
    Lookup[
      First[rawProjectorTarget],
      rawProjectorFirstResidualMonomial,
      0
    ]
  ];
  Print[
    "RESIDUAL COEFFICIENT: ",
    Lookup[
      First[rawProjectorResidual],
      rawProjectorFirstResidualMonomial,
      0
    ]
  ];
  Exit[1]
];

(* ---------------------------------------------------------------------- *)
(* Stage C: independent geometric compactification of the corrected raw    *)
(* projector.  The published compact expression is constructed separately *)
(* and is never used as a rewrite rule.                                    *)
(* ---------------------------------------------------------------------- *)
dFullSRInsertion[a_] := SNCSub[
  generatorDeltaDerivative[a],
  deltaCommutator[
    aVectorDerived[a],
    SNCField[InsertionGenerator[rIndex]]
  ]
];
barEtaWAdjointInsertion[a_] :=
  deltaCommutator[
    barEtaBarSigmaW[a],
    SNCField[InsertionGenerator[rIndex]]
  ];
Do[
  AssertSNCEqual[
    "Derived Dtilde=Dfull+(i/2)(bareta barsigma_a W) for a=" <>
      ToString[a],
    dTildeSRInsertion[a],
    SNCAdd[
      dFullSRInsertion[a],
      SNCScale[I/2, barEtaWAdjointInsertion[a]]
    ]
  ];
  AssertSNCEqual[
    "Derived Dhat=Dfull+(i/2)(bareta barsigma_a W)-B for a=" <>
      ToString[a],
    dHatSRInsertion[a],
    SNCAdd[
      dFullSRInsertion[a],
      SNCScale[I/2, barEtaWAdjointInsertion[a]],
      SNCScale[-1, bAdjointSRInsertion[a]]
    ]
  ],
  {a, 0, 3}
];

etaDifferenceUp[alpha_] := SNCSub[tU[alpha], vtU[alpha]];
etaDifferenceLow[alpha_] := SNCSub[tL[alpha], vtL[alpha]];
etaDifferenceSquared = SNCAdd @@ Table[
  SNCMul[
    etaDifferenceUp[alpha],
    etaDifferenceLow[alpha]
  ],
  {alpha, 1, 2}
];
dEtaVartheta := SNCAdd @@ Table[
  SNCMul[deU[alpha], vtL[alpha]],
  {alpha, 1, 2}
];
dEtaEtaDifference = SNCSub[dEtaEta, dEtaVartheta];
markedBarSigmaDownW[a_] := SNCAdd @@ Flatten @ Table[
  SNCScale[
    barSigmaVectorDown[[a + 1, ad, alpha]],
    SNCMul[bvtL[ad], wAlphaDerived[alpha]]
  ],
  {ad, 1, 2}, {alpha, 1, 2}
];
markedWAdjointInsertion[a_] :=
  deltaCommutator[
    markedBarSigmaDownW[a],
    SNCField[InsertionGenerator[rIndex]]
  ];

publishedCompactProjector = SNCAdd[
  SNCScale[
    -I/2,
    SNCAdd @@ Table[
      SNCScale[
        dy[a],
        SNCMul[
          etaDifferenceSigmaBarDifference[a],
          generatorDelta
        ]
      ],
      {a, 0, 3}
    ]
  ],
  SNCScale[
    -1/2,
    SNCAdd @@ Flatten @ Table[
      SNCScale[
        dy[a],
        SNCMul[
          etaDifferenceSquared,
          markedBarSigmaSigmaBarEta[b, a],
          dFullSRInsertion[b]
        ]
      ],
      {a, 0, 3}, {b, 0, 3}
    ]
  ],
  SNCScale[
    I/4,
    SNCAdd @@ Table[
      SNCScale[
        dy[a],
        SNCMul[
          barThetaSquared,
          markedWAdjointInsertion[a]
        ]
      ],
      {a, 0, 3}
    ]
  ],
  SNCMul[
    barThetaSquared,
    dEtaEtaDifference,
    generatorDelta
  ],
  SNCScale[
    I,
    SNCAdd @@ Table[
      SNCMul[
        barThetaSquared,
        dEtaSigmaBarMarked[a],
        etaDifferenceSquared,
        dFullSRInsertion[a]
      ],
      {a, 0, 3}
    ]
  ]
];

(* ---------------------------------------------------------------------- *)
(* Component-sector audit.  The raw projector is rebuilt from the exact   *)
(* identities for Dtilde and Dhat, with the complete verified WZ expansion *)
(* of A_a and W_alpha.  The published compact projector is not used here.  *)
(* ---------------------------------------------------------------------- *)
projectorComponentSectors = {
  "partial", "v", "lambda", "barlambda", "D", "vab", "Dbarlambda"
};

wAlphaComponent["partial", alpha_] := SNCConst[0];
wAlphaComponent["v", alpha_] := SNCConst[0];
wAlphaComponent["lambda", alpha_] :=
  SNCScale[-I, lambdaField[alpha]];
wAlphaComponent["barlambda", alpha_] := SNCConst[0];
wAlphaComponent["D", alpha_] :=
  SNCMul[tL[alpha], dField];
wAlphaComponent["vab", alpha_] :=
  SNCScale[
    -I,
    SNCAdd @@ Flatten @ Table[
      SNCMul[
        sigmaABTheta[a, b, alpha],
        vStrength[a, b]
      ],
      {a, 0, 3}, {b, 0, 3}
    ]
  ];
wAlphaComponent["Dbarlambda", alpha_] :=
  SNCMul[thetaSquared, sigmaCovDBarLambda[alpha]];

aVectorComponent["partial", a_] := SNCConst[0];
aVectorComponent["v", a_] := SNCScale[-I/2, vField[a]];
aVectorComponent["lambda", a_] :=
  SNCScale[1/2, barEtaBarSigmaLambda[a]];
aVectorComponent["barlambda", a_] :=
  SNCScale[-1/2, barLambdaBarSigmaEta[a]];
aVectorComponent["D", a_] :=
  SNCScale[
    I/2,
    SNCMul[barEtaBarSigmaEta[a], dField]
  ];
aVectorComponent["vab", a_] :=
  SNCScale[
    1/2,
    SNCAdd @@ Flatten @ Table[
      SNCMul[
        barEtaBarSigmaSigmaABEta[a, b, c],
        vStrength[b, c]
      ],
      {b, 0, 3}, {c, 0, 3}
    ]
  ];
aVectorComponent["Dbarlambda", a_] :=
  SNCScale[
    I/2,
    SNCMul[thetaSquared, barEtaBarSigmaSigmaCovD[a]]
  ];

Do[
  AssertSNCEqual[
    "Complete W_alpha sector decomposition for alpha=" <>
      ToString[alpha],
    wAlphaDerived[alpha],
    SNCAdd @@ (
      wAlphaComponent[#, alpha] & /@
        projectorComponentSectors
    )
  ],
  {alpha, 1, 2}
];
Do[
  AssertSNCEqual[
    "Complete A_a sector decomposition for a=" <> ToString[a],
    aVectorDerived[a],
    SNCAdd @@ (
      aVectorComponent[#, a] & /@
        projectorComponentSectors
    )
  ],
  {a, 0, 3}
];

barEtaBarSigmaWComponent[sector_, a_] :=
  SNCAdd @@ Flatten @ Table[
    SNCScale[
      barSigmaVectorDown[[a + 1, ad, alpha]],
      SNCMul[btL[ad], wAlphaComponent[sector, alpha]]
    ],
    {ad, 1, 2}, {alpha, 1, 2}
  ];
barEtaWComponentAdjointInsertion[sector_, a_] :=
  deltaCommutator[
    barEtaBarSigmaWComponent[sector, a],
    SNCField[InsertionGenerator[rIndex]]
  ];
markedWComponentAdjointInsertion[sector_, a_] :=
  deltaCommutator[
    SNCAdd @@ Flatten @ Table[
      SNCScale[
        barSigmaVectorDown[[a + 1, ad, alpha]],
        SNCMul[
          bvtL[ad],
          wAlphaComponent[sector, alpha]
        ]
      ],
      {ad, 1, 2}, {alpha, 1, 2}
    ],
    SNCField[InsertionGenerator[rIndex]]
  ];

dFullSectorInsertion["partial", a_] :=
  generatorDeltaDerivative[a];
dFullSectorInsertion[sector_, a_] :=
  SNCScale[
    -1,
    deltaCommutator[
      aVectorComponent[sector, a],
      SNCField[InsertionGenerator[rIndex]]
    ]
  ];
wShiftSectorInsertion[sector_, a_] :=
  SNCScale[
    I/2,
    barEtaWComponentAdjointInsertion[sector, a]
  ];
dTildeSectorInsertion[sector_, a_] := SNCAdd[
  dFullSectorInsertion[sector, a],
  wShiftSectorInsertion[sector, a]
];
dHatSectorInsertion[sector_, a_] := SNCAdd[
  dTildeSectorInsertion[sector, a],
  If[
    sector === "barlambda",
    SNCScale[-1, bAdjointSRInsertion[a]],
    SNCConst[0]
  ]
];
dTildeSectorRaisedInsertion[sector_, a_] :=
  SNCAdd @@ Table[
    SNCScale[
      etaUp[[a + 1, b + 1]],
      dTildeSectorInsertion[sector, b]
    ],
    {b, 0, 3}
  ];

Do[
  AssertSNCEqual[
    "Dtilde complete component expansion for a=" <> ToString[a],
    dTildeSRInsertion[a],
    SNCAdd @@ (
      dTildeSectorInsertion[#, a] & /@
        projectorComponentSectors
    )
  ];
  AssertSNCEqual[
    "Dhat complete component expansion for a=" <> ToString[a],
    dHatSRInsertion[a],
    SNCAdd @@ (
      dHatSectorInsertion[#, a] & /@
        projectorComponentSectors
    )
  ],
  {a, 0, 3}
];

rawSectorLines[sector_] := {
  If[
    sector === "partial",
    SNCScale[
      -I/2,
      SNCAdd @@ Table[
        SNCScale[
          dy[a],
          SNCMul[
            etaDifferenceSigmaBarDifference[a],
            generatorDelta
          ]
        ],
        {a, 0, 3}
      ]
    ],
    SNCConst[0]
  ],
  SNCScale[
    -1/2,
    SNCAdd @@ Flatten @ Table[
      SNCScale[
        dy[a],
        SNCMul[
          markedBarSigmaSigmaBarEta[b, a],
          thetaSquared,
          dTildeSectorInsertion[sector, b]
        ]
      ],
      {a, 0, 3}, {b, 0, 3}
    ]
  ],
  SNCScale[
    -1,
    SNCAdd @@ Flatten @ Table[
      SNCScale[
        dy[b],
        SNCMul[
          barEtaBarSigmaSigmaEta[b, c, a],
          markedBarSigmaEtaUp[a],
          dTildeSectorRaisedInsertion[sector, c]
        ]
      ],
      {b, 0, 3}, {c, 0, 3}, {a, 0, 3}
    ]
  ],
  SNCScale[
    -1/2,
    SNCAdd @@ Flatten @ Table[
      SNCScale[
        dy[b],
        SNCMul[
          etaSigmaDownBarEta[b],
          markedBarSigmaEtaUp[a],
          dTildeSectorInsertion[sector, a]
        ]
      ],
      {b, 0, 3}, {a, 0, 3}
    ]
  ],
  SNCScale[
    -1/2,
    SNCAdd @@ Flatten @ Table[
      SNCScale[
        dy[b],
        SNCMul[
          varthetaSquared,
          markedBarSigmaSigmaBarEta[a, b],
          dHatSectorInsertion[sector, a]
        ]
      ],
      {b, 0, 3}, {a, 0, 3}
    ]
  ],
  If[
    sector === "partial",
    SNCMul[
      barThetaSquared,
      SNCSub[etaDEta, varthetaDEta],
      generatorDelta
    ],
    SNCConst[0]
  ],
  SNCScale[
    I,
    SNCAdd @@ Table[
      SNCMul[
        barThetaSquared,
        thetaSquared,
        dEtaSigmaBarMarked[a],
        dTildeSectorInsertion[sector, a]
      ],
      {a, 0, 3}
    ]
  ],
  SNCScale[
    -2 I,
    SNCAdd @@ Flatten @ Table[
      SNCMul[
        barThetaSquared,
        markedVector[a],
        dEtaSigmaLowerABEta[b, a],
        dTildeSectorRaisedInsertion[sector, b]
      ],
      {a, 0, 3}, {b, 0, 3}
    ]
  ],
  SNCScale[
    I,
    SNCAdd @@ Table[
      SNCMul[
        barThetaSquared,
        dEtaEta,
        markedVector[a],
        dTildeSectorInsertion[sector, a]
      ],
      {a, 0, 3}
    ]
  ],
  SNCScale[
    I,
    SNCAdd @@ Table[
      SNCMul[
        barThetaSquared,
        varthetaSquared,
        dEtaSigmaBarMarked[a],
        dHatSectorInsertion[sector, a]
      ],
      {a, 0, 3}
    ]
  ]
};
rawSectorProjector[sector_] :=
  SNCAdd @@ rawSectorLines[sector];
AssertSNCEqual[
  "Raw projector equals the sum of all seven exact component sectors",
  rawProjectorTarget,
  SNCAdd @@ (rawSectorProjector /@ projectorComponentSectors)
];

publishedSectorLines[sector_] := {
  If[
    sector === "partial",
    SNCScale[
      -I/2,
      SNCAdd @@ Table[
        SNCScale[
          dy[a],
          SNCMul[
            etaDifferenceSigmaBarDifference[a],
            generatorDelta
          ]
        ],
        {a, 0, 3}
      ]
    ],
    SNCConst[0]
  ],
  SNCScale[
    -1/2,
    SNCAdd @@ Flatten @ Table[
      SNCScale[
        dy[a],
        SNCMul[
          etaDifferenceSquared,
          markedBarSigmaSigmaBarEta[b, a],
          dFullSectorInsertion[sector, b]
        ]
      ],
      {a, 0, 3}, {b, 0, 3}
    ]
  ],
  SNCScale[
    I/4,
    SNCAdd @@ Table[
      SNCScale[
        dy[a],
        SNCMul[
          barThetaSquared,
          markedWComponentAdjointInsertion[sector, a]
        ]
      ],
      {a, 0, 3}
    ]
  ],
  If[
    sector === "partial",
    SNCMul[
      barThetaSquared,
      dEtaEtaDifference,
      generatorDelta
    ],
    SNCConst[0]
  ],
  SNCScale[
    I,
    SNCAdd @@ Table[
      SNCMul[
        barThetaSquared,
        dEtaSigmaBarMarked[a],
        etaDifferenceSquared,
        dFullSectorInsertion[sector, a]
      ],
      {a, 0, 3}
    ]
  ]
};
publishedSectorProjector[sector_] :=
  SNCAdd @@ publishedSectorLines[sector];
AssertSNCEqual[
  "Published compact projector equals its seven component sectors",
  publishedCompactProjector,
  SNCAdd @@ (
    publishedSectorProjector /@ projectorComponentSectors
  )
];

highlightedLambdaMonomial = SNCMonomial[
  SNCGWord[
    theta[1], theta[2], barTheta[1], barTheta[2],
    barVartheta[2]
  ],
  SNCNCWord[
    Fld["lambda", 1],
    InsertionGenerator[rIndex]
  ]
];
rawHighlightedLambdaCoefficient =
  Lookup[
    First[rawSectorProjector["lambda"]],
    highlightedLambdaMonomial,
    0
  ];
publishedHighlightedLambdaCoefficient =
  Lookup[
    First[publishedSectorProjector["lambda"]],
    highlightedLambdaMonomial,
    0
  ];
publishedHighlightedLambdaByLine = Table[
  Lookup[
    First[publishedSectorLines["lambda"][[line]]],
    highlightedLambdaMonomial,
    0
  ],
  {line, 1, 5}
];
Print[
  "RAW HIGHLIGHTED LAMBDA COEFFICIENT BY K_y/K_eta LINE: ",
  Table[
    Lookup[
      First[rawSectorLines["lambda"][[line]]],
      highlightedLambdaMonomial,
      0
    ],
    {line, 1, 10}
  ]
];
Print[
  "PUBLISHED HIGHLIGHTED LAMBDA COEFFICIENT BY COMPACT LINE: ",
  publishedHighlightedLambdaByLine
];
RequireTrue[
  "Highlighted theta^2 bareta^2 barvartheta_dot2 lambda_1 raw coefficient is exactly zero",
  TrueQ[FullSimplify[rawHighlightedLambdaCoefficient == 0]]
];
Print[
  "PUBLISHED HIGHLIGHTED LAMBDA COEFFICIENT: ",
  publishedHighlightedLambdaCoefficient
];
RequireTrue[
  "Only the delta_eta Dfull line of the published compact projector produces the highlighted lambda monomial",
  And[
    ! TrueQ[
      FullSimplify[
        publishedHighlightedLambdaByLine[[2]] == 0
      ]
    ],
    And @@ (
      TrueQ[FullSimplify[# == 0]] & /@
        Delete[publishedHighlightedLambdaByLine, 2]
    )
  ]
];
Do[
  AssertSNCZero[
    "Raw high-component sector cancels exactly: " <> sector,
    rawSectorProjector[sector]
  ],
  {sector, {"lambda", "D", "vab", "Dbarlambda"}}
];
Do[
  sectorCompactResidual = SNCSub[
    rawSectorProjector[sector],
    publishedSectorProjector[sector]
  ];
  If[
    SNCZeroQ[sectorCompactResidual],
    Print[
      "PASS: published compact agrees with raw sector ",
      sector
    ],
    sectorFirstResidualMonomial =
      First[Keys[First[sectorCompactResidual]]];
    Print[
      "DIAGNOSTIC MISMATCH: published compact sector ", sector,
      " first residual monomial = ",
      sectorFirstResidualMonomial
    ];
    Print[
      "SECTOR RESIDUAL COEFFICIENT = ",
      Lookup[
        First[sectorCompactResidual],
        sectorFirstResidualMonomial,
        0
      ]
    ]
  ],
  {sector, projectorComponentSectors}
];

(* ---------------------------------------------------------------------- *)
(* Re-derive the compact projector from the raw formula.  The three        *)
(* descendant classes below are constructed independently: Dfull, the W   *)
(* shift in Dtilde, and the line-specific -B shift in Dhat.                *)
(* ---------------------------------------------------------------------- *)
dFullRaisedInsertion[a_] :=
  SNCAdd @@ Table[
    SNCScale[
      etaUp[[a + 1, b + 1]],
      dFullSRInsertion[b]
    ],
    {b, 0, 3}
  ];
wShiftInsertion[a_] :=
  SNCScale[I/2, barEtaWAdjointInsertion[a]];
wShiftRaisedInsertion[a_] :=
  SNCAdd @@ Table[
    SNCScale[
      etaUp[[a + 1, b + 1]],
      wShiftInsertion[b]
    ],
    {b, 0, 3}
  ];
zeroProjectorInsertion[a_] := SNCConst[0];
bOnlyHatInsertion[a_] :=
  SNCScale[-1, bAdjointSRInsertion[a]];

rawDescendantTerms[dDown_, dRaised_, dHat_] := {
  SNCScale[
    -1/2,
    SNCAdd @@ Flatten @ Table[
      SNCScale[
        dy[a],
        SNCMul[
          markedBarSigmaSigmaBarEta[b, a],
          thetaSquared,
          dDown[b]
        ]
      ],
      {a, 0, 3}, {b, 0, 3}
    ]
  ],
  SNCScale[
    -1,
    SNCAdd @@ Flatten @ Table[
      SNCScale[
        dy[b],
        SNCMul[
          barEtaBarSigmaSigmaEta[b, c, a],
          markedBarSigmaEtaUp[a],
          dRaised[c]
        ]
      ],
      {b, 0, 3}, {c, 0, 3}, {a, 0, 3}
    ]
  ],
  SNCScale[
    -1/2,
    SNCAdd @@ Flatten @ Table[
      SNCScale[
        dy[b],
        SNCMul[
          etaSigmaDownBarEta[b],
          markedBarSigmaEtaUp[a],
          dDown[a]
        ]
      ],
      {b, 0, 3}, {a, 0, 3}
    ]
  ],
  SNCScale[
    -1/2,
    SNCAdd @@ Flatten @ Table[
      SNCScale[
        dy[b],
        SNCMul[
          varthetaSquared,
          markedBarSigmaSigmaBarEta[a, b],
          dHat[a]
        ]
      ],
      {b, 0, 3}, {a, 0, 3}
    ]
  ],
  SNCScale[
    I,
    SNCAdd @@ Table[
      SNCMul[
        barThetaSquared,
        thetaSquared,
        dEtaSigmaBarMarked[a],
        dDown[a]
      ],
      {a, 0, 3}
    ]
  ],
  SNCScale[
    -2 I,
    SNCAdd @@ Flatten @ Table[
      SNCMul[
        barThetaSquared,
        markedVector[a],
        dEtaSigmaLowerABEta[b, a],
        dRaised[b]
      ],
      {a, 0, 3}, {b, 0, 3}
    ]
  ],
  SNCScale[
    I,
    SNCAdd @@ Table[
      SNCMul[
        barThetaSquared,
        dEtaEta,
        markedVector[a],
        dDown[a]
      ],
      {a, 0, 3}
    ]
  ],
  SNCScale[
    I,
    SNCAdd @@ Table[
      SNCMul[
        barThetaSquared,
        varthetaSquared,
        dEtaSigmaBarMarked[a],
        dHat[a]
      ],
      {a, 0, 3}
    ]
  ]
};

rawKinematicProjector = SNCAdd[
  rawSectorLines["partial"][[1]],
  rawSectorLines["partial"][[6]]
];
rawDFullTerms = rawDescendantTerms[
  dFullSRInsertion,
  dFullRaisedInsertion,
  dFullSRInsertion
];
rawWShiftTerms = rawDescendantTerms[
  wShiftInsertion,
  wShiftRaisedInsertion,
  wShiftInsertion
];
rawBShiftTerms = rawDescendantTerms[
  zeroProjectorInsertion,
  zeroProjectorInsertion,
  bOnlyHatInsertion
];
rawDFullProjector = SNCAdd @@ rawDFullTerms;
rawWShiftProjector = SNCAdd @@ rawWShiftTerms;
rawBShiftProjector = SNCAdd @@ rawBShiftTerms;
AssertSNCEqual[
  "Raw projector splits exactly into kinematic, Dfull, W, and B descendants",
  rawProjectorTarget,
  SNCAdd[
    rawKinematicProjector,
    rawDFullProjector,
    rawWShiftProjector,
    rawBShiftProjector
  ]
];

publishedWTerm = SNCScale[
  I/4,
  SNCAdd @@ Table[
    SNCScale[
      dy[a],
      SNCMul[
        barThetaSquared,
        markedWAdjointInsertion[a]
      ]
    ],
    {a, 0, 3}
  ]
];
publishedKinematicAndDFull = SNCSub[
  publishedCompactProjector,
  publishedWTerm
];
AssertSNCEqual[
  "Raw kinematic and Dfull descendants give the compact Dfull coefficient",
  SNCAdd[rawKinematicProjector, rawDFullProjector],
  publishedKinematicAndDFull
];

DeclareSNCFieldParity["Wformal", 1];
formalW[alpha_] := SNCField[Fld["Wformal", alpha]];
formalBarEtaBarSigmaW[a_] :=
  SNCAdd @@ Flatten @ Table[
    SNCScale[
      barSigmaVectorDown[[a + 1, ad, alpha]],
      SNCMul[btL[ad], formalW[alpha]]
    ],
    {ad, 1, 2}, {alpha, 1, 2}
  ];
formalMarkedBarSigmaW[a_] :=
  SNCAdd @@ Flatten @ Table[
    SNCScale[
      barSigmaVectorDown[[a + 1, ad, alpha]],
      SNCMul[bvtL[ad], formalW[alpha]]
    ],
    {ad, 1, 2}, {alpha, 1, 2}
  ];
formalWFierzLeft[a_] :=
  SNCAdd @@ Table[
    SNCMul[
      markedBarSigmaSigmaBarEta[b, a],
      formalBarEtaBarSigmaW[b]
    ],
    {b, 0, 3}
  ];
formalWFierzRight[a_] :=
  SNCMul[
    barThetaSquared,
    formalMarkedBarSigmaW[a]
  ];
formalWFierzScales = Select[
  {-2, -1, -1/2, 1/2, 1, 2},
  Function[scale,
    And @@ Table[
      SNCEqualQ[
        formalWFierzLeft[a],
        SNCScale[scale, formalWFierzRight[a]]
      ],
      {a, 0, 3}
    ]
  ]
];
RequireTrue[
  "The W-descendant Fierz contraction has one exact rational scale",
  Length[formalWFierzScales] == 1
];
formalWFierzScale = First[formalWFierzScales];
Print[
  "EXACT W-DESCENDANT FIERZ SCALE: ",
  formalWFierzScale
];
Do[
  AssertSNCEqual[
    "Exact W-descendant Fierz identity for a=" <> ToString[a],
    formalWFierzLeft[a],
    SNCScale[
      formalWFierzScale,
      formalWFierzRight[a]
    ]
  ],
  {a, 0, 3}
];

AssertSNCZero[
  "All odd-line W-shift descendants vanish by dotted Grassmann degree",
  SNCAdd @@ Take[rawWShiftTerms, -4]
];
derivedWCompactTerm = SNCMul[
  etaDifferenceSquared,
  publishedWTerm
];
AssertSNCEqual[
  "Even raw W descendants retain delta_eta and give the derived compact W term",
  SNCAdd @@ Take[rawWShiftTerms, 4],
  derivedWCompactTerm
];

derivedBCompactTerm = SNCAdd[
  rawBShiftTerms[[4]],
  rawBShiftTerms[[8]]
];
AssertSNCEqual[
  "Only the two Dhat descendants contribute the exact B term",
  rawBShiftProjector,
  derivedBCompactTerm
];

newlyDerivedCompactProjector = SNCAdd[
  publishedKinematicAndDFull,
  derivedWCompactTerm,
  derivedBCompactTerm
];

rawDFullHighlightedLambdaCoefficient = Lookup[
  First[rawDFullProjector],
  highlightedLambdaMonomial,
  0
];
rawWHighlightedLambdaCoefficient = Lookup[
  First[rawWShiftProjector],
  highlightedLambdaMonomial,
  0
];
Print[
  "HIGHLIGHTED RAW Dfull LAMBDA COEFFICIENT: ",
  rawDFullHighlightedLambdaCoefficient
];
Print[
  "HIGHLIGHTED RAW W-SHIFT LAMBDA COEFFICIENT: ",
  rawWHighlightedLambdaCoefficient
];
RequireTrue[
  "The highlighted raw Dfull and W-shift coefficients cancel exactly",
  TrueQ[
    FullSimplify[
      rawDFullHighlightedLambdaCoefficient +
        rawWHighlightedLambdaCoefficient == 0
    ]
  ]
];
Do[
  AssertSNCZero[
    "Dtilde lambda sector cancels Dfull against its W shift for a=" <>
      ToString[a],
    dTildeSectorInsertion["lambda", a]
  ],
  {a, 0, 3}
];

newlyDerivedSectorProjector[sector_] := SNCAdd[
  SNCSub[
    publishedSectorProjector[sector],
    publishedSectorLines[sector][[3]]
  ],
  SNCMul[
    etaDifferenceSquared,
    publishedSectorLines[sector][[3]]
  ],
  If[
    sector === "barlambda",
    derivedBCompactTerm,
    SNCConst[0]
  ]
];
Do[
  AssertSNCEqual[
    "New compact projector agrees with the raw " <> sector <>
      " sector",
    newlyDerivedSectorProjector[sector],
    rawSectorProjector[sector]
  ],
  {sector, projectorComponentSectors}
];
AssertSNCEqual[
  "New compact projector expands back to the verified raw projector in the full basis",
  newlyDerivedCompactProjector,
  rawProjectorTarget
];
Print[
  "PASS: the compact projector has been re-derived from the raw ",
  "projector without residual-driven term insertion."
];

publishedCompactMismatch = SNCSub[
  rawProjectorTarget,
  publishedCompactProjector
];
RequireTrue[
  "The published compact projector mismatch is detected exactly",
  ! SNCZeroQ[publishedCompactMismatch]
];
publishedMismatchFirstMonomial =
  First[Keys[First[publishedCompactMismatch]]];
Print[
  "PUBLISHED COMPACT FIRST RESIDUAL MONOMIAL: ",
  publishedMismatchFirstMonomial
];
Print[
  "PUBLISHED COMPACT FIRST RESIDUAL COEFFICIENT: ",
  Lookup[
    First[publishedCompactMismatch],
    publishedMismatchFirstMonomial,
    0
  ]
];
AssertSNCEqual[
  "The published W-step error is precisely omission of delta_eta",
  SNCSub[rawWShiftProjector, publishedWTerm],
  SNCSub[derivedWCompactTerm, publishedWTerm]
];
Print[
  "MISMATCH CLASS: omitted Grassmann contact factor delta_eta in ",
  "the compact W descendant.  The sigma/Fierz identity, index ",
  "placement, and Grassmann reordering all pass exactly."
];
Print[
  "NEW COMPACT W TERM: +(i/4) bareta^2 dy^a delta_eta ",
  "(barvartheta barsigma_a W)^(sr)."
];
Print[
  "NEW COMPACT B TERM: vartheta^2[(1/2)dy^b",
  "(barvartheta barsigma^a sigma_b bareta)-i bareta^2",
  "(deta sigma^a barvartheta)] B_a^(sr)."
];

(* ---------------------------------------------------------------------- *)
(* Stage D: exact endpoint and U(N) color propagation.                     *)
(*                                                                         *)
(* This stage starts from the corrected compact projector.  It uses only   *)
(* the two primitive endpoint derivatives and the U(N) completeness tensor *)
(* sum_r (T^r)_ij (T^r)_kl = delta_il delta_jk.  No published compact,     *)
(* contact, area, or gauge-unfixing formula is used as a rewrite rule.      *)
(* ---------------------------------------------------------------------- *)
ClearAll[
  ColorTrace, ColorGenerator, ColorU1, ColorU2, ColorConnection,
  ColorInsertion, ColorDelta, ColorDeltaDerivative, ColorWordDerivative,
  NormalizeColorTraceScalars, CompleteColorTrace, ApplyUNCompleteness,
  ColorAdjointInsertion
];

colorScalarQ[atom_] := MatchQ[
  atom,
  ColorDelta | ColorDeltaDerivative[_]
];

NormalizeColorTraceScalars[ColorTrace[word_List]] := Module[
  {scalars, matrixWord},
  scalars = Select[word, colorScalarQ];
  matrixWord = Select[word, Not @* colorScalarQ];
  Times @@ Join[scalars, {ColorTrace[matrixWord]}]
];
NormalizeColorTraceScalars[expression_] := Expand[
  expression /. trace_ColorTrace :> NormalizeColorTraceScalars[trace]
];

colorAtomDerivative[ColorU1, a_] := {
  {-1, {ColorU1, ColorConnection[a]}}
};
colorAtomDerivative[ColorU2, a_] := {
  {1, {ColorConnection[a], ColorU2}}
};
colorAtomDerivative[ColorDelta, a_] := {
  {1, {ColorDeltaDerivative[a]}}
};
colorAtomDerivative[_, _] := {};

ColorWordDerivative[ColorTrace[word_List], a_] := Expand @ Total @ Flatten[
  Table[
    Map[
      Function[
        derivativeTerm,
        derivativeTerm[[1]] ColorTrace[
          Join[
            Take[word, position - 1],
            derivativeTerm[[2]],
            Drop[word, position]
          ]
        ]
      ],
      colorAtomDerivative[word[[position]], a]
    ],
    {position, Length[word]}
  ],
  1
];

Do[
  endpointDerivativeDerived = NormalizeColorTraceScalars[
    ColorWordDerivative[
      ColorTrace[{
        ColorGenerator[rIndex],
        ColorU1,
        ColorGenerator[rIndex],
        ColorDelta,
        ColorU2
      }],
      a
    ]
  ];
  endpointCovariantInsertion = NormalizeColorTraceScalars[
    ColorTrace[{
      ColorGenerator[rIndex],
      ColorU1,
      ColorGenerator[rIndex],
      ColorDeltaDerivative[a],
      ColorU2
    }]
    -
    ColorTrace[{
      ColorGenerator[rIndex],
      ColorU1,
      ColorConnection[a],
      ColorGenerator[rIndex],
      ColorDelta,
      ColorU2
    }]
    +
    ColorTrace[{
      ColorGenerator[rIndex],
      ColorU1,
      ColorGenerator[rIndex],
      ColorConnection[a],
      ColorDelta,
      ColorU2
    }]
  ];
  RequireTrue[
    "Endpoint differentiation derives the full adjoint covariant contact identity for a=" <>
      ToString[a],
    TrueQ[Expand[endpointDerivativeDerived - endpointCovariantInsertion] === 0]
  ],
  {a, 0, 3}
];

CompleteColorTrace[ColorTrace[word_List]] := Module[
  {generatorPositions, rotatedWord, secondGeneratorPosition, middle, tail},
  generatorPositions = Flatten @ Position[
    word,
    ColorGenerator[rIndex]
  ];
  If[
    Length[generatorPositions] =!= 2,
    Return[ColorTrace[word]]
  ];
  rotatedWord = RotateLeft[word, generatorPositions[[1]] - 1];
  secondGeneratorPosition = First @ FirstPosition[
    Drop[rotatedWord, 1],
    ColorGenerator[rIndex]
  ] + 1;
  middle = Take[
    rotatedWord,
    {2, secondGeneratorPosition - 1}
  ];
  tail = Drop[rotatedWord, secondGeneratorPosition];
  ColorTrace[middle] ColorTrace[tail]
];

ApplyUNCompleteness[expression_] := Expand[
  expression /. trace_ColorTrace :> CompleteColorTrace[trace]
];

ColorAdjointInsertion[field_] := NormalizeColorTraceScalars[
  ColorTrace[{
    ColorGenerator[rIndex],
    ColorU1,
    field,
    ColorGenerator[rIndex],
    ColorDelta,
    ColorU2
  }]
  -
  ColorTrace[{
    ColorGenerator[rIndex],
    ColorU1,
    ColorGenerator[rIndex],
    field,
    ColorDelta,
    ColorU2
  }]
];

Do[
  colorCompletedInsertion = ApplyUNCompleteness[
    ColorAdjointInsertion[field]
  ];
  colorSplitDifference = ColorDelta Expand[
    ColorTrace[{ColorU1, field}] ColorTrace[{ColorU2}]
    -
    ColorTrace[{ColorU1}] ColorTrace[{field, ColorU2}]
  ];
  RequireTrue[
    "U(N) completeness derives the split-loop difference for " <>
      ToString[field, InputForm],
    TrueQ[Expand[colorCompletedInsertion - colorSplitDifference] === 0]
  ],
  {field, {ColorInsertion["W", alphaIndex], ColorInsertion["B", aIndex]}}
];

RequireTrue[
  "The corrected compact B descendant is nonzero before color completion",
  ! SNCZeroQ[derivedBCompactTerm]
];
RequireTrue[
  "The U(N)-completed B insertion survives as two independent split traces",
  TrueQ[
    Expand[
      ApplyUNCompleteness[
        ColorAdjointInsertion[ColorInsertion["B", aIndex]]
      ]
    ] =!= 0
  ]
];
Print[
  "PASS: endpoint differentiation absorbs the full D_a connection, ",
  "while U(N) completeness sends both W and B_a adjoint insertions ",
  "to the exact difference of the two split-loop insertions."
];
Print[
  "DOWNSTREAM STATUS: the corrected B_a descendant does not cancel ",
  "under endpoint differentiation or U(N) color completeness."
];

(* ---------------------------------------------------------------------- *)
(* Stage E: mixed-curvature conversion and the closed-WZ contact residual. *)
(* ---------------------------------------------------------------------- *)
ClearAll[
  formalWUp, formalMixedCurvature, formalBarSigmaSigmaMarked,
  formalWToMixedCurvatureRight
];
formalWUp[beta_] := SNCAdd @@ Table[
  SNCScale[
    epsilonUp[[beta, gamma]],
    formalW[gamma]
  ],
  {gamma, 1, 2}
];
formalMixedCurvature[b_, ad_] := SNCScale[
  I/2,
  SNCAdd @@ Table[
    SNCScale[
      sigmaVectorDown[[b + 1, beta, ad]],
      formalWUp[beta]
    ],
    {beta, 1, 2}
  ]
];
formalBarSigmaSigmaMarked[b_, a_, ad_] := SNCAdd @@ Flatten @ Table[
  SNCScale[
    barSigma[[b + 1, ad, alpha]] *
      sigmaVectorDown[[a + 1, alpha, bd]],
    bvtU[bd]
  ],
  {alpha, 1, 2}, {bd, 1, 2}
];
formalWToMixedCurvatureRight[a_] := SNCScale[
  I/2,
  SNCAdd @@ Flatten @ Table[
    SNCMul[
      formalBarSigmaSigmaMarked[b, a, ad],
      formalMixedCurvature[b, ad]
    ],
    {b, 0, 3}, {ad, 1, 2}
  ]
];
Do[
  AssertSNCEqual[
    "Native Lorentzian sigma algebra derives (barvartheta barsigma_a W)=(i/2)(barsigma^b sigma_a barvartheta)^dot F_(b dot) for a=" <>
      ToString[a],
    formalMarkedBarSigmaW[a],
    formalWToMixedCurvatureRight[a]
  ],
  {a, 0, 3}
];
RequireTrue[
  "The compact-W and mixed-curvature coefficients multiply to -1/8",
  TrueQ[FullSimplify[(I/4) (I/2) == -1/8]]
];
RequireTrue[
  "The overall -2 contact factor converts -1/8 to the displayed +2(1/8)",
  TrueQ[FullSimplify[-2 (-1/8) == 2 (1/8)]]
];

publishedClosedWZPreGeometricProjector = SNCAdd[
  publishedKinematicAndDFull,
  derivedWCompactTerm
];
correctedClosedWZContact = SNCScale[
  -2,
  newlyDerivedCompactProjector
];
publishedClosedWZContact = SNCScale[
  -2,
  publishedClosedWZPreGeometricProjector
];
closedWZContactResidual = SNCSub[
  correctedClosedWZContact,
  publishedClosedWZContact
];
AssertSNCEqual[
  "The complete corrected-minus-published closed-WZ contact residual is exactly -2 times the B descendant",
  closedWZContactResidual,
  SNCScale[-2, derivedBCompactTerm]
];
RequireTrue[
  "The closed-WZ contact residual remains nonzero after the valid W-to-mixed-curvature conversion",
  ! SNCZeroQ[closedWZContactResidual]
];
Print[
  "PASS: the native Lorentzian mixed-curvature conversion fixes the ",
  "published +2(1/8) area coefficient exactly."
];
Print[
  "FIRST DOWNSTREAM CONTACT RESIDUAL: CorrectedContact - ",
  "PublishedClosedWZContact = -2 DeltaPi_B."
];
Print[
  "RESIDUAL CLASS: explained surviving B_a split-loop insertion; ",
  "it is independent of the W-to-area conversion."
];

(* ---------------------------------------------------------------------- *)
(* Stage F: derive the manifest kernel and its restricted-Ward remainder.  *)
(* ---------------------------------------------------------------------- *)
ClearAll[
  SplitInsertion, SplitInsertionEta, SplitWCommutator,
  SplitBCommutator, EtaFieldDerivative, EtaTotalDerivative,
  ManifestDAlpha, manifestInvariantVector, manifestDeltaBar,
  manifestKernelRaw, SubstituteEtaEndpointIdentity,
  formalSplitWContraction, formalSplitBProjector,
  formalSplitBContact
];
DeclareSNCFieldParity["SplitInsertion", 0];
DeclareSNCFieldParity["SplitInsertionEta", 1];
DeclareSNCFieldParity["SplitWCommutator", 1];
DeclareSNCFieldParity["SplitBCommutator", 0];

splitInsertion = SNCField[Fld["SplitInsertion"]];
splitInsertionEta[alpha_] :=
  SNCField[Fld["SplitInsertionEta", alpha]];
splitWCommutator[alpha_] :=
  SNCField[Fld["SplitWCommutator", alpha]];
splitBCommutator[a_] :=
  SNCField[Fld["SplitBCommutator", a]];

EtaFieldDerivative[Fld["SplitInsertion"], alpha_] :=
  splitInsertionEta[alpha];
EtaFieldDerivative[_, _] := SNCConst[0];

EtaTotalDerivative[
  polynomial_SNCPoly,
  alpha_
] := Module[{coordinatePart, fieldTerms},
  coordinatePart = SNCLeftD[theta[alpha], polynomial];
  fieldTerms = Flatten @ KeyValueMap[
    Function[
      {monomial, coefficient},
      Module[{coordinates, fields},
        coordinates = List @@ monomial[[1]];
        fields = List @@ monomial[[2]];
        Table[
          Module[{differentiatedField, precedingParity},
            differentiatedField = EtaFieldDerivative[
              fields[[position]],
              alpha
            ];
            If[
              SNCZeroQ[differentiatedField],
              Nothing,
              precedingParity = Mod[
                Length[coordinates] +
                  Total[
                    fieldParity /@ Take[fields, position - 1]
                  ],
                2
              ];
              SNCScale[
                coefficient (-1)^precedingParity,
                SNCMul[
                  SNCPoly[<|
                    SNCMonomial[
                      Apply[SNCGWord, coordinates],
                      SNCNCWord[]
                    ] -> 1
                  |>],
                  SNCMul @@ (SNCField /@
                    Take[fields, position - 1]),
                  differentiatedField,
                  SNCMul @@ (SNCField /@
                    Drop[fields, position])
                ]
              ]
            ]
          ],
          {position, Length[fields]}
        ]
      ]
    ],
    First[polynomial]
  ];
  If[
    fieldTerms === {},
    coordinatePart,
    SNCAdd[coordinatePart, SNCAdd @@ fieldTerms]
  ]
];

sigmaBarEtaLower[alpha_, a_] := SNCAdd @@ Table[
  SNCScale[
    sigma[[a + 1, alpha, ad]],
    btU[ad]
  ],
  {ad, 1, 2}
];
ManifestDAlpha[polynomial_SNCPoly, alpha_] := SNCAdd[
  EtaTotalDerivative[polynomial, alpha],
  SNCScale[
    2 I,
    SNCAdd @@ Table[
      SNCMul[
        sigmaBarEtaLower[alpha, a],
        SNCBosonD[polynomial, a]
      ],
      {a, 0, 3}
    ]
  ]
];

dEtaSigmaBarEta[a_] := SNCAdd @@ Flatten @ Table[
  SNCScale[
    sigma[[a + 1, alpha, ad]],
    SNCMul[deU[alpha], btU[ad]]
  ],
  {alpha, 1, 2}, {ad, 1, 2}
];
manifestInvariantVector[a_] := SNCAdd[
  SNCConst[dy[a]],
  SNCScale[-2 I, dEtaSigmaBarEta[a]]
];

barEtaDifferenceUp[ad_] := SNCSub[btU[ad], bvtU[ad]];
barEtaDifferenceLow[ad_] := SNCSub[btL[ad], bvtL[ad]];
manifestDeltaBar = SNCAdd @@ Table[
  SNCMul[
    barEtaDifferenceLow[ad],
    barEtaDifferenceUp[ad]
  ],
  {ad, 1, 2}
];
barVarthetaSquared = SNCAdd @@ Table[
  SNCMul[bvtL[ad], bvtU[ad]],
  {ad, 1, 2}
];

manifestKernelArgument = SNCMul[
  etaDifferenceSquared,
  manifestDeltaBar,
  splitInsertion
];
manifestDAlphaArgument[alpha_] :=
  ManifestDAlpha[manifestKernelArgument, alpha];
manifestKernelRaw = SNCAdd[
  SNCAdd @@ Table[
    SNCMul[
      deU[alpha],
      manifestDAlphaArgument[alpha]
    ],
    {alpha, 1, 2}
  ],
  SNCScale[
    -I/4,
    SNCAdd @@ Flatten @ Table[
      SNCScale[
        barSigmaVectorDown[[a + 1, ad, alpha]],
        SNCMul[
          manifestInvariantVector[a],
          barDDown[manifestDAlphaArgument[alpha], ad]
        ]
      ],
      {a, 0, 3}, {alpha, 1, 2}, {ad, 1, 2}
    ]
  ]
];

SubstituteEtaEndpointIdentity[
  SNCPoly[association_Association]
] := Module[{terms},
  terms = Flatten @ KeyValueMap[
    Function[
      {monomial, coefficient},
      Module[{coordinates, fields},
        coordinates = List @@ monomial[[1]];
        fields = List @@ monomial[[2]];
        If[
          FreeQ[fields, Fld["SplitInsertionEta", _]],
          SNCPoly[<|monomial -> coefficient|>],
          Table[
            If[
              MatchQ[
                fields[[position]],
                Fld["SplitInsertionEta", _]
              ],
              Module[{alpha = fields[[position, 2]]},
                SNCScale[
                  -coefficient,
                  SNCMul[
                    SNCPoly[<|
                      SNCMonomial[
                        Apply[SNCGWord, coordinates],
                        SNCNCWord[]
                      ] -> 1
                    |>],
                    SNCMul @@ (SNCField /@
                      Take[fields, position - 1]),
                    barThetaSquared,
                    splitWCommutator[alpha],
                    SNCMul @@ (SNCField /@
                      Drop[fields, position])
                  ]
                ]
              ],
              Nothing
            ],
            {position, Length[fields]}
          ]
        ]
      ]
    ],
    association
  ];
  If[terms === {}, SNCConst[0], SNCAdd @@ terms]
];
manifestKernelAfterEndpoint =
  SubstituteEtaEndpointIdentity[manifestKernelRaw];

formalSplitWContraction[a_] := SNCAdd @@ Flatten @ Table[
  SNCScale[
    barSigmaVectorDown[[a + 1, ad, alpha]],
    SNCMul[
      bvtL[ad],
      splitWCommutator[alpha]
    ]
  ],
  {ad, 1, 2}, {alpha, 1, 2}
];

manifestPublishedWZPart = SNCAdd[
  SNCScale[
    I,
    SNCAdd @@ Table[
      SNCScale[
        dy[a],
        SNCMul[
          etaDifferenceSigmaBarDifference[a],
          splitInsertion
        ]
      ],
      {a, 0, 3}
    ]
  ],
  SNCAdd @@ Flatten @ Table[
    SNCScale[
      dy[a],
      SNCMul[
        markedBarSigmaSigmaBarEta[b, a],
        etaDifferenceSquared,
        SNCBosonD[splitInsertion, b]
      ]
    ],
    {a, 0, 3}, {b, 0, 3}
  ],
  SNCScale[
    -2,
    SNCMul[
      barThetaSquared,
      dEtaEtaDifference,
      splitInsertion
    ]
  ],
  SNCScale[
    -2 I,
    SNCAdd @@ Table[
      SNCMul[
        barThetaSquared,
        dEtaSigmaBarMarked[a],
        etaDifferenceSquared,
        SNCBosonD[splitInsertion, a]
      ],
      {a, 0, 3}
    ]
  ],
  SNCScale[
    -I/2,
    SNCAdd @@ Table[
      SNCScale[
        dy[a],
        SNCMul[
          barThetaSquared,
          etaDifferenceSquared,
          formalSplitWContraction[a]
        ]
      ],
      {a, 0, 3}
    ]
  ]
];

manifestPublishedWardRemainder = SNCAdd[
  SNCScale[
    2,
    SNCMul[
      barVarthetaSquared,
      dEtaEtaDifference,
      splitInsertion
    ]
  ],
  SNCAdd @@ Table[
    SNCScale[
      dy[a],
      SNCMul[
        barVarthetaSquared,
        etaDifferenceSquared,
        SNCBosonD[splitInsertion, a]
      ]
    ],
    {a, 0, 3}
  ],
  SNCScale[
    -1,
    SNCAdd @@ Table[
      SNCMul[
        barVarthetaSquared,
        barThetaSquared,
        etaDifferenceSquared,
        deU[alpha],
        splitWCommutator[alpha]
      ],
      {alpha, 1, 2}
    ]
  ]
];

AssertSNCEqual[
  "Direct expansion of D_f^alpha D_alpha delta^(4|4) derives I_WZ+I_d after the verified fermionic endpoint identity",
  manifestKernelAfterEndpoint,
  SNCAdd[
    manifestPublishedWZPart,
    manifestPublishedWardRemainder
  ]
];

formalSplitBProjector = SNCAdd[
  SNCScale[
    1/2,
    SNCAdd @@ Flatten @ Table[
      SNCScale[
        dy[b],
        SNCMul[
          varthetaSquared,
          markedBarSigmaSigmaBarEta[a, b],
          splitBCommutator[a]
        ]
      ],
      {a, 0, 3}, {b, 0, 3}
    ]
  ],
  SNCScale[
    -I,
    SNCAdd @@ Table[
      SNCMul[
        varthetaSquared,
        barThetaSquared,
        dEtaSigmaBarMarked[a],
        splitBCommutator[a]
      ],
      {a, 0, 3}
    ]
  ]
];
formalSplitBContact = SNCScale[-2, formalSplitBProjector];
correctedManifestRemainder = SNCSub[
  manifestKernelAfterEndpoint,
  SNCAdd[
    manifestPublishedWZPart,
    formalSplitBContact
  ]
];
AssertSNCEqual[
  "After the corrected B contact is included, the manifest-minus-WZ remainder is I_d minus the B contact",
  correctedManifestRemainder,
  SNCSub[
    manifestPublishedWardRemainder,
    formalSplitBContact
  ]
];
RequireTrue[
  "The B correction is not contained in the advertised restricted-Ward remainder",
  ! SNCZeroQ[formalSplitBContact]
];
Print[
  "GAUGE-UNFIXING STATUS: the directly derived manifest kernel gives ",
  "I_R=I_WZ(published)+I_d.  Replacing I_WZ by the corrected contact ",
  "leaves I_d-(-2 DeltaPi_B); the established Ward identity removes ",
  "I_d only, so the B_a insertion survives."
];

(* ---------------------------------------------------------------------- *)
(* Stage G: exact normalization of the restricted-Ward total derivative.  *)
(* ---------------------------------------------------------------------- *)
wardPrimitive = SNCMul[
  etaDifferenceSquared,
  splitInsertion
];
wardContourDerivativeBeforeEndpoint = SNCAdd[
  SNCAdd @@ Table[
    SNCScale[
      dy[a],
      SNCBosonD[wardPrimitive, a]
    ],
    {a, 0, 3}
  ],
  SNCAdd @@ Table[
    SNCMul[
      deU[alpha],
      EtaTotalDerivative[wardPrimitive, alpha]
    ],
    {alpha, 1, 2}
  ]
];
wardContourDerivativeAfterEndpoint =
  SubstituteEtaEndpointIdentity[
    wardContourDerivativeBeforeEndpoint
  ];
wardTotalDerivativeDerived = SNCMul[
  barVarthetaSquared,
  wardContourDerivativeAfterEndpoint
];
AssertSNCEqual[
  "The raw I_d remainder is exactly the restricted-Ward contour derivative with unit coefficient",
  manifestPublishedWardRemainder,
  wardTotalDerivativeDerived
];
publishedHalfWardTotalDerivative = SNCScale[
  1/2,
  wardTotalDerivativeDerived
];
publishedHalfFactorResidual = SNCSub[
  manifestPublishedWardRemainder,
  publishedHalfWardTotalDerivative
];
AssertSNCEqual[
  "The Supplement's displayed one-half total-derivative normalization leaves exactly one half of I_d",
  publishedHalfFactorResidual,
  SNCScale[
    1/2,
    manifestPublishedWardRemainder
  ]
];
RequireTrue[
  "The Supplement's one-half total-derivative normalization has a nonzero exact residual",
  ! SNCZeroQ[publishedHalfFactorResidual]
];
Print[
  "TOTAL-DERIVATIVE MISMATCH: I_d equals the contour derivative with ",
  "coefficient 1, not 1/2, for delta_eta=(eta-vartheta)^2 and the ",
  "native I-T epsilon convention."
];
Print[
  "STRUCTURAL INPUT: vanishing of the integral of the verified total-",
  "derivative integrand requires the restricted-supergauge Ward identity ",
  "and the stated ordered-contour boundary assumptions."
];

(* ---------------------------------------------------------------------- *)
(* Stage H: source-resolved three-term contact decomposition.              *)
(*                                                                         *)
(* IR, IWZCorrected, DeltaPiB, and Id are constructed independently.       *)
(* IBSource is computed only after those constructions; it is not defined  *)
(* from DeltaPiB or from the published WZ contact.                          *)
(* ---------------------------------------------------------------------- *)
ClearAll[
  SNCExpandSplitSources, SNCSourceProjection, SNCSourceCategory,
  SNCMonomialSourceCategory, PrintCompleteIBSourceSupport
];

iwzCorrectedKinematicSource = SNCAdd[
  SNCScale[
    I,
    SNCAdd @@ Table[
      SNCScale[
        dy[a],
        SNCMul[
          etaDifferenceSigmaBarDifference[a],
          splitInsertion
        ]
      ],
      {a, 0, 3}
    ]
  ],
  SNCScale[
    -2,
    SNCMul[
      barThetaSquared,
      dEtaEtaDifference,
      splitInsertion
    ]
  ]
];
iwzCorrectedEndpointSource = SNCAdd[
  SNCAdd @@ Flatten @ Table[
    SNCScale[
      dy[a],
      SNCMul[
        markedBarSigmaSigmaBarEta[b, a],
        etaDifferenceSquared,
        SNCBosonD[splitInsertion, b]
      ]
    ],
    {a, 0, 3}, {b, 0, 3}
  ],
  SNCScale[
    -2 I,
    SNCAdd @@ Table[
      SNCMul[
        barThetaSquared,
        dEtaSigmaBarMarked[a],
        etaDifferenceSquared,
        SNCBosonD[splitInsertion, a]
      ],
      {a, 0, 3}
    ]
  ]
];
iwzCorrectedWSource = SNCScale[
  -I/2,
  SNCAdd @@ Table[
    SNCScale[
      dy[a],
      SNCMul[
        barThetaSquared,
        etaDifferenceSquared,
        formalSplitWContraction[a]
      ]
    ],
    {a, 0, 3}
  ]
];

(* This is the contact generated directly by the two verified Dhat terms. *)
deltaPiBIndependent = SNCAdd[
  SNCScale[
    1/2,
    SNCAdd @@ Flatten @ Table[
      SNCScale[
        dy[b],
        SNCMul[
          varthetaSquared,
          markedBarSigmaSigmaBarEta[a, b],
          splitBCommutator[a]
        ]
      ],
      {a, 0, 3}, {b, 0, 3}
    ]
  ],
  SNCScale[
    -I,
    SNCAdd @@ Table[
      SNCMul[
        varthetaSquared,
        barThetaSquared,
        dEtaSigmaBarMarked[a],
        splitBCommutator[a]
      ],
      {a, 0, 3}
    ]
  ]
];
iwzCorrectedBSource = SNCScale[-2, deltaPiBIndependent];
iwzCorrectedIndependent = SNCAdd[
  iwzCorrectedKinematicSource,
  iwzCorrectedEndpointSource,
  iwzCorrectedWSource,
  iwzCorrectedBSource
];

irIndependent = manifestKernelAfterEndpoint;
idIndependent = wardTotalDerivativeDerived;
ibSourceIndependent = SNCAdd[
  irIndependent,
  SNCScale[-1, iwzCorrectedIndependent],
  SNCScale[-1, idIndependent]
];

iwzPublishedIndependent = SNCAdd[
  iwzCorrectedKinematicSource,
  iwzCorrectedEndpointSource,
  iwzCorrectedWSource
];
AssertSNCEqual[
  "The independently assembled published WZ contact agrees with the direct manifest-kernel WZ part",
  iwzPublishedIndependent,
  manifestPublishedWZPart
];
AssertSNCEqual[
  "The independently assembled corrected WZ contact agrees with the verified projector contact",
  iwzCorrectedIndependent,
  SNCAdd[
    manifestPublishedWZPart,
    formalSplitBContact
  ]
];
AssertSNCEqual[
  "The independently assembled DeltaPiB agrees with the explicit two-Dhat descendant",
  deltaPiBIndependent,
  formalSplitBProjector
];
AssertSNCEqual[
  "The independently derived Id is the unit-normalized raw Ward remainder",
  idIndependent,
  manifestPublishedWardRemainder
];

splitSourceReplacement[Fld["SplitWCommutator", alpha_]] :=
  wAlphaDerived[alpha];
splitSourceReplacement[Fld["SplitBCommutator", a_]] :=
  barLambdaBarSigmaEta[a];
splitSourceReplacement[field_] := SNCField[field];

SNCExpandSplitSources[
  SNCPoly[association_Association]
] := Module[{terms},
  terms = KeyValueMap[
    Function[
      {monomial, coefficient},
      SNCScale[
        coefficient,
        SNCMul[
          SNCPoly[<|
            SNCMonomial[
              monomial[[1]],
              SNCNCWord[]
            ] -> 1
          |>],
          SNCMul @@ (
            splitSourceReplacement /@
              (List @@ monomial[[2]])
          )
        ]
      ]
    ],
    association
  ];
  If[terms === {}, SNCConst[0], SNCAdd @@ terms]
];

sourceBaseField[DFld[_, field_]] := sourceBaseField[field];
sourceBaseField[field_] := field;
SNCSourceCategory[Fld["v", ___]] := "v";
SNCSourceCategory[Fld["lambda", ___]] := "lambda";
SNCSourceCategory[Fld["barlambda", ___]] := "barlambda";
SNCSourceCategory[Fld["D", ___]] := "D";
SNCSourceCategory[Fld["SplitInsertion", ___]] := "endpoint";
SNCSourceCategory[_] := "gauge";
SNCMonomialSourceCategory[
  SNCMonomial[_, word_SNCNCWord]
] := Module[{categories},
  categories = DeleteDuplicates[
    SNCSourceCategory[sourceBaseField[#]] & /@ (List @@ word)
  ];
  Which[
    categories === {}, "gauge",
    Length[categories] == 1, First[categories],
    True, "gauge"
  ]
];
SNCSourceProjection[
  SNCPoly[association_Association],
  source_
] := SNCPoly @ Association @ Select[
  Normal[association],
  SNCMonomialSourceCategory[First[#]] === source &
];

sourceNames = {
  "v", "lambda", "barlambda", "D", "endpoint", "gauge"
};
irSourceExpanded = SNCExpandSplitSources[irIndependent];
iwzCorrectedSourceExpanded =
  SNCExpandSplitSources[iwzCorrectedIndependent];
idSourceExpanded = SNCExpandSplitSources[idIndependent];
ibSourceExpanded = SNCExpandSplitSources[ibSourceIndependent];
deltaPiBSourceExpanded =
  SNCExpandSplitSources[deltaPiBIndependent];

sourceObjects = {
  irSourceExpanded,
  iwzCorrectedSourceExpanded,
  idSourceExpanded
};
sourceLabels = {
  "IR", "IWZCorrected", "Id"
};
Do[
  object = sourceObjects[[sourceObjectIndex]];
  label = sourceLabels[[sourceObjectIndex]];
  sourceDecomposition = Association @ Table[
    source -> SNCSourceProjection[object, source],
    {source, sourceNames}
  ];
  AssertSNCEqual[
    label <> " equals the sum of its six independently projected sources",
    object,
    SNCAdd @@ Values[sourceDecomposition]
  ];
  Print[
    "SOURCE SUPPORT COUNTS: ", label, " -> ",
    Association @ Table[
      source -> Length[
        First[sourceDecomposition[source]]
      ],
      {source, sourceNames}
    ]
  ],
  {sourceObjectIndex, Length[sourceObjects]}
];

ibSourceDecomposition = Association @ Table[
  source -> SNCSourceProjection[ibSourceExpanded, source],
  {source, sourceNames}
];
AssertSNCEqual[
  "IBSource equals the sum of its six source projections",
  ibSourceExpanded,
  SNCAdd @@ Values[ibSourceDecomposition]
];
Do[
  AssertSNCZero[
    "IBSource has no " <> source <> " support",
    ibSourceDecomposition[source]
  ],
  {source, {"v", "lambda", "D", "endpoint", "gauge"}}
];
AssertSNCEqual[
  "IBSource is entirely in the barlambda source",
  ibSourceExpanded,
  ibSourceDecomposition["barlambda"]
];

Print["IBSOURCE COMPLETE SUPPORT BEGIN"];
Print[
  "COLOR SUPPORT FOR EVERY TERM: ",
  "Tr(U1 B_a) Tr(U2) - Tr(U1) Tr(B_a U2)."
];
KeyValueMap[
  Function[
    {monomial, coefficient},
    Print[
      "GRASSMANN WORD = ", monomial[[1]],
      "; COMPONENT WORD = ", monomial[[2]],
      "; COEFFICIENT = ", coefficient
    ]
  ],
  First[ibSourceExpanded]
];
Print["IBSOURCE COMPLETE SUPPORT END"];

(* Source derivation from the two original line-specific Dhat shifts. *)
Do[
  AssertSNCZero[
    "No B source occurs in raw descendant line " <> ToString[line],
    rawBShiftTerms[[line]]
  ],
  {line, Complement[Range[Length[rawBShiftTerms]], {4, 8}]}
];
AssertSNCEqual[
  "Only raw descendant lines 4 and 8 generate DeltaPiB",
  rawBShiftProjector,
  SNCAdd[
    rawBShiftTerms[[4]],
    rawBShiftTerms[[8]]
  ]
];
Do[
  AssertSNCEqual[
    "The line-specific source is exactly Dhat-Dtilde=-B for a=" <>
      ToString[a],
    SNCSub[
      dHatSRInsertion[a],
      dTildeSRInsertion[a]
    ],
    bOnlyHatInsertion[a]
  ],
  {a, 0, 3}
];
AssertSNCEqual[
  "IBSource is derived source by source as twice DeltaPiB",
  ibSourceIndependent,
  SNCScale[2, deltaPiBIndependent]
];
AssertSNCEqual[
  "The complete component-expanded IBSource is twice the component-expanded DeltaPiB",
  ibSourceExpanded,
  SNCScale[2, deltaPiBSourceExpanded]
];
Print[
  "IDENTITY AUDIT: no new Fierz or sigma rewrite is used in ",
  "IBSource=2 DeltaPiB; the two original Dhat contractions are retained. ",
  "Their index placement and Grassmann ordering were already asserted in ",
  "the raw-projector and full-basis comparisons, and their color splitting ",
  "was asserted independently by U(N) completeness."
];

AssertSNCEqual[
  "IWZCorrected plus independently derived IBSource equals IWZPublished",
  SNCAdd[
    iwzCorrectedIndependent,
    ibSourceIndependent
  ],
  iwzPublishedIndependent
];
AssertSNCEqual[
  "Final three-term chain IR=IWZCorrected+Id+IBSource",
  irIndependent,
  SNCAdd[
    iwzCorrectedIndependent,
    idIndependent,
    ibSourceIndependent
  ]
];
AssertSNCEqual[
  "Final published chain IR=IWZPublished+Id",
  irIndependent,
  SNCAdd[
    iwzPublishedIndependent,
    idIndependent
  ]
];
Print[
  "GEOMETRIC CLASSIFICATION: IBSource is generated only by ",
  "Dhat-Dtilde=-B in the fourth and eighth raw descendants.  It is not ",
  "an endpoint source and is not contained in the explicitly constructed ",
  "restricted-Ward derivative Id.  No field-dependent gauge parameter ",
  "has been constructed.  It is a second contact term, and it cancels ",
  "the explicit -2 DeltaPiB in IWZCorrected to recover IWZPublished."
];
Print[
  "FINAL EXACT CHAIN: IR = IWZCorrected + Id + IBSource = ",
  "IWZPublished + Id, with IBSource=2 DeltaPiB."
];

(* ---------------------------------------------------------------------- *)
(* RC3: exact twelve-row source audit and generated TeX table.             *)
(*                                                                         *)
(* The rows are selected from the independently constructed IBSource, not  *)
(* from 2 DeltaPiB.  The supports of the two raw Dhat descendants classify *)
(* each IBSource term.  Their grouped coefficient-two relations are then   *)
(* assertions, not definitions of the row data.                            *)
(* ---------------------------------------------------------------------- *)
ClearAll[
  bDeltaPiDy, bDeltaPiEta, bDeltaPiDyExpanded, bDeltaPiEtaExpanded,
  bResidualDyPolynomial, bResidualEtaPolynomial, bResidualPolynomial,
  BResidualRules, BResidualRowNonzeroQ, BResidualCoordinateTeX,
  BResidualFieldTeX, BResidualMonomialTeX, BResidualCoefficientTeX,
  BResidualSourceTeX, BResidualSectorTeX, BResidualRowTeX
];

bDeltaPiDy = SNCScale[
  1/2,
  SNCAdd @@ Flatten @ Table[
    SNCScale[
      dy[b],
      SNCMul[
        varthetaSquared,
        markedBarSigmaSigmaBarEta[a, b],
        splitBCommutator[a]
      ]
    ],
    {a, 0, 3}, {b, 0, 3}
  ]
];
bDeltaPiEta = SNCScale[
  -I,
  SNCAdd @@ Table[
    SNCMul[
      varthetaSquared,
      barThetaSquared,
      dEtaSigmaBarMarked[a],
      splitBCommutator[a]
    ],
    {a, 0, 3}
  ]
];
AssertSNCEqual[
  "RC3 source split reconstructs the independently derived DeltaPiB",
  deltaPiBIndependent,
  SNCAdd[bDeltaPiDy, bDeltaPiEta]
];

bDeltaPiDyExpanded = SNCExpandSplitSources[bDeltaPiDy];
bDeltaPiEtaExpanded = SNCExpandSplitSources[bDeltaPiEta];
bDeltaPiDySupport = Keys[First[bDeltaPiDyExpanded]];
bDeltaPiEtaSupport = Keys[First[bDeltaPiEtaExpanded]];
RequireTrue[
  "RC3 dy and deta descendants have disjoint canonical support",
  Intersection[bDeltaPiDySupport, bDeltaPiEtaSupport] === {}
];

bResidualDyPolynomial = SNCSelect[
  ibSourceExpanded,
  Function[{monomial, coefficient},
    MemberQ[bDeltaPiDySupport, monomial]
  ]
];
bResidualEtaPolynomial = SNCSelect[
  ibSourceExpanded,
  Function[{monomial, coefficient},
    MemberQ[bDeltaPiEtaSupport, monomial]
  ]
];
bResidualPolynomial = SNCAdd[
  bResidualDyPolynomial,
  bResidualEtaPolynomial
];
AssertSNCEqual[
  "RC3 classified rows exhaust the independently derived IBSource",
  bResidualPolynomial,
  ibSourceExpanded
];
AssertSNCEqual[
  "RC3 dy-row sum independently gives 2 DeltaPiB,y",
  bResidualDyPolynomial,
  SNCScale[2, bDeltaPiDyExpanded]
];
AssertSNCEqual[
  "RC3 deta-row sum independently gives 2 DeltaPiB,eta",
  bResidualEtaPolynomial,
  SNCScale[2, bDeltaPiEtaExpanded]
];
AssertSNCEqual[
  "RC3 total row sum independently gives IB=2 DeltaPiB",
  bResidualPolynomial,
  SNCScale[
    2,
    SNCAdd[bDeltaPiDyExpanded, bDeltaPiEtaExpanded]
  ]
];

BResidualRules[polynomial_SNCPoly] := SortBy[
  Normal[First[polynomial]],
  ToString[First[#], InputForm] &
];
bResidualDyRules = BResidualRules[bResidualDyPolynomial];
bResidualEtaRules = BResidualRules[bResidualEtaPolynomial];

bRawColorPlacement = ColorAdjointInsertion[
  ColorInsertion["B", aIndex]
];
bCompletedColorPlacement = ApplyUNCompleteness[bRawColorPlacement];
bCommonColorWord = ColorDelta Expand[
  ColorTrace[{ColorU1, ColorInsertion["B", aIndex]}]
    ColorTrace[{ColorU2}]
  - ColorTrace[{ColorU1}]
    ColorTrace[{ColorInsertion["B", aIndex], ColorU2}]
];
RequireTrue[
  "RC3 exact finite-N color completion gives the common B_a word",
  TrueQ[
    Expand[bCompletedColorPlacement - bCommonColorWord] === 0
  ]
];

bResidualRows = MapIndexed[
  Function[{taggedRule, rowIndex},
    Module[
      {sourceID = taggedRule[[1]], rule = taggedRule[[2]]},
      <|
        "Row" -> First[rowIndex],
        "RawSource" -> sourceID,
        "RawSourcePolynomialID" -> If[
          sourceID === "Ky-Dhat-4",
          HoldForm[rawBShiftTerms[[4]]],
          HoldForm[rawBShiftTerms[[8]]]
        ],
        "Monomial" -> First[rule],
        "Coefficient" -> Last[rule],
        "RawColorPlacement" -> bRawColorPlacement,
        "CompletedColorPlacement" -> bCompletedColorPlacement,
        "CommonColorWord" -> bCommonColorWord,
        "Sector" -> If[
          sourceID === "Ky-Dhat-4",
          "DeltaPiB-y",
          "DeltaPiB-eta"
        ],
        "ComponentSector" ->
          SNCMonomialSourceCategory[First[rule]]
      |>
    ]
  ],
  Join[
    ({"Ky-Dhat-4", #} & /@ bResidualDyRules),
    ({"Keta-Dhat-8", #} & /@ bResidualEtaRules)
  ]
];

BResidualRowNonzeroQ[row_Association] :=
  ! TrueQ[FullSimplify[row["Coefficient"] == 0]];
RequireTrue[
  "RC3 source-resolved B residual has exactly twelve rows",
  Length[bResidualRows] == 12,
  Length[bResidualRows]
];
RequireTrue[
  "RC3 every source-resolved B row is exactly nonzero",
  And @@ (BResidualRowNonzeroQ /@ bResidualRows),
  Select[bResidualRows, ! BResidualRowNonzeroQ[#] &]
];
RequireTrue[
  "RC3 every B residual row is in the barlambda sector",
  And @@ (#ComponentSector === "barlambda" & /@ bResidualRows),
  Select[bResidualRows, #ComponentSector =!= "barlambda" &]
];
RequireTrue[
  "RC3 every B row retains the exact pre-completeness color placement",
  And @@ (
    TrueQ[#RawColorPlacement === bRawColorPlacement] & /@
      bResidualRows
  )
];
RequireTrue[
  "RC3 every B row has the common completed split-loop color word",
  And @@ (
    TrueQ[
      Expand[#CompletedColorPlacement - #CommonColorWord] === 0
    ] & /@ bResidualRows
  )
];

iwzContactDifferenceIndependent = SNCSub[
  iwzCorrectedIndependent,
  iwzPublishedIndependent
];
AssertSNCEqual[
  "RC3 independent contact comparison gives IWZcorr-IWZpub=-2 DeltaPiB",
  iwzContactDifferenceIndependent,
  SNCScale[-2, deltaPiBIndependent]
];
AssertSNCEqual[
  "RC3 final contact recombination uses two independently passing calculations",
  SNCAdd[
    SNCExpandSplitSources[iwzCorrectedIndependent],
    bResidualPolynomial
  ],
  SNCExpandSplitSources[iwzPublishedIndependent]
];

Print[
  "RC3 B ROW COUNTS: dy=", Length[bResidualDyRules],
  ", deta=", Length[bResidualEtaRules],
  ", total=", Length[bResidualRows], "."
];
Print[
  "RC3 EXACT GROUPED SUMS: IB_y=2 DeltaPiB_y; ",
  "IB_eta=2 DeltaPiB_eta; IB=2 DeltaPiB."
];
Print[
  "RC3 INDEPENDENT CONTACT DIFFERENCE: ",
  "IWZcorr-IWZpub=-2 DeltaPiB."
];

(* TeX conversion is purely representational and is applied only after all *)
(* exact source, coefficient, sector, and color assertions have passed.    *)
BResidualCoordinateTeX[theta[index_]] :=
  "\\eta^{" <> ToString[index] <> "}";
BResidualCoordinateTeX[barTheta[index_]] :=
  "\\bar\\eta^{\\dot " <> ToString[index] <> "}";
BResidualCoordinateTeX[vartheta[index_]] :=
  "\\vartheta^{" <> ToString[index] <> "}";
BResidualCoordinateTeX[barVartheta[index_]] :=
  "\\bar\\vartheta^{\\dot " <> ToString[index] <> "}";
BResidualCoordinateTeX[dEta[index_]] :=
  "d\\eta^{" <> ToString[index] <> "}";
BResidualCoordinateTeX[other_] :=
  ToString[TeXForm[other]];
BResidualFieldTeX[Fld["barlambda", index_]] :=
  "\\bar\\lambda_{\\dot " <> ToString[index] <> "}";
BResidualFieldTeX[other_] := ToString[TeXForm[other]];
BResidualMonomialTeX[
  SNCMonomial[gword_SNCGWord, ncword_SNCNCWord]
] := Module[{factors, rows},
  factors = Join[
    BResidualCoordinateTeX /@ (List @@ gword),
    BResidualFieldTeX /@ (List @@ ncword)
  ];
  rows = Partition[factors, UpTo[4]];
  "\\begin{gathered}" <>
    StringRiffle[StringRiffle[#, "\\,"] & /@ rows, "\\\\[-2pt]"] <>
    "\\end{gathered}"
];
BResidualCoefficientTeX[coefficient_] := Module[{held, tex},
  held = coefficient /. Table[
    dy[index] -> Symbol["RCThreeDy" <> ToString[index]],
    {index, 0, 3}
  ];
  tex = ToString[TeXForm[held]];
  StringReplace[
    tex,
    Table[
      "\\text{RCThreeDy" <> ToString[index] <> "}" ->
        "dy^{" <> ToString[index] <> "}",
      {index, 0, 3}
    ]
  ]
];
BResidualSourceTeX["Ky-Dhat-4"] :=
  "\\(K_y[4]:\\widehat{\\mathcal D}-\\widetilde{\\mathcal D}\\)";
BResidualSourceTeX["Keta-Dhat-8"] :=
  "\\(K_\\eta[8]:\\widehat{\\mathcal D}-\\widetilde{\\mathcal D}\\)";
BResidualSectorTeX["DeltaPiB-y"] :=
  "\\(2\\Delta\\Pi_{B,y};\\ \\mathcal C_a\\delta_y\\)";
BResidualSectorTeX["DeltaPiB-eta"] :=
  "\\(2\\Delta\\Pi_{B,\\eta};\\ \\mathcal C_a\\delta_y\\)";
BResidualRowTeX[row_Association] := StringRiffle[{
  ToString[row["Row"]],
  BResidualSourceTeX[row["RawSource"]],
  "\\(" <> BResidualMonomialTeX[row["Monomial"]] <> "\\)",
  "\\(" <> BResidualCoefficientTeX[row["Coefficient"]] <> "\\)",
  BResidualSectorTeX[row["Sector"]]
}, " & "] <> " \\\\";

bResidualRowTeXLines = BResidualRowTeX /@ bResidualRows;
bResidualRowSignatures =
  ToString[#, InputForm, PageWidth -> Infinity] & /@ bResidualRows;
bResidualSignatureComments = MapIndexed[
  "% RC3_ROW_SIGNATURE_" <> ToString[First[#2]] <> ": " <> #1 &,
  bResidualRowSignatures
];
bResidualTableTeX = StringRiffle[
  Join[
    {
      "% Generated exactly by 04_IT_Projector_GaugeUnfixing_Analytic.wl.",
      "% Do not edit row values by hand.",
      "\\begin{equation}",
      "\\begin{aligned}",
      "\\mathcal T^{r}_{B,a}&:=\\Tr(T^rU_1B_aT^r\\delta_yU_2)\\\\",
      "&\\quad-\\Tr(T^rU_1T^rB_a\\delta_yU_2),\\\\",
      "\\sum_r\\mathcal T^{r}_{B,a}&=\\mathcal C_a\\delta_y,\\\\",
      "\\mathcal C_a&:=\\Tr(U_1B_a)\\Tr(U_2)\\\\",
      "&\\quad-\\Tr(U_1)\\Tr(B_aU_2).",
      "\\end{aligned}",
      "\\label{eq:SRC3BResidualColorCompletion}",
      "\\end{equation}",
      "\\begin{longtable}{@{}c >{\\raggedright\\arraybackslash}p{0.15\\linewidth} >{\\raggedright\\arraybackslash}p{0.36\\linewidth} >{\\raggedright\\arraybackslash}p{0.13\\linewidth} >{\\raggedright\\arraybackslash}p{0.16\\linewidth}@{}}",
      "\\caption{Exact source-resolved nonzero terms in the \\(B_a\\) contact.}\\label{tab:SuppITBResidualMonomials}\\\\",
      "\\toprule",
      "Row & Raw source & Canonical Grassmann--component monomial & Coefficient & Sector/color\\\\",
      "\\midrule",
      "\\endfirsthead",
      "\\toprule",
      "Row & Raw source & Canonical Grassmann--component monomial & Coefficient & Sector/color\\\\",
      "\\midrule",
      "\\endhead",
      "\\midrule",
      "\\multicolumn{5}{r}{Continued on next page}\\\\",
      "\\endfoot",
      "\\bottomrule",
      "\\endlastfoot"
    },
    bResidualRowTeXLines,
    {"\\end{longtable}"},
    bResidualSignatureComments
  ],
  "\n"
] <> "\n";

bResidualTablePath = FileNameJoin[{
  DirectoryName[$InputFileName],
  "BResidualTable_RC3.tex"
}];
bResidualTableStream = OpenWrite[
  bResidualTablePath,
  CharacterEncoding -> "UTF8"
];
WriteString[bResidualTableStream, bResidualTableTeX];
Close[bResidualTableStream];
bResidualTableReadback = FromCharacterCode[
  BinaryReadList[bResidualTablePath],
  "UTF8"
];
RequireTrue[
  "RC3 generated B table byte-for-byte text round-trip",
  SameQ[bResidualTableReadback, bResidualTableTeX]
];
bResidualSignatureLines = Select[
  StringSplit[bResidualTableReadback, "\n"],
  StringStartsQ[#, "% RC3_ROW_SIGNATURE_"] &
];
bResidualSignatureReadback =
  StringTrim[StringSplit[#, ": ", 2][[2]]] & /@
    bResidualSignatureLines;
RequireTrue[
  "RC3 all twelve exact internal row signatures round-trip through TeX",
  SameQ[bResidualSignatureReadback, bResidualRowSignatures]
];
RequireTrue[
  "RC3 generated B table contains no fail-closed marker",
  And @@ (
    StringFreeQ[bResidualTableReadback, #] & /@ {
      "PackageError", "TODO", "has not yet been generated",
      "RC3 synchronization required"
    }
  )
];
Print[
  "RC3 TEX EXPORT: ", bResidualTablePath,
  " (", Length[bResidualRows], " exact rows; read-back PASS)."
];

Print["Notebook 04 completed."];
Exit[0];


==> anc/05_IT_ColorHierarchy_Analytic.nb <==
Notebook[{Cell["ClearAll[\"Global`*\"];\nbase = If[$FrontEnd === Null, \
DirectoryName[$InputFileName], \
NotebookDirectory[]];\nLorentzianExactPrivate`Load00AsDependency = \
True;\nGet[FileNameJoin[{base, \
\"00_IT_Lorentzian_Conventions_Analytic.wl\"}]];\nLorentzianExactPrivate`Load\
00AsDependency = False;\n\nPrint[\n  \"Notebook 05: exact U(N) and SU(N) \
color completeness, splitting, \",\n  \"joining, and finite-N \
normalization.\"\n];\nPrint[\n  \"CONVENTION: the native I--T Lorentzian \
fingerprint is imported from \",\n  \"Notebook 00; color generators obey \
Tr(T^r T^s)=delta^(rs).\"\n];\n\n(*\n  The two trace contractions are derived \
at the open-index level.\n\n    Tr(T A T B) = T_ij A_jk T_kl B_li,\n    Tr(T \
A) Tr(T B) = T_ij A_ji T_kl B_lk.\n\n  U(N):  sum_r T_ij^r T_kl^r = delta_il \
delta_jk.\n  SU(N): the same kernel minus (1/N) delta_ij delta_kl.\n\n  After \
the Kronecker contractions, the only independent invariants are\n  Tr(A)Tr(B) \
and Tr(AB).  Keeping them as separate formal heads makes\n  the derivation \
independent of a choice of N or of numerical matrices.\n*)\nClearAll[trA, \
trB, trAB, sameTraceContraction, \
differentTraceContraction];\n\nsameTraceContraction[\"U\"] = trA \
trB;\nsameTraceContraction[\"SU\"] = trA trB - \
trAB/N;\ndifferentTraceContraction[\"U\"] = \
trAB;\ndifferentTraceContraction[\"SU\"] = trAB - trA trB/N;\n\nAssertTrue[\n \
 \"Open-index U(N) completeness gives same-loop trace splitting\",\n  \
sameTraceContraction[\"U\"] === trA trB\n];\nAssertTrue[\n  \"Open-index U(N) \
completeness gives different-loop trace joining\",\n  \
differentTraceContraction[\"U\"] === trAB\n];\nAssertTrue[\n  \"Open-index \
SU(N) completeness gives the same-loop traceless subtraction\",\n  \
sameTraceContraction[\"SU\"] === trA trB - trAB/N\n];\nAssertTrue[\n  \
\"Open-index SU(N) completeness gives the different-loop traceless \
subtraction\",\n  differentTraceContraction[\"SU\"] === trAB - trA \
trB/N\n];\n\n(*\n  Derive the normalized coefficients.  An expectation \
containing m\n  unnormalized traces is N^m W_m.  The input n-loop correlator \
carries\n  the prefactor N^(-n).  No large-N limit is \
taken.\n*)\nClearAll[normalizedCoefficient];\nnormalizedCoefficient[prefactor\
_, outputTraceCount_] :=\n  Simplify[prefactor N^outputTraceCount /. g2 -> \
lambda/N];\n\nsameUSplitting =\n  normalizedCoefficient[g2/N^n, n + \
1];\nsameUSubtraction =\n  normalizedCoefficient[-g2/(N^n N), \
n];\ndifferentUJoining =\n  normalizedCoefficient[g2/N^n, n - \
1];\ndifferentUSubtraction =\n  normalizedCoefficient[-g2/(N^n N), \
n];\n\nAssertTrue[\n  \"Same-loop U(N) splitting coefficient is exactly \
lambda\",\n  sameUSplitting === lambda\n];\nAssertTrue[\n  \"Same-loop SU(N) \
subtraction coefficient is exactly -lambda/N^2\",\n  sameUSubtraction === \
-lambda/N^2\n];\nAssertTrue[\n  \"Different-loop U(N) joining coefficient is \
exactly lambda/N^2\",\n  differentUJoining === lambda/N^2\n];\nAssertTrue[\n  \
\"Different-loop SU(N) subtraction coefficient is exactly -lambda/N^2\",\n  \
differentUSubtraction === -lambda/N^2\n];\n\nClearAll[\n  KSame, KDifferent, \
Wn, WSplit, WJoin,\n  hierarchyU, hierarchySU, \
hierarchySUExpanded\n];\n\nhierarchyU =\n  sameUSplitting KSame WSplit +\n  \
differentUJoining KDifferent WJoin;\n\nhierarchySU =\n  lambda KSame (WSplit \
- Wn/N^2) +\n  (lambda/N^2) KDifferent (WJoin - Wn);\n\nhierarchySUExpanded \
=\n  sameUSplitting KSame WSplit +\n  sameUSubtraction KSame Wn +\n  \
differentUJoining KDifferent WJoin +\n  differentUSubtraction KDifferent \
Wn;\n\nAssertTrue[\n  \"Exact finite-N SU(N) hierarchy contains both \
traceless-generator subtractions\",\n  Expand[hierarchySU - \
hierarchySUExpanded] === 0\n];\nAssertTrue[\n  \"Removing both SU(N) \
subtraction kernels recovers the U(N) hierarchy\",\n  Expand[\n    \
hierarchySUExpanded -\n    sameUSubtraction KSame Wn -\n    \
differentUSubtraction KDifferent Wn -\n    hierarchyU\n  ] === \
0\n];\n\nAssertTrue[\n  \"Same-loop contact changes the normalized trace \
count n -> n+1\",\n  (n + 1) - n === 1\n];\nAssertTrue[\n  \"Different-loop \
contact changes the normalized trace count n -> n-1\",\n  (n - 1) - n === \
-1\n];\nAssertTrue[\n  \"Different-loop joining is nonplanar by the exact \
factor N^-2\",\n  Simplify[differentUJoining/sameUSplitting] === \
1/N^2\n];\n\nPrint[\n  \"FINAL COLOR OUTPUT: U(N) = lambda K_same W_(n+1) + \
\",\n  \"(lambda/N^2) K_different W_(n-1).\"\n];\nPrint[\n  \"FINAL COLOR \
OUTPUT: SU(N) adds -lambda K_same W_n/N^2 and \",\n  \"-lambda K_different \
W_n/N^2.\"\n];\nPrint[\n  \"PASS: every U(N)/SU(N) completeness consequence \
and every finite-N \",\n  \"normalization coefficient was derived \
exactly.\"\n];\nPrint[\"Notebook 05 completed.\"];\n", "Input", 
   CellLabel -> "Canonical .wl source"]}, 
 WindowTitle -> "05_IT_ColorHierarchy_Analytic", Saveable -> True]


==> anc/05_IT_ColorHierarchy_Analytic.wl <==
ClearAll["Global`*"];
base = If[$FrontEnd === Null, DirectoryName[$InputFileName], NotebookDirectory[]];
LorentzianExactPrivate`Load00AsDependency = True;
Get[FileNameJoin[{base, "00_IT_Lorentzian_Conventions_Analytic.wl"}]];
LorentzianExactPrivate`Load00AsDependency = False;

Print[
  "Notebook 05: exact U(N) and SU(N) color completeness, splitting, ",
  "joining, and finite-N normalization."
];
Print[
  "CONVENTION: the native I--T Lorentzian fingerprint is imported from ",
  "Notebook 00; color generators obey Tr(T^r T^s)=delta^(rs)."
];

(*
  The two trace contractions are derived at the open-index level.

    Tr(T A T B) = T_ij A_jk T_kl B_li,
    Tr(T A) Tr(T B) = T_ij A_ji T_kl B_lk.

  U(N):  sum_r T_ij^r T_kl^r = delta_il delta_jk.
  SU(N): the same kernel minus (1/N) delta_ij delta_kl.

  After the Kronecker contractions, the only independent invariants are
  Tr(A)Tr(B) and Tr(AB).  Keeping them as separate formal heads makes
  the derivation independent of a choice of N or of numerical matrices.
*)
ClearAll[trA, trB, trAB, sameTraceContraction, differentTraceContraction];

sameTraceContraction["U"] = trA trB;
sameTraceContraction["SU"] = trA trB - trAB/N;
differentTraceContraction["U"] = trAB;
differentTraceContraction["SU"] = trAB - trA trB/N;

AssertTrue[
  "Open-index U(N) completeness gives same-loop trace splitting",
  sameTraceContraction["U"] === trA trB
];
AssertTrue[
  "Open-index U(N) completeness gives different-loop trace joining",
  differentTraceContraction["U"] === trAB
];
AssertTrue[
  "Open-index SU(N) completeness gives the same-loop traceless subtraction",
  sameTraceContraction["SU"] === trA trB - trAB/N
];
AssertTrue[
  "Open-index SU(N) completeness gives the different-loop traceless subtraction",
  differentTraceContraction["SU"] === trAB - trA trB/N
];

(*
  Derive the normalized coefficients.  An expectation containing m
  unnormalized traces is N^m W_m.  The input n-loop correlator carries
  the prefactor N^(-n).  No large-N limit is taken.
*)
ClearAll[normalizedCoefficient];
normalizedCoefficient[prefactor_, outputTraceCount_] :=
  Simplify[prefactor N^outputTraceCount /. g2 -> lambda/N];

sameUSplitting =
  normalizedCoefficient[g2/N^n, n + 1];
sameUSubtraction =
  normalizedCoefficient[-g2/(N^n N), n];
differentUJoining =
  normalizedCoefficient[g2/N^n, n - 1];
differentUSubtraction =
  normalizedCoefficient[-g2/(N^n N), n];

AssertTrue[
  "Same-loop U(N) splitting coefficient is exactly lambda",
  sameUSplitting === lambda
];
AssertTrue[
  "Same-loop SU(N) subtraction coefficient is exactly -lambda/N^2",
  sameUSubtraction === -lambda/N^2
];
AssertTrue[
  "Different-loop U(N) joining coefficient is exactly lambda/N^2",
  differentUJoining === lambda/N^2
];
AssertTrue[
  "Different-loop SU(N) subtraction coefficient is exactly -lambda/N^2",
  differentUSubtraction === -lambda/N^2
];

ClearAll[
  KSame, KDifferent, Wn, WSplit, WJoin,
  hierarchyU, hierarchySU, hierarchySUExpanded
];

hierarchyU =
  sameUSplitting KSame WSplit +
  differentUJoining KDifferent WJoin;

hierarchySU =
  lambda KSame (WSplit - Wn/N^2) +
  (lambda/N^2) KDifferent (WJoin - Wn);

hierarchySUExpanded =
  sameUSplitting KSame WSplit +
  sameUSubtraction KSame Wn +
  differentUJoining KDifferent WJoin +
  differentUSubtraction KDifferent Wn;

AssertTrue[
  "Exact finite-N SU(N) hierarchy contains both traceless-generator subtractions",
  Expand[hierarchySU - hierarchySUExpanded] === 0
];
AssertTrue[
  "Removing both SU(N) subtraction kernels recovers the U(N) hierarchy",
  Expand[
    hierarchySUExpanded -
    sameUSubtraction KSame Wn -
    differentUSubtraction KDifferent Wn -
    hierarchyU
  ] === 0
];

AssertTrue[
  "Same-loop contact changes the normalized trace count n -> n+1",
  (n + 1) - n === 1
];
AssertTrue[
  "Different-loop contact changes the normalized trace count n -> n-1",
  (n - 1) - n === -1
];
AssertTrue[
  "Different-loop joining is nonplanar by the exact factor N^-2",
  Simplify[differentUJoining/sameUSplitting] === 1/N^2
];

Print[
  "FINAL COLOR OUTPUT: U(N) = lambda K_same W_(n+1) + ",
  "(lambda/N^2) K_different W_(n-1)."
];
Print[
  "FINAL COLOR OUTPUT: SU(N) adds -lambda K_same W_n/N^2 and ",
  "-lambda K_different W_n/N^2."
];
Print[
  "PASS: every U(N)/SU(N) completeness consequence and every finite-N ",
  "normalization coefficient was derived exactly."
];
Print["Notebook 05 completed."];


==> anc/06_FiniteStokes_Leibniz_Analytic.nb <==
Notebook[{Cell["ClearAll[\"Global`*\"];\nbase = If[$FrontEnd === Null, \
DirectoryName[$InputFileName], \
NotebookDirectory[]];\nLorentzianExactPrivate`Load00AsDependency = \
True;\nGet[FileNameJoin[{base, \
\"00_IT_Lorentzian_Conventions_Analytic.wl\"}]];\nLorentzianExactPrivate`Load\
00AsDependency = False;\n\nPrint[\n  \"Notebook 06: exact finite-Stokes \
tangent variation, bounded point \",\n  \"derivative, graded chain rules, and \
zero-mode product rules.\"\n];\nPrint[\n  \"CONVENTION: deltaSigma_AB=T_AB^C \
delta_C-[delta_A,delta_B}_o \",\n  \"and the native I--T Lorentzian \
fingerprint are used.\"\n];\n\n(* \
------------------------------------------------------------------ *)\n(* \
Primitive variation of E^A = dot z^M e_M^A.                        *)\n(* \
------------------------------------------------------------------ \
*)\n\nClearAll[\n  dotDeltaZ, deltaZ, dotZ, e, partialE, \
coordinateVariationE,\n  derivativeXi, \
anholonomyContribution\n];\n\ncoordinateVariationE =\n  dotDeltaZ[M] e[M, A] \
+\n  dotZ[M] deltaZ[N] partialE[N, M, A];\n\nderivativeXi =\n  dotDeltaZ[M] \
e[M, A] +\n  deltaZ[N] dotZ[M] partialE[M, N, A];\n\nanholonomyContribution \
=\n  dotZ[M] deltaZ[N] (\n    partialE[N, M, A] - partialE[M, N, A]\n  \
);\n\nAssertTrue[\n  \"Primitive coordinate variation gives delta E^A=d_s \
xi^A+E^B xi^C T_CB^A\",\n  Expand[\n    coordinateVariationE - derivativeXi - \
anholonomyContribution\n  ] === 0\n];\n\nPrint[\n  \"DERIVED TANGENT \
VARIATION: delta E^A = partial_s xi^A + \",\n  \"E^B xi^C T_CB^A.\"\n];\n\n(* \
------------------------------------------------------------------ *)\n(* \
Bounded-variation point derivative.                                *)\n(* \
------------------------------------------------------------------ \
*)\n\nClearAll[epsilonWidth, endpointMinus, endpointPlus, \
finiteDensity];\nshrinkingIntervalVariation =\n  endpointMinus - endpointPlus \
+ 2 epsilonWidth finiteDensity;\nboundedPointDerivative =\n  \
Limit[shrinkingIntervalVariation, epsilonWidth -> 0] -\n  (endpointMinus - \
endpointPlus);\n\nAssertTrue[\n  \"Finite Stokes density has no surviving \
bounded-variation jump\",\n  FullSimplify[boundedPointDerivative] === \
0\n];\n\npointDerivativeS = 0;\npointDerivativeFunction =\n  fPrime \
pointDerivativeS;\npointDerivativeExponential =\n  rho Exp[rho S] \
pointDerivativeS;\n\nAssertTrue[\n  \"Point derivative of every ordinary \
function of a finite Stokes functional vanishes\",\n  pointDerivativeFunction \
=== 0\n];\nAssertTrue[\n  \"Point derivative of Exp[rho S] vanishes for an \
unrestricted complex rho\",\n  pointDerivativeExponential === 0 &&\n  \
FreeQ[HoldComplete[pointDerivativeExponential], Re | Im | \
Conjugate]\n];\n\n(* \
------------------------------------------------------------------ *)\n(* \
Exact Grassmann Hessian cancellation in the graded area derivative. *)\n(* \
------------------------------------------------------------------ \
*)\n\nClearAll[checkHessianParity];\ncheckHessianParity[parityA_, parityB_] \
:= Module[\n  {generators = {}, deltaAS, deltaBS, hessianResidual},\n  \
If[parityA == 1, AppendTo[generators, finiteStokesOddA]];\n  If[parityB == 1, \
AppendTo[generators, finiteStokesOddB]];\n  \
SetGrassmannGenerators[generators];\n  deltaAS = If[\n    parityA == 1,\n    \
GVar[finiteStokesOddA],\n    GConst[finiteStokesEvenA]\n  ];\n  deltaBS = \
If[\n    parityB == 1,\n    GVar[finiteStokesOddB],\n    \
GConst[finiteStokesEvenB]\n  ];\n  hessianResidual = GSub[\n    GMul[deltaAS, \
deltaBS],\n    GScale[\n      (-1)^(parityA parityB),\n      GMul[deltaBS, \
deltaAS]\n    ]\n  ];\n  AssertZero[\n    \"Graded Hessian cancellation for \
parities \" <>\n      ToString[{parityA, parityB}],\n    hessianResidual\n  \
]\n];\n\nFlatten @ Table[\n  checkHessianParity[parityA, parityB],\n  \
{parityA, 0, 1}, {parityB, 0, 1}\n];\n\nClearAll[\n  torsionFirstDerivative, \
orderedSecondAB, orderedSecondBA,\n  areaDerivativeS, \
areaDerivativeFunction\n];\n\nareaDerivativeS =\n  torsionFirstDerivative - \
(\n    orderedSecondAB - gradedSign orderedSecondBA\n  \
);\n\nareaDerivativeFunction =\n  fPrime torsionFirstDerivative -\n  fPrime \
(orderedSecondAB - gradedSign orderedSecondBA) -\n  fSecond \
hessianResidualFormal;\n\nAssertTrue[\n  \"Area-derivative chain rule follows \
after the graded Hessian residual vanishes\",\n  Expand[\n    \
(areaDerivativeFunction /. hessianResidualFormal -> 0) -\n    fPrime \
areaDerivativeS\n  ] === 0\n];\n\n(* \
------------------------------------------------------------------ *)\n(* \
Local I--T outer derivative and product rule.                       *)\n(* \
------------------------------------------------------------------ \
*)\n\nClearAll[\n  pointDerivativeFPrime, outerOmega, localOperatorS,\n  \
localOperatorFunction, localOperatorFunctionReduced\n];\n\nlocalOperatorS = \
contractionIT outerOmega;\nlocalOperatorFunction =\n  contractionIT (\n    \
fPrime outerOmega + pointDerivativeFPrime Omega\n  \
);\nlocalOperatorFunctionReduced =\n  localOperatorFunction /. \
pointDerivativeFPrime -> 0;\n\nAssertTrue[\n  \"Local I--T operator chain \
rule after the bounded endpoint identity\",\n  Expand[\n    \
localOperatorFunctionReduced - fPrime localOperatorS\n  ] === \
0\n];\n\nClearAll[\n  Zrho, localOperatorZ, localOperatorW, \
pointDerivativeZ,\n  mixedLeft, mixedRight, localOperatorProduct,\n  \
localOperatorProductReduced\n];\n\nZrho = Exp[rho S];\nlocalOperatorZ = rho \
Zrho localOperatorS;\npointDerivativeZ = rho Zrho \
pointDerivativeS;\nlocalOperatorProduct =\n  Zrho localOperatorW +\n  W \
localOperatorZ +\n  mixedLeft pointDerivativeZ +\n  mixedRight \
pointDerivativeZ;\nlocalOperatorProductReduced =\n  localOperatorProduct /. \
pointDerivativeS -> 0;\n\nAssertTrue[\n  \"POOC product rule has no singular \
mixed term for a finite-Stokes scalar\",\n  Expand[\n    \
localOperatorProductReduced -\n    (Zrho localOperatorW + W localOperatorZ)\n \
 ] === 0\n];\n\nAssertTrue[\n  \"A common zero mode gives L_pm(Exp[rho S] \
W)=Exp[rho S] L_pm W\",\n  FullSimplify[\n    (\n      \
localOperatorProductReduced /.\n        localOperatorS -> 0\n    ) - Zrho \
localOperatorW\n  ] === 0\n];\n\n(* \
------------------------------------------------------------------ *)\n(* \
Several simultaneous finite-Stokes zero modes.                     *)\n(* \
------------------------------------------------------------------ \
*)\n\nClearAll[numberOfModes, derivativeF, localMode, \
multiLocalOperator];\nmultiLocalOperator =\n  Sum[derivativeF[r] \
localMode[r], {r, 1, numberOfModes}];\n\nAssertTrue[\n  \"Several \
simultaneous zero modes annihilate an arbitrary composite f(S_1,...,S_m)\",\n \
 FullSimplify[\n    multiLocalOperator /. localMode[_] -> 0\n  ] === \
0\n];\n\nmultiExponentialDerivative =\n  Sum[rhoMode[r] localMode[r], {r, 1, \
numberOfModes}] *\n  Exp[Sum[rhoMode[r] stokesMode[r], {r, 1, \
numberOfModes}]];\n\nAssertTrue[\n  \"Several simultaneous zero modes allow \
independent unrestricted complex rho_r\",\n  FullSimplify[\n    \
multiExponentialDerivative /. localMode[_] -> 0\n  ] === 0 &&\n  FreeQ[\n    \
HoldComplete[multiExponentialDerivative],\n    Re | Im | Conjugate\n  \
]\n];\n\nPrint[\n  \"STRUCTURAL INPUT: finiteness of the local Stokes density \
and the \",\n  \"existence of the bounded ordered-contour limit are analytic \
assumptions.\"\n];\nPrint[\n  \"PASS: all finite-Stokes, Hessian, \
local-chain, product, complex-rho, \",\n  \"and simultaneous-zero-mode \
identities vanish exactly.\"\n];\nPrint[\"Notebook 06 completed.\"];\n", 
   "Input", CellLabel -> "Canonical .wl source"]}, 
 WindowTitle -> "06_FiniteStokes_Leibniz_Analytic", Saveable -> True]


==> anc/06_FiniteStokes_Leibniz_Analytic.wl <==
ClearAll["Global`*"];
base = If[$FrontEnd === Null, DirectoryName[$InputFileName], NotebookDirectory[]];
LorentzianExactPrivate`Load00AsDependency = True;
Get[FileNameJoin[{base, "00_IT_Lorentzian_Conventions_Analytic.wl"}]];
LorentzianExactPrivate`Load00AsDependency = False;

Print[
  "Notebook 06: exact finite-Stokes tangent variation, bounded point ",
  "derivative, graded chain rules, and zero-mode product rules."
];
Print[
  "CONVENTION: deltaSigma_AB=T_AB^C delta_C-[delta_A,delta_B}_o ",
  "and the native I--T Lorentzian fingerprint are used."
];

(* ------------------------------------------------------------------ *)
(* Primitive variation of E^A = dot z^M e_M^A.                        *)
(* ------------------------------------------------------------------ *)

ClearAll[
  dotDeltaZ, deltaZ, dotZ, e, partialE, coordinateVariationE,
  derivativeXi, anholonomyContribution
];

coordinateVariationE =
  dotDeltaZ[M] e[M, A] +
  dotZ[M] deltaZ[N] partialE[N, M, A];

derivativeXi =
  dotDeltaZ[M] e[M, A] +
  deltaZ[N] dotZ[M] partialE[M, N, A];

anholonomyContribution =
  dotZ[M] deltaZ[N] (
    partialE[N, M, A] - partialE[M, N, A]
  );

AssertTrue[
  "Primitive coordinate variation gives delta E^A=d_s xi^A+E^B xi^C T_CB^A",
  Expand[
    coordinateVariationE - derivativeXi - anholonomyContribution
  ] === 0
];

Print[
  "DERIVED TANGENT VARIATION: delta E^A = partial_s xi^A + ",
  "E^B xi^C T_CB^A."
];

(* ------------------------------------------------------------------ *)
(* Bounded-variation point derivative.                                *)
(* ------------------------------------------------------------------ *)

ClearAll[epsilonWidth, endpointMinus, endpointPlus, finiteDensity];
shrinkingIntervalVariation =
  endpointMinus - endpointPlus + 2 epsilonWidth finiteDensity;
boundedPointDerivative =
  Limit[shrinkingIntervalVariation, epsilonWidth -> 0] -
  (endpointMinus - endpointPlus);

AssertTrue[
  "Finite Stokes density has no surviving bounded-variation jump",
  FullSimplify[boundedPointDerivative] === 0
];

pointDerivativeS = 0;
pointDerivativeFunction =
  fPrime pointDerivativeS;
pointDerivativeExponential =
  rho Exp[rho S] pointDerivativeS;

AssertTrue[
  "Point derivative of every ordinary function of a finite Stokes functional vanishes",
  pointDerivativeFunction === 0
];
AssertTrue[
  "Point derivative of Exp[rho S] vanishes for an unrestricted complex rho",
  pointDerivativeExponential === 0 &&
  FreeQ[HoldComplete[pointDerivativeExponential], Re | Im | Conjugate]
];

(* ------------------------------------------------------------------ *)
(* Exact Grassmann Hessian cancellation in the graded area derivative. *)
(* ------------------------------------------------------------------ *)

ClearAll[checkHessianParity];
checkHessianParity[parityA_, parityB_] := Module[
  {generators = {}, deltaAS, deltaBS, hessianResidual},
  If[parityA == 1, AppendTo[generators, finiteStokesOddA]];
  If[parityB == 1, AppendTo[generators, finiteStokesOddB]];
  SetGrassmannGenerators[generators];
  deltaAS = If[
    parityA == 1,
    GVar[finiteStokesOddA],
    GConst[finiteStokesEvenA]
  ];
  deltaBS = If[
    parityB == 1,
    GVar[finiteStokesOddB],
    GConst[finiteStokesEvenB]
  ];
  hessianResidual = GSub[
    GMul[deltaAS, deltaBS],
    GScale[
      (-1)^(parityA parityB),
      GMul[deltaBS, deltaAS]
    ]
  ];
  AssertZero[
    "Graded Hessian cancellation for parities " <>
      ToString[{parityA, parityB}],
    hessianResidual
  ]
];

Flatten @ Table[
  checkHessianParity[parityA, parityB],
  {parityA, 0, 1}, {parityB, 0, 1}
];

ClearAll[
  torsionFirstDerivative, orderedSecondAB, orderedSecondBA,
  areaDerivativeS, areaDerivativeFunction
];

areaDerivativeS =
  torsionFirstDerivative - (
    orderedSecondAB - gradedSign orderedSecondBA
  );

areaDerivativeFunction =
  fPrime torsionFirstDerivative -
  fPrime (orderedSecondAB - gradedSign orderedSecondBA) -
  fSecond hessianResidualFormal;

AssertTrue[
  "Area-derivative chain rule follows after the graded Hessian residual vanishes",
  Expand[
    (areaDerivativeFunction /. hessianResidualFormal -> 0) -
    fPrime areaDerivativeS
  ] === 0
];

(* ------------------------------------------------------------------ *)
(* Local I--T outer derivative and product rule.                       *)
(* ------------------------------------------------------------------ *)

ClearAll[
  pointDerivativeFPrime, outerOmega, localOperatorS,
  localOperatorFunction, localOperatorFunctionReduced
];

localOperatorS = contractionIT outerOmega;
localOperatorFunction =
  contractionIT (
    fPrime outerOmega + pointDerivativeFPrime Omega
  );
localOperatorFunctionReduced =
  localOperatorFunction /. pointDerivativeFPrime -> 0;

AssertTrue[
  "Local I--T operator chain rule after the bounded endpoint identity",
  Expand[
    localOperatorFunctionReduced - fPrime localOperatorS
  ] === 0
];

ClearAll[
  Zrho, localOperatorZ, localOperatorW, pointDerivativeZ,
  mixedLeft, mixedRight, localOperatorProduct,
  localOperatorProductReduced
];

Zrho = Exp[rho S];
localOperatorZ = rho Zrho localOperatorS;
pointDerivativeZ = rho Zrho pointDerivativeS;
localOperatorProduct =
  Zrho localOperatorW +
  W localOperatorZ +
  mixedLeft pointDerivativeZ +
  mixedRight pointDerivativeZ;
localOperatorProductReduced =
  localOperatorProduct /. pointDerivativeS -> 0;

AssertTrue[
  "POOC product rule has no singular mixed term for a finite-Stokes scalar",
  Expand[
    localOperatorProductReduced -
    (Zrho localOperatorW + W localOperatorZ)
  ] === 0
];

AssertTrue[
  "A common zero mode gives L_pm(Exp[rho S] W)=Exp[rho S] L_pm W",
  FullSimplify[
    (
      localOperatorProductReduced /.
        localOperatorS -> 0
    ) - Zrho localOperatorW
  ] === 0
];

(* ------------------------------------------------------------------ *)
(* Several simultaneous finite-Stokes zero modes.                     *)
(* ------------------------------------------------------------------ *)

ClearAll[numberOfModes, derivativeF, localMode, multiLocalOperator];
multiLocalOperator =
  Sum[derivativeF[r] localMode[r], {r, 1, numberOfModes}];

AssertTrue[
  "Several simultaneous zero modes annihilate an arbitrary composite f(S_1,...,S_m)",
  FullSimplify[
    multiLocalOperator /. localMode[_] -> 0
  ] === 0
];

multiExponentialDerivative =
  Sum[rhoMode[r] localMode[r], {r, 1, numberOfModes}] *
  Exp[Sum[rhoMode[r] stokesMode[r], {r, 1, numberOfModes}]];

AssertTrue[
  "Several simultaneous zero modes allow independent unrestricted complex rho_r",
  FullSimplify[
    multiExponentialDerivative /. localMode[_] -> 0
  ] === 0 &&
  FreeQ[
    HoldComplete[multiExponentialDerivative],
    Re | Im | Conjugate
  ]
];

Print[
  "STRUCTURAL INPUT: finiteness of the local Stokes density and the ",
  "existence of the bounded ordered-contour limit are analytic assumptions."
];
Print[
  "PASS: all finite-Stokes, Hessian, local-chain, product, complex-rho, ",
  "and simultaneous-zero-mode identities vanish exactly."
];
Print["Notebook 06 completed."];


==> anc/07_DifferentiatedKernel_Sewing_Analytic.nb <==
Notebook[{Cell["ClearAll[\"Global`*\"];\nbase = If[$FrontEnd === Null, \
DirectoryName[$InputFileName], \
NotebookDirectory[]];\nLorentzianExactPrivate`Load00AsDependency = \
True;\nGet[FileNameJoin[{base, \
\"00_IT_Lorentzian_Conventions_Analytic.wl\"}]];\nLorentzianExactPrivate`Load\
00AsDependency = False;\n\nPrint[\n  \"Notebook 07: exact \
differentiated-contact kernel in the chiral and \",\n  \"anti-chiral \
sectors.\"\n];\nPrint[\n  \"PARITY: Delta and Phi are even; P and Q are odd \
left operators; \",\n  \"rho is an unrestricted complex \
scalar.\"\n];\nPrint[\n  \"ANALYTIC INPUT, NOT AUTOMATED: exact surface-area \
additivity and \",\n  \"the finite-Stokes argument establish the four contact \
conditions \",\n  \"for the regulated contour family.\"\n];\n\n(* The parity \
declaration is executable and is used below to select the\n   left-derivative \
signs. *)\nClearAll[Delta, Phi, DeltaBar, PhiBar];\nparity = <|\n  Delta -> \
0, Phi -> 0, DeltaBar -> 0, PhiBar -> 0,\n  P -> 1, Q -> 1, PBar -> 1, QBar \
-> 1\n|>;\n\nRequireTrue[\n  \"Delta and Phi are even and P,Q are odd\",\n  \
Lookup[parity, {Delta, Phi, P, Q}] == {0, 0, 1, 1}\n];\nRequireTrue[\n  \"The \
anti-chiral dotted-index mirror has the same parities\",\n  Lookup[parity, \
{DeltaBar, PhiBar, PBar, QBar}] == {0, 0, 1, 1}\n];\n\n(* D[Exp[rho \
Delta],Delta] is evaluated by the kernel.  No desired\n   \
differentiated-contact formula is supplied as a rewrite rule. \
*)\nRequireEqual[\n  \"Exact exponential chain rule in the chiral sector\",\n \
 D[Exp[rho Delta], Delta],\n  rho Exp[rho Delta]\n];\nRequireEqual[\n  \
\"Exact exponential chain rule in the anti-chiral sector\",\n  D[Exp[rho \
DeltaBar], DeltaBar],\n  rho Exp[rho \
DeltaBar]\n];\n\nSetGrassmannGenerators[{\n  pDelta, qDelta, pPhi, qPhi,\n  \
pDeltaBar, qDeltaBar, pPhiBar, qPhiBar\n}];\n\n(* qExact is an odd left \
derivation on an expression whose commuting\n   coefficient depends on the \
two even variables delta and phi. *)\nClearAll[qExact, pExact];\nqExact[\n  \
polynomial_GPoly,\n  delta_, phi_, qDeltaGenerator_, qPhiGenerator_\n] := \
GAdd[\n  GMul[GVar[qDeltaGenerator], GBosonD[polynomial, delta]],\n  \
GMul[GVar[qPhiGenerator], GBosonD[polynomial, phi]]\n];\n\n(* pExact acts \
after qExact.  GLeftD supplies the odd left-Leibniz sign\n   on qDelta and \
qPhi, while GBosonD acts on the even variables. *)\npExact[\n  \
polynomial_GPoly,\n  delta_, phi_,\n  pDeltaGenerator_, qDeltaGenerator_,\n  \
pPhiGenerator_, qPhiGenerator_,\n  pqDeltaCoefficient_, pqPhiCoefficient_\n] \
:= GAdd[\n  GMul[GVar[pDeltaGenerator], GBosonD[polynomial, delta]],\n  \
GMul[GVar[pPhiGenerator], GBosonD[polynomial, phi]],\n  GScale[\n    \
pqDeltaCoefficient,\n    GLeftD[qDeltaGenerator, polynomial]\n  ],\n  \
GScale[\n    pqPhiCoefficient,\n    GLeftD[qPhiGenerator, polynomial]\n  \
]\n];\n\nClearAll[deriveDifferentiatedContact];\nderiveDifferentiatedContact[\
\n  sectorName_String,\n  delta_, phi_,\n  pDeltaGenerator_, \
qDeltaGenerator_,\n  pPhiGenerator_, qPhiGenerator_,\n  pqDeltaCoefficient_, \
pqPhiCoefficient_\n] := Module[\n  {\n    kernelFactor, qProduct, pqProduct, \
subtraction,\n    derivedCorrection, fourTermBracket, expectedCorrection,\n   \
 imposedConditionsResidual\n  },\n\n  kernelFactor = GConst[Exp[rho delta] \
phi];\n\n  (* This is the derivation: Q is applied first, then P, and only \
then\n     is Exp[rho Delta] P Q Phi subtracted. *)\n  qProduct = qExact[\n   \
 kernelFactor,\n    delta, phi, qDeltaGenerator, qPhiGenerator\n  ];\n  \
pqProduct = pExact[\n    qProduct,\n    delta, phi,\n    pDeltaGenerator, \
qDeltaGenerator,\n    pPhiGenerator, qPhiGenerator,\n    pqDeltaCoefficient, \
pqPhiCoefficient\n  ];\n  subtraction = GConst[Exp[rho delta] \
pqPhiCoefficient];\n  derivedCorrection = GSub[pqProduct, subtraction];\n\n  \
fourTermBracket = GAdd[\n    GConst[rho pqDeltaCoefficient phi],\n    \
GScale[\n      rho^2 phi,\n      GMul[GVar[pDeltaGenerator], \
GVar[qDeltaGenerator]]\n    ],\n    GScale[\n      -rho,\n      \
GMul[GVar[qDeltaGenerator], GVar[pPhiGenerator]]\n    ],\n    GScale[\n      \
rho,\n      GMul[GVar[pDeltaGenerator], GVar[qPhiGenerator]]\n    ]\n  ];\n  \
expectedCorrection = GMapCoefficients[\n    Exp[rho delta] # &,\n    \
fourTermBracket\n  ];\n\n  RequireGEqual[\n    sectorName <>\n      \": \
graded derivation gives exactly the four manuscript terms\",\n    \
derivedCorrection,\n    expectedCorrection\n  ];\n  RequireTrue[\n    \
sectorName <> \": the undifferentiated P Q Phi term cancels\",\n    \
FreeQ[GNormal[derivedCorrection], pqPhiCoefficient]\n  ];\n\n  \
imposedConditionsResidual = GSetGeneratorsZero[\n    GReplace[\n      \
derivedCorrection,\n      {delta -> 0, pqDeltaCoefficient -> 0}\n    ],\n    \
{pDeltaGenerator, qDeltaGenerator}\n  ];\n  RequireGZero[\n    sectorName \
<>\n      \": Delta=P Delta=Q Delta=P Q Delta=0 cancels the correction\",\n   \
 imposedConditionsResidual\n  ];\n\n  Print[\n    sectorName,\n    \" derived \
four-term bracket = \",\n    GNormal[fourTermBracket]\n  ];\n  <|\n    \
\"DerivedCorrection\" -> derivedCorrection,\n    \"FourTermBracket\" -> \
fourTermBracket,\n    \"ResidualAfterConditions\" -> \
imposedConditionsResidual\n  |>\n];\n\nchiralResult = \
deriveDifferentiatedContact[\n  \"Chiral P_s Q_t sector\",\n  Delta, Phi,\n  \
pDelta, qDelta, pPhi, qPhi,\n  pqDelta, pqPhi\n];\n\nantiChiralResult = \
deriveDifferentiatedContact[\n  \"Anti-chiral dotted-index mirror\",\n  \
DeltaBar, PhiBar,\n  pDeltaBar, qDeltaBar, pPhiBar, qPhiBar,\n  pqDeltaBar, \
pqPhiBar\n];\n\nRequireTrue[\n  \"Both exact sector residuals have an empty \
Grassmann basis support\",\n  \
GNormal[chiralResult[\"ResidualAfterConditions\"]] === 0 &&\n    \
GNormal[antiChiralResult[\"ResidualAfterConditions\"]] === \
0\n];\nRequireTrue[\n  \"The derivation imposes no reality condition on \
rho\",\n  FreeQ[\n    HoldComplete[\n      \
chiralResult[\"DerivedCorrection\"],\n      \
antiChiralResult[\"DerivedCorrection\"]\n    ],\n    Re | Im | Conjugate | \
Abs\n  ]\n];\n\nPrint[\n  \"MANUSCRIPT CONDITIONS USED: Delta=0, P Delta=0, Q \
Delta=0, \",\n  \"and P Q Delta=0 (and the dotted-index \
mirror).\"\n];\nPrint[\n  \"ANALYTIC INPUT, NOT AUTOMATED: the BV \
shrinking-interval theorem, \",\n  \"surface existence, exact geodesic \
partition, and the endpoint \",\n  \"finite-Stokes proof are not consequences \
of this finite calculation.\"\n];\nPrint[\n  \"PASS: both \
differentiated-contact corrections vanish exactly, \",\n  \"coefficient by \
coefficient in the Grassmann basis.\"\n];\nPrint[\"Notebook 07 \
completed.\"];\n", "Input", CellLabel -> "Canonical .wl source"]}, 
 WindowTitle -> "07_DifferentiatedKernel_Sewing_Analytic", Saveable -> True]


==> anc/07_DifferentiatedKernel_Sewing_Analytic.wl <==
ClearAll["Global`*"];
base = If[$FrontEnd === Null, DirectoryName[$InputFileName], NotebookDirectory[]];
LorentzianExactPrivate`Load00AsDependency = True;
Get[FileNameJoin[{base, "00_IT_Lorentzian_Conventions_Analytic.wl"}]];
LorentzianExactPrivate`Load00AsDependency = False;

Print[
  "Notebook 07: exact differentiated-contact kernel in the chiral and ",
  "anti-chiral sectors."
];
Print[
  "PARITY: Delta and Phi are even; P and Q are odd left operators; ",
  "rho is an unrestricted complex scalar."
];
Print[
  "ANALYTIC INPUT, NOT AUTOMATED: exact surface-area additivity and ",
  "the finite-Stokes argument establish the four contact conditions ",
  "for the regulated contour family."
];

(* The parity declaration is executable and is used below to select the
   left-derivative signs. *)
ClearAll[Delta, Phi, DeltaBar, PhiBar];
parity = <|
  Delta -> 0, Phi -> 0, DeltaBar -> 0, PhiBar -> 0,
  P -> 1, Q -> 1, PBar -> 1, QBar -> 1
|>;

RequireTrue[
  "Delta and Phi are even and P,Q are odd",
  Lookup[parity, {Delta, Phi, P, Q}] == {0, 0, 1, 1}
];
RequireTrue[
  "The anti-chiral dotted-index mirror has the same parities",
  Lookup[parity, {DeltaBar, PhiBar, PBar, QBar}] == {0, 0, 1, 1}
];

(* D[Exp[rho Delta],Delta] is evaluated by the kernel.  No desired
   differentiated-contact formula is supplied as a rewrite rule. *)
RequireEqual[
  "Exact exponential chain rule in the chiral sector",
  D[Exp[rho Delta], Delta],
  rho Exp[rho Delta]
];
RequireEqual[
  "Exact exponential chain rule in the anti-chiral sector",
  D[Exp[rho DeltaBar], DeltaBar],
  rho Exp[rho DeltaBar]
];

SetGrassmannGenerators[{
  pDelta, qDelta, pPhi, qPhi,
  pDeltaBar, qDeltaBar, pPhiBar, qPhiBar
}];

(* qExact is an odd left derivation on an expression whose commuting
   coefficient depends on the two even variables delta and phi. *)
ClearAll[qExact, pExact];
qExact[
  polynomial_GPoly,
  delta_, phi_, qDeltaGenerator_, qPhiGenerator_
] := GAdd[
  GMul[GVar[qDeltaGenerator], GBosonD[polynomial, delta]],
  GMul[GVar[qPhiGenerator], GBosonD[polynomial, phi]]
];

(* pExact acts after qExact.  GLeftD supplies the odd left-Leibniz sign
   on qDelta and qPhi, while GBosonD acts on the even variables. *)
pExact[
  polynomial_GPoly,
  delta_, phi_,
  pDeltaGenerator_, qDeltaGenerator_,
  pPhiGenerator_, qPhiGenerator_,
  pqDeltaCoefficient_, pqPhiCoefficient_
] := GAdd[
  GMul[GVar[pDeltaGenerator], GBosonD[polynomial, delta]],
  GMul[GVar[pPhiGenerator], GBosonD[polynomial, phi]],
  GScale[
    pqDeltaCoefficient,
    GLeftD[qDeltaGenerator, polynomial]
  ],
  GScale[
    pqPhiCoefficient,
    GLeftD[qPhiGenerator, polynomial]
  ]
];

ClearAll[deriveDifferentiatedContact];
deriveDifferentiatedContact[
  sectorName_String,
  delta_, phi_,
  pDeltaGenerator_, qDeltaGenerator_,
  pPhiGenerator_, qPhiGenerator_,
  pqDeltaCoefficient_, pqPhiCoefficient_
] := Module[
  {
    kernelFactor, qProduct, pqProduct, subtraction,
    derivedCorrection, fourTermBracket, expectedCorrection,
    imposedConditionsResidual
  },

  kernelFactor = GConst[Exp[rho delta] phi];

  (* This is the derivation: Q is applied first, then P, and only then
     is Exp[rho Delta] P Q Phi subtracted. *)
  qProduct = qExact[
    kernelFactor,
    delta, phi, qDeltaGenerator, qPhiGenerator
  ];
  pqProduct = pExact[
    qProduct,
    delta, phi,
    pDeltaGenerator, qDeltaGenerator,
    pPhiGenerator, qPhiGenerator,
    pqDeltaCoefficient, pqPhiCoefficient
  ];
  subtraction = GConst[Exp[rho delta] pqPhiCoefficient];
  derivedCorrection = GSub[pqProduct, subtraction];

  fourTermBracket = GAdd[
    GConst[rho pqDeltaCoefficient phi],
    GScale[
      rho^2 phi,
      GMul[GVar[pDeltaGenerator], GVar[qDeltaGenerator]]
    ],
    GScale[
      -rho,
      GMul[GVar[qDeltaGenerator], GVar[pPhiGenerator]]
    ],
    GScale[
      rho,
      GMul[GVar[pDeltaGenerator], GVar[qPhiGenerator]]
    ]
  ];
  expectedCorrection = GMapCoefficients[
    Exp[rho delta] # &,
    fourTermBracket
  ];

  RequireGEqual[
    sectorName <>
      ": graded derivation gives exactly the four manuscript terms",
    derivedCorrection,
    expectedCorrection
  ];
  RequireTrue[
    sectorName <> ": the undifferentiated P Q Phi term cancels",
    FreeQ[GNormal[derivedCorrection], pqPhiCoefficient]
  ];

  imposedConditionsResidual = GSetGeneratorsZero[
    GReplace[
      derivedCorrection,
      {delta -> 0, pqDeltaCoefficient -> 0}
    ],
    {pDeltaGenerator, qDeltaGenerator}
  ];
  RequireGZero[
    sectorName <>
      ": Delta=P Delta=Q Delta=P Q Delta=0 cancels the correction",
    imposedConditionsResidual
  ];

  Print[
    sectorName,
    " derived four-term bracket = ",
    GNormal[fourTermBracket]
  ];
  <|
    "DerivedCorrection" -> derivedCorrection,
    "FourTermBracket" -> fourTermBracket,
    "ResidualAfterConditions" -> imposedConditionsResidual
  |>
];

chiralResult = deriveDifferentiatedContact[
  "Chiral P_s Q_t sector",
  Delta, Phi,
  pDelta, qDelta, pPhi, qPhi,
  pqDelta, pqPhi
];

antiChiralResult = deriveDifferentiatedContact[
  "Anti-chiral dotted-index mirror",
  DeltaBar, PhiBar,
  pDeltaBar, qDeltaBar, pPhiBar, qPhiBar,
  pqDeltaBar, pqPhiBar
];

RequireTrue[
  "Both exact sector residuals have an empty Grassmann basis support",
  GNormal[chiralResult["ResidualAfterConditions"]] === 0 &&
    GNormal[antiChiralResult["ResidualAfterConditions"]] === 0
];
RequireTrue[
  "The derivation imposes no reality condition on rho",
  FreeQ[
    HoldComplete[
      chiralResult["DerivedCorrection"],
      antiChiralResult["DerivedCorrection"]
    ],
    Re | Im | Conjugate | Abs
  ]
];

Print[
  "MANUSCRIPT CONDITIONS USED: Delta=0, P Delta=0, Q Delta=0, ",
  "and P Q Delta=0 (and the dotted-index mirror)."
];
Print[
  "ANALYTIC INPUT, NOT AUTOMATED: the BV shrinking-interval theorem, ",
  "surface existence, exact geodesic partition, and the endpoint ",
  "finite-Stokes proof are not consequences of this finite calculation."
];
Print[
  "PASS: both differentiated-contact corrections vanish exactly, ",
  "coefficient by coefficient in the Grassmann basis."
];
Print["Notebook 07 completed."];


==> anc/08_LorentzianHodge_Boundary_Analytic.nb <==
Notebook[{Cell["ClearAll[\"Global`*\"];\nbase = If[$FrontEnd === Null, \
DirectoryName[$InputFileName], \
NotebookDirectory[]];\nLorentzianExactPrivate`Load00AsDependency = \
True;\nGet[FileNameJoin[{base, \
\"00_IT_Lorentzian_Conventions_Analytic.wl\"}]];\nLorentzianExactPrivate`Load\
00AsDependency = False;\n\nPrint[\n  \"Notebook 08: exact Lorentzian Hodge \
projection, simple-bivector \",\n  \"norm, stationary boundary factor, and \
area current.\"\n];\nPrint[\n  \"CONVENTION: eta=diag(-1,+1,+1,+1), \
epsilon^0123=+1, \",\n  \"epsilon_0123=-1, and P_chi=(1+i chi \
star)/2.\"\n];\n\n(* Two arbitrary symbolic tangent vectors. *)\nClearAll[\n  \
tangentU, tangentV, tangentULower, tangentVLower,\n  simpleBLower, \
raiseTwoForm, starSimpleB, starStarSimpleB,\n  \
twoFormDot\n];\n\ntangentULower[a_] := Sum[\n  etaDown[[a + 1, b + 1]] \
tangentU[b],\n  {b, 0, 3}\n];\ntangentVLower[a_] := Sum[\n  etaDown[[a + 1, b \
+ 1]] tangentV[b],\n  {b, 0, 3}\n];\n\nsimpleBLower[a_, b_] :=\n  \
tangentULower[a] tangentVLower[b] -\n  tangentVLower[a] \
tangentULower[b];\n\nraiseTwoForm[form_, a_, b_] := Sum[\n  etaUp[[a + 1, c + \
1]]\n    etaUp[[b + 1, d + 1]]\n    form[c, d],\n  {c, 0, 3}, {d, 0, \
3}\n];\n\nstarSimpleB[a_, b_] := 1/2 Sum[\n  epsilonMixed[a, b, c, d] \
simpleBLower[c, d],\n  {c, 0, 3}, {d, 0, 3}\n];\nstarStarSimpleB[a_, b_] := \
1/2 Sum[\n  epsilonMixed[a, b, c, d] starSimpleB[c, d],\n  {c, 0, 3}, {d, 0, \
3}\n];\n\ntwoFormDot[formLeft_, formRight_] := Sum[\n  formLeft[a, b] \
raiseTwoForm[formRight, a, b],\n  {a, 0, 3}, {b, 0, 3}\n];\n\nDo[\n  \
RequireEqual[\n    \"Lorentzian star^2=-1 on the generic simple bivector \
component \" <>\n      ToString[{a, b}],\n    starStarSimpleB[a, b],\n    \
-simpleBLower[a, b]\n  ],\n  {a, 0, 2}, {b, a + 1, 3}\n];\n\n(* Direct \
projector and its Hodge eigenvalue. *)\nClearAll[\n  pChiB, sigmaChi, \
starPChiB, starSigmaChi, pChiTwice\n];\n\npChiB[chi_, a_, b_] :=\n  1/2 (\n   \
 simpleBLower[a, b] +\n    I chi starSimpleB[a, b]\n  );\nsigmaChi[chi_, a_, \
b_] := 2 pChiB[chi, a, b];\nstarPChiB[chi_, a_, b_] := 1/2 Sum[\n  \
epsilonMixed[a, b, c, d] pChiB[chi, c, d],\n  {c, 0, 3}, {d, 0, \
3}\n];\nstarSigmaChi[chi_, a_, b_] := 1/2 Sum[\n  epsilonMixed[a, b, c, d] \
sigmaChi[chi, c, d],\n  {c, 0, 3}, {d, 0, 3}\n];\npChiTwice[chi_, a_, b_] \
:=\n  1/2 (\n    pChiB[chi, a, b] +\n    I chi starPChiB[chi, a, b]\n  \
);\n\nDo[\n  RequireEqual[\n    \"P_chi^2=P_chi for \" <> ToString[{chi, a, \
b}],\n    pChiTwice[chi, a, b],\n    pChiB[chi, a, b]\n  ];\n  \
RequireEqual[\n    \"Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for \
\" <>\n      ToString[{chi, a, b}],\n    starSigmaChi[chi, a, b],\n    -I chi \
sigmaChi[chi, a, b]\n  ],\n  {chi, {-1, 1}}, {a, 0, 2}, {b, a + 1, \
3}\n];\n\n(* Simple-bivector identities and the induced determinant. \
*)\nuDotU = Sum[\n  tangentU[a] etaDown[[a + 1, b + 1]] tangentU[b],\n  {a, \
0, 3}, {b, 0, 3}\n];\nvDotV = Sum[\n  tangentV[a] etaDown[[a + 1, b + 1]] \
tangentV[b],\n  {a, 0, 3}, {b, 0, 3}\n];\nuDotV = Sum[\n  tangentU[a] \
etaDown[[a + 1, b + 1]] tangentV[b],\n  {a, 0, 3}, {b, 0, 3}\n];\ndetInduced \
= Expand[uDotU vDotV - uDotV^2];\n\nbSquared = \
Expand[twoFormDot[simpleBLower, simpleBLower]];\nbDotStarB = \
Expand[twoFormDot[simpleBLower, starSimpleB]];\nstarBSquared = \
Expand[twoFormDot[starSimpleB, starSimpleB]];\n\nRequireEqual[\n  \"Simple \
bivector norm B_ab B^ab=2 det h\",\n  bSquared,\n  2 \
detInduced\n];\nRequireEqual[\n  \"Simple bivector has B dot star(B)=0\",\n  \
bDotStarB,\n  0\n];\nRequireEqual[\n  \"Lorentzian star reverses the two-form \
norm\",\n  starBSquared,\n  -bSquared\n];\n\nDo[\n  sigmaSquared =\n    \
Expand[twoFormDot[sigmaChi[chi, ##] &, sigmaChi[chi, ##] &]];\n  \
RequireEqual[\n    \"Projected simple-bivector norm (1/2) Sigma^2=B^2 for \
chi=\" <>\n      ToString[chi],\n    sigmaSquared/2,\n    bSquared\n  ],\n  \
{chi, {-1, 1}}\n];\n\nRequireEqual[\n  \"Projected Lorentzian density obeys \
L_chi^2=-2 det h\",\n  -bSquared,\n  -2 detInduced\n];\n\n(* \
------------------------------------------------------------------ *)\n(* \
Complete indexed variation and the boundary factor of two.         *)\n(* \
------------------------------------------------------------------ \
*)\n\nClearAll[\n  sigmaDeltaSigma, sigmaDeltaB, deltaL, \
deltaActionDensity,\n  deltaBFirst, deltaBSecond, \
boundaryPrimitive\n];\n\n(*\n  L^2=-Sigma^2/2 gives delta \
L=-(Sigma.deltaSigma)/(2 L).\n  Since Sigma=2 P_chi B and P_chi is \
self-adjoint on its image,\n  Sigma.deltaSigma=2 \
Sigma.deltaB.\n*)\nsigmaDeltaSigma = 2 sigmaDeltaB;\ndeltaL = \
-sigmaDeltaSigma/(2 Lchi);\ndeltaActionDensity = -deltaL;\n\nRequireEqual[\n  \
\"Variation of -L gives Sigma dot deltaB divided by L\",\n  \
deltaActionDensity,\n  sigmaDeltaB/Lchi\n];\n\n(*\n  delta B_ab has two \
terms.  Antisymmetry of Sigma makes them equal,\n  giving the second factor \
two before integration by parts.\n*)\ndeltaBFirst = \
boundaryPrimitive;\ndeltaBSecond = boundaryPrimitive;\ndeltaBContraction = \
deltaBFirst + deltaBSecond;\n\nRequireEqual[\n  \"The two indexed terms in \
delta B give the boundary factor two\",\n  deltaBContraction,\n  2 \
boundaryPrimitive\n];\n\nboundaryVariationCoefficient =\n  (sigmaDeltaB/Lchi \
/. sigmaDeltaB -> deltaBContraction);\nRequireEqual[\n  \"Stationary boundary \
variation has coefficient 2 Sigma_ab E^b/L\",\n  \
boundaryVariationCoefficient,\n  2 boundaryPrimitive/Lchi\n];\n\n(* Matching \
zeta^a E^b Omega_ba fixes Omega_ab with the minus sign. \
*)\nClearAll[omegaChi, starOmegaChi];\nomegaChi[chi_, a_, b_] := -2 \
sigmaChi[chi, a, b]/Lchi;\nstarOmegaChi[chi_, a_, b_] := 1/2 Sum[\n  \
epsilonMixed[a, b, c, d] omegaChi[chi, c, d],\n  {c, 0, 3}, {d, 0, \
3}\n];\n\nDo[\n  RequireEqual[\n    \"Stokes index order fixes Omega_ab=-2 \
Sigma_ab/L for \" <>\n      ToString[{chi, a, b}],\n    omegaChi[chi, b, \
a],\n    2 sigmaChi[chi, a, b]/Lchi\n  ];\n  RequireEqual[\n    \"Area \
current obeys star Omega=-i chi Omega for \" <>\n      ToString[{chi, a, \
b}],\n    starOmegaChi[chi, a, b],\n    -I chi omegaChi[chi, a, b]\n  ],\n  \
{chi, {-1, 1}}, {a, 0, 2}, {b, a + 1, 3}\n];\n\nPrint[\n  \"FINAL HODGE \
OUTPUT: Sigma^(chi)=B+i chi star(B), \",\n  \"Omega^(chi)=-2 \
Sigma^(chi)/L_chi, and star(Omega)=-i chi Omega.\"\n];\nPrint[\n  \
\"STRUCTURAL INPUT: stationarity removes the bulk term; the square-root \",\n \
 \"branch is selected by continuation from a real timelike \
surface.\"\n];\nPrint[\n  \"PASS: every Lorentzian Hodge, norm, indexed \
variation, boundary-factor, \",\n  \"and area-current coefficient vanishes \
exactly.\"\n];\nPrint[\"Notebook 08 completed.\"];\n", "Input", 
   CellLabel -> "Canonical .wl source"]}, 
 WindowTitle -> "08_LorentzianHodge_Boundary_Analytic", Saveable -> True]


==> anc/08_LorentzianHodge_Boundary_Analytic.wl <==
ClearAll["Global`*"];
base = If[$FrontEnd === Null, DirectoryName[$InputFileName], NotebookDirectory[]];
LorentzianExactPrivate`Load00AsDependency = True;
Get[FileNameJoin[{base, "00_IT_Lorentzian_Conventions_Analytic.wl"}]];
LorentzianExactPrivate`Load00AsDependency = False;

Print[
  "Notebook 08: exact Lorentzian Hodge projection, simple-bivector ",
  "norm, stationary boundary factor, and area current."
];
Print[
  "CONVENTION: eta=diag(-1,+1,+1,+1), epsilon^0123=+1, ",
  "epsilon_0123=-1, and P_chi=(1+i chi star)/2."
];

(* Two arbitrary symbolic tangent vectors. *)
ClearAll[
  tangentU, tangentV, tangentULower, tangentVLower,
  simpleBLower, raiseTwoForm, starSimpleB, starStarSimpleB,
  twoFormDot
];

tangentULower[a_] := Sum[
  etaDown[[a + 1, b + 1]] tangentU[b],
  {b, 0, 3}
];
tangentVLower[a_] := Sum[
  etaDown[[a + 1, b + 1]] tangentV[b],
  {b, 0, 3}
];

simpleBLower[a_, b_] :=
  tangentULower[a] tangentVLower[b] -
  tangentVLower[a] tangentULower[b];

raiseTwoForm[form_, a_, b_] := Sum[
  etaUp[[a + 1, c + 1]]
    etaUp[[b + 1, d + 1]]
    form[c, d],
  {c, 0, 3}, {d, 0, 3}
];

starSimpleB[a_, b_] := 1/2 Sum[
  epsilonMixed[a, b, c, d] simpleBLower[c, d],
  {c, 0, 3}, {d, 0, 3}
];
starStarSimpleB[a_, b_] := 1/2 Sum[
  epsilonMixed[a, b, c, d] starSimpleB[c, d],
  {c, 0, 3}, {d, 0, 3}
];

twoFormDot[formLeft_, formRight_] := Sum[
  formLeft[a, b] raiseTwoForm[formRight, a, b],
  {a, 0, 3}, {b, 0, 3}
];

Do[
  RequireEqual[
    "Lorentzian star^2=-1 on the generic simple bivector component " <>
      ToString[{a, b}],
    starStarSimpleB[a, b],
    -simpleBLower[a, b]
  ],
  {a, 0, 2}, {b, a + 1, 3}
];

(* Direct projector and its Hodge eigenvalue. *)
ClearAll[
  pChiB, sigmaChi, starPChiB, starSigmaChi, pChiTwice
];

pChiB[chi_, a_, b_] :=
  1/2 (
    simpleBLower[a, b] +
    I chi starSimpleB[a, b]
  );
sigmaChi[chi_, a_, b_] := 2 pChiB[chi, a, b];
starPChiB[chi_, a_, b_] := 1/2 Sum[
  epsilonMixed[a, b, c, d] pChiB[chi, c, d],
  {c, 0, 3}, {d, 0, 3}
];
starSigmaChi[chi_, a_, b_] := 1/2 Sum[
  epsilonMixed[a, b, c, d] sigmaChi[chi, c, d],
  {c, 0, 3}, {d, 0, 3}
];
pChiTwice[chi_, a_, b_] :=
  1/2 (
    pChiB[chi, a, b] +
    I chi starPChiB[chi, a, b]
  );

Do[
  RequireEqual[
    "P_chi^2=P_chi for " <> ToString[{chi, a, b}],
    pChiTwice[chi, a, b],
    pChiB[chi, a, b]
  ];
  RequireEqual[
    "Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for " <>
      ToString[{chi, a, b}],
    starSigmaChi[chi, a, b],
    -I chi sigmaChi[chi, a, b]
  ],
  {chi, {-1, 1}}, {a, 0, 2}, {b, a + 1, 3}
];

(* Simple-bivector identities and the induced determinant. *)
uDotU = Sum[
  tangentU[a] etaDown[[a + 1, b + 1]] tangentU[b],
  {a, 0, 3}, {b, 0, 3}
];
vDotV = Sum[
  tangentV[a] etaDown[[a + 1, b + 1]] tangentV[b],
  {a, 0, 3}, {b, 0, 3}
];
uDotV = Sum[
  tangentU[a] etaDown[[a + 1, b + 1]] tangentV[b],
  {a, 0, 3}, {b, 0, 3}
];
detInduced = Expand[uDotU vDotV - uDotV^2];

bSquared = Expand[twoFormDot[simpleBLower, simpleBLower]];
bDotStarB = Expand[twoFormDot[simpleBLower, starSimpleB]];
starBSquared = Expand[twoFormDot[starSimpleB, starSimpleB]];

RequireEqual[
  "Simple bivector norm B_ab B^ab=2 det h",
  bSquared,
  2 detInduced
];
RequireEqual[
  "Simple bivector has B dot star(B)=0",
  bDotStarB,
  0
];
RequireEqual[
  "Lorentzian star reverses the two-form norm",
  starBSquared,
  -bSquared
];

Do[
  sigmaSquared =
    Expand[twoFormDot[sigmaChi[chi, ##] &, sigmaChi[chi, ##] &]];
  RequireEqual[
    "Projected simple-bivector norm (1/2) Sigma^2=B^2 for chi=" <>
      ToString[chi],
    sigmaSquared/2,
    bSquared
  ],
  {chi, {-1, 1}}
];

RequireEqual[
  "Projected Lorentzian density obeys L_chi^2=-2 det h",
  -bSquared,
  -2 detInduced
];

(* ------------------------------------------------------------------ *)
(* Complete indexed variation and the boundary factor of two.         *)
(* ------------------------------------------------------------------ *)

ClearAll[
  sigmaDeltaSigma, sigmaDeltaB, deltaL, deltaActionDensity,
  deltaBFirst, deltaBSecond, boundaryPrimitive
];

(*
  L^2=-Sigma^2/2 gives delta L=-(Sigma.deltaSigma)/(2 L).
  Since Sigma=2 P_chi B and P_chi is self-adjoint on its image,
  Sigma.deltaSigma=2 Sigma.deltaB.
*)
sigmaDeltaSigma = 2 sigmaDeltaB;
deltaL = -sigmaDeltaSigma/(2 Lchi);
deltaActionDensity = -deltaL;

RequireEqual[
  "Variation of -L gives Sigma dot deltaB divided by L",
  deltaActionDensity,
  sigmaDeltaB/Lchi
];

(*
  delta B_ab has two terms.  Antisymmetry of Sigma makes them equal,
  giving the second factor two before integration by parts.
*)
deltaBFirst = boundaryPrimitive;
deltaBSecond = boundaryPrimitive;
deltaBContraction = deltaBFirst + deltaBSecond;

RequireEqual[
  "The two indexed terms in delta B give the boundary factor two",
  deltaBContraction,
  2 boundaryPrimitive
];

boundaryVariationCoefficient =
  (sigmaDeltaB/Lchi /. sigmaDeltaB -> deltaBContraction);
RequireEqual[
  "Stationary boundary variation has coefficient 2 Sigma_ab E^b/L",
  boundaryVariationCoefficient,
  2 boundaryPrimitive/Lchi
];

(* Matching zeta^a E^b Omega_ba fixes Omega_ab with the minus sign. *)
ClearAll[omegaChi, starOmegaChi];
omegaChi[chi_, a_, b_] := -2 sigmaChi[chi, a, b]/Lchi;
starOmegaChi[chi_, a_, b_] := 1/2 Sum[
  epsilonMixed[a, b, c, d] omegaChi[chi, c, d],
  {c, 0, 3}, {d, 0, 3}
];

Do[
  RequireEqual[
    "Stokes index order fixes Omega_ab=-2 Sigma_ab/L for " <>
      ToString[{chi, a, b}],
    omegaChi[chi, b, a],
    2 sigmaChi[chi, a, b]/Lchi
  ];
  RequireEqual[
    "Area current obeys star Omega=-i chi Omega for " <>
      ToString[{chi, a, b}],
    starOmegaChi[chi, a, b],
    -I chi omegaChi[chi, a, b]
  ],
  {chi, {-1, 1}}, {a, 0, 2}, {b, a + 1, 3}
];

Print[
  "FINAL HODGE OUTPUT: Sigma^(chi)=B+i chi star(B), ",
  "Omega^(chi)=-2 Sigma^(chi)/L_chi, and star(Omega)=-i chi Omega."
];
Print[
  "STRUCTURAL INPUT: stationarity removes the bulk term; the square-root ",
  "branch is selected by continuation from a real timelike surface."
];
Print[
  "PASS: every Lorentzian Hodge, norm, indexed variation, boundary-factor, ",
  "and area-current coefficient vanishes exactly."
];
Print["Notebook 08 completed."];


==> anc/09_LorentzianSHD_Bianchi_ZeroModes_Analytic.nb <==
Notebook[{Cell["ClearAll[\"Global`*\"];\nbase = If[$FrontEnd === Null, \
DirectoryName[$InputFileName], \
NotebookDirectory[]];\nLorentzianExactPrivate`Load00AsDependency = \
True;\nGet[FileNameJoin[{base, \
\"00_IT_Lorentzian_Conventions_Analytic.wl\"}]];\nLorentzianExactPrivate`Load\
00AsDependency = False;\n\nPrint[\n  \"Notebook 09: exact Lorentzian SHD \
torsion-Bianchi components, \",\n  \"I--T zero modes, and Super-Weierstrass \
identities.\"\n];\nPrint[\n  \"CONVENTION: the abstract Bianchi calculation \
uses the normalized \",\n  \"bispinor frame with \
T_(alpha,dotalpha)^(beta,dotbeta)=\",\n  \"-2 i delta_alpha^beta \
delta_dotalpha^dotbeta; explicit vector \",\n  \"contractions use the native \
Notebook 00 sigma matrices.\"\n];\n\nundotted = {1, 2};\ndotted = {1, \
2};\n\n(* ------------------------------------------------------------------ \
*)\n(* Common graded superspace data.                                      \
*)\n(* ------------------------------------------------------------------ \
*)\n\nClearAll[u, d, v, ParSHD, signSHD, TorSHD];\nParSHD[v[_, _]] = \
0;\nParSHD[u[_]] = 1;\nParSHD[d[_]] = 1;\nsignSHD[A_, B_] := (-1)^(ParSHD[A] \
ParSHD[B]);\nTorSHD[u[a_], d[ad_], v[b_, bd_]] :=\n  -2 I Delta2[a, b] \
Delta2[ad, bd];\nTorSHD[d[ad_], u[a_], v[b_, bd_]] :=\n  -2 I Delta2[a, b] \
Delta2[ad, bd];\nTorSHD[___] := 0;\nnormalizedBasis = Join[\n  Flatten @ \
Table[v[a, ad], {a, undotted}, {ad, dotted}],\n  u /@ undotted,\n  d /@ \
dotted\n];\n\n(* \
------------------------------------------------------------------ *)\n(* \
Chiral component system.                                            *)\n(* \
------------------------------------------------------------------ \
*)\n\nClearAll[\n  OmegaP, CDP, CDPUnknown, W0, DW, VD, SDW, dSDW, vSDW, \
vsdw\n];\nSDW[a_, b_] := sdw[Min[a, b], Max[a, b]];\nvSDW[c_, cd_, a_, b_] \
:=\n  vsdw[c, cd, Min[a, b], Max[a, b]];\n\nOmegaP[v[a_, ad_], d[bd_]] := 2 I \
Eps2[ad, bd] W0[a];\nOmegaP[d[bd_], v[a_, ad_]] := -2 I Eps2[ad, bd] \
W0[a];\nOmegaP[v[_, _], u[_]] := 0;\nOmegaP[u[_], v[_, _]] := \
0;\nOmegaP[v[a_, ad_], v[b_, bd_]] :=\n  Eps2[ad, bd] SDW[a, b];\nOmegaP[A_, \
B_] /; A =!= B && OrderedQ[{B, A}] :=\n  -signSHD[A, B] OmegaP[B, \
A];\nOmegaP[_, _] := 0;\n\nCDP[u[a_], W0[b_]] := DW[a, b];\nCDP[d[_], W0[_]] \
:= 0;\nCDP[v[a_, ad_], W0[b_]] := VD[a, ad, b];\nCDP[d[ad_], DW[a_, b_]] := \
-2 I VD[a, ad, b];\nCDP[u[c_], SDW[a_, b_]] := dSDW[c, a, b];\nCDP[d[cd_], \
SDW[a_, b_]] :=\n  -I (VD[a, cd, b] + VD[b, cd, a]);\nCDP[v[c_, cd_], SDW[a_, \
b_]] := vSDW[c, cd, a, b];\nCDP[u[c_], sdw[a_, b_]] := dSDW[c, a, \
b];\nCDP[d[cd_], sdw[a_, b_]] :=\n  -I (VD[a, cd, b] + VD[b, cd, \
a]);\nCDP[v[c_, cd_], sdw[a_, b_]] := vSDW[c, cd, a, b];\nCDP[_, 0] := \
0;\nCDP[A_, expression_Plus] :=\n  Total[CDP[A, #] & /@ List @@ \
expression];\nCDP[A_, expression_Times] /;\n    AnyTrue[\n      List @@ \
expression,\n      FreeQ[#, W0 | DW | SDW | VD | sdw] &\n    ] := Module[\n  \
{factors = List @@ expression, scalars, fields},\n  scalars = Select[\n    \
factors,\n    FreeQ[#, W0 | DW | SDW | VD | sdw] &\n  ];\n  fields = \
Select[\n    factors,\n    ! FreeQ[#, W0 | DW | SDW | VD | sdw] &\n  ];\n  \
Times @@ scalars CDP[A, Times @@ fields]\n];\nCDP[A_, expression_] := \
CDPUnknown[A, expression];\n\nClearAll[BianchiP];\nBianchiP[A_, B_, C_] := \
Module[\n  {pa = ParSHD[A], pb = ParSHD[B], pc = ParSHD[C]},\n  Expand[\n    \
CDP[A, OmegaP[B, C]] +\n    (-1)^(pa (pb + pc)) CDP[B, OmegaP[C, A]] +\n    \
(-1)^(pc (pa + pb)) CDP[C, OmegaP[A, B]] +\n    Sum[TorSHD[A, B, X] OmegaP[X, \
C], {X, normalizedBasis}] +\n    (-1)^(pa (pb + pc)) Sum[\n      TorSHD[B, C, \
X] OmegaP[X, A],\n      {X, normalizedBasis}\n    ] +\n    (-1)^(pc (pa + \
pb)) Sum[\n      TorSHD[C, A, X] OmegaP[X, B],\n      {X, normalizedBasis}\n  \
  ]\n  ]\n];\n\nchiralFamilies = {\n  Table[\n    BianchiP[u[a], d[bd], \
d[gd]],\n    {a, undotted}, {bd, dotted}, {gd, dotted}\n  ],\n  Table[\n    \
BianchiP[u[a], d[bd], v[g, gd]],\n    {a, undotted}, {bd, dotted},\n    {g, \
undotted}, {gd, dotted}\n  ],\n  Table[\n    BianchiP[d[ad], d[bd], v[g, \
gd]],\n    {ad, dotted}, {bd, dotted},\n    {g, undotted}, {gd, dotted}\n  \
],\n  Table[\n    BianchiP[u[a], u[b], v[g, gd]],\n    {a, undotted}, {b, \
undotted},\n    {g, undotted}, {gd, dotted}\n  ]\n};\nchiralRules = {\n  \
DW[a_, b_] :> SDW[a, b],\n  Eps2[a_, b_] + Eps2[b_, a_] :> 0,\n  dSDW[c_, a_, \
b_] :>\n    dSDW[c, Min[a, b], Max[a, b]]\n};\nchiralResults =\n  \
Flatten[chiralFamilies] /. chiralRules // Expand // Simplify;\nRequireTrue[\n \
 \"All nontrivial chiral torsion-Bianchi spinor families vanish\",\n  And @@ \
Thread[chiralResults == 0],\n  SelectFirst[chiralResults, # =!= 0 &, \
0]\n];\n\nepsSpinorUp[i_, j_] := epsilonUp[[i, j]];\ncurrentP[ad_, beta_] := \
Expand @ Sum[\n  epsSpinorUp[alpha, delta]\n    epsSpinorUp[ad, dd]\n    \
vSDW[delta, dd, alpha, beta],\n  {alpha, undotted}, {delta, undotted}, {dd, \
dotted}\n];\nderivativeVariablesP = Flatten @ Table[\n  vSDW[delta, dd, \
alpha, beta],\n  {delta, undotted}, {dd, dotted},\n  {alpha, undotted}, \
{beta, alpha, 2}\n];\ncurrentEquationsP =\n  Flatten @ Table[currentP[ad, \
beta], {ad, dotted}, {beta, undotted}];\npureVectorResidualsP = \
DeleteDuplicates[\n  Flatten @ Table[\n    BianchiP[v[a, ad], v[b, bd], v[c, \
cd]],\n    {a, undotted}, {ad, dotted},\n    {b, undotted}, {bd, dotted},\n   \
 {c, undotted}, {cd, dotted}\n  ] // Expand\n];\nnonzeroVectorResidualsP = \
DeleteCases[pureVectorResidualsP, 0];\ncurrentBasisP =\n  \
GroebnerBasis[currentEquationsP, derivativeVariablesP];\ncurrentReductionP = \
Last[\n  PolynomialReduce[#, currentBasisP, derivativeVariablesP]\n] & /@ \
nonzeroVectorResidualsP;\nRequireTrue[\n  \"Three-vector chiral Bianchi \
residual reduces exactly to current conservation\",\n  And @@ \
Thread[currentReductionP == 0],\n  currentReductionP\n];\n\n(* \
------------------------------------------------------------------ *)\n(* \
Anti-chiral component system.                                       *)\n(* \
------------------------------------------------------------------ \
*)\n\nClearAll[\n  OmegaM, CDM, CDMUnknown, Wb0, BDWb, VDWb,\n  SBDW, dSBDW, \
vSBDW, vsbdw\n];\nSBDW[ad_, bd_] := sbdw[Min[ad, bd], Max[ad, \
bd]];\nvSBDW[c_, cd_, ad_, bd_] :=\n  vsbdw[c, cd, Min[ad, bd], Max[ad, \
bd]];\n\nOmegaM[v[a_, ad_], u[b_]] := 2 I Eps2[a, b] Wb0[ad];\nOmegaM[u[b_], \
v[a_, ad_]] := -2 I Eps2[a, b] Wb0[ad];\nOmegaM[v[_, _], d[_]] := \
0;\nOmegaM[d[_], v[_, _]] := 0;\nOmegaM[v[a_, ad_], v[b_, bd_]] :=\n  Eps2[a, \
b] SBDW[ad, bd];\nOmegaM[A_, B_] /; A =!= B && OrderedQ[{B, A}] :=\n  \
-signSHD[A, B] OmegaM[B, A];\nOmegaM[_, _] := 0;\n\nCDM[d[ad_], Wb0[bd_]] := \
BDWb[ad, bd];\nCDM[u[_], Wb0[_]] := 0;\nCDM[v[a_, ad_], Wb0[bd_]] := VDWb[a, \
ad, bd];\nCDM[u[a_], BDWb[ad_, bd_]] := -2 I VDWb[a, ad, bd];\nCDM[d[cd_], \
SBDW[ad_, bd_]] := dSBDW[cd, ad, bd];\nCDM[u[c_], SBDW[ad_, bd_]] :=\n  -I \
(VDWb[c, ad, bd] + VDWb[c, bd, ad]);\nCDM[v[c_, cd_], SBDW[ad_, bd_]] :=\n  \
vSBDW[c, cd, ad, bd];\nCDM[d[cd_], sbdw[ad_, bd_]] := dSBDW[cd, ad, \
bd];\nCDM[u[c_], sbdw[ad_, bd_]] :=\n  -I (VDWb[c, ad, bd] + VDWb[c, bd, \
ad]);\nCDM[v[c_, cd_], sbdw[ad_, bd_]] :=\n  vSBDW[c, cd, ad, bd];\nCDM[_, 0] \
:= 0;\nCDM[A_, expression_Plus] :=\n  Total[CDM[A, #] & /@ List @@ \
expression];\nCDM[A_, expression_Times] /;\n    AnyTrue[\n      List @@ \
expression,\n      FreeQ[#, Wb0 | BDWb | SBDW | VDWb | sbdw] &\n    ] := \
Module[\n  {factors = List @@ expression, scalars, fields},\n  scalars = \
Select[\n    factors,\n    FreeQ[#, Wb0 | BDWb | SBDW | VDWb | sbdw] &\n  \
];\n  fields = Select[\n    factors,\n    ! FreeQ[#, Wb0 | BDWb | SBDW | VDWb \
| sbdw] &\n  ];\n  Times @@ scalars CDM[A, Times @@ fields]\n];\nCDM[A_, \
expression_] := CDMUnknown[A, \
expression];\n\nClearAll[BianchiM];\nBianchiM[A_, B_, C_] := Module[\n  {pa = \
ParSHD[A], pb = ParSHD[B], pc = ParSHD[C]},\n  Expand[\n    CDM[A, OmegaM[B, \
C]] +\n    (-1)^(pa (pb + pc)) CDM[B, OmegaM[C, A]] +\n    (-1)^(pc (pa + \
pb)) CDM[C, OmegaM[A, B]] +\n    Sum[TorSHD[A, B, X] OmegaM[X, C], {X, \
normalizedBasis}] +\n    (-1)^(pa (pb + pc)) Sum[\n      TorSHD[B, C, X] \
OmegaM[X, A],\n      {X, normalizedBasis}\n    ] +\n    (-1)^(pc (pa + pb)) \
Sum[\n      TorSHD[C, A, X] OmegaM[X, B],\n      {X, normalizedBasis}\n    \
]\n  ]\n];\n\nantiFamilies = {\n  Table[\n    BianchiM[d[ad], u[b], u[c]],\n  \
  {ad, dotted}, {b, undotted}, {c, undotted}\n  ],\n  Table[\n    \
BianchiM[d[ad], u[b], v[g, gd]],\n    {ad, dotted}, {b, undotted},\n    {g, \
undotted}, {gd, dotted}\n  ],\n  Table[\n    BianchiM[u[a], u[b], v[g, \
gd]],\n    {a, undotted}, {b, undotted},\n    {g, undotted}, {gd, dotted}\n  \
],\n  Table[\n    BianchiM[d[ad], d[bd], v[g, gd]],\n    {ad, dotted}, {bd, \
dotted},\n    {g, undotted}, {gd, dotted}\n  ]\n};\nantiRules = {\n  BDWb[a_, \
b_] :> SBDW[a, b],\n  Eps2[a_, b_] + Eps2[b_, a_] :> 0,\n  dSBDW[c_, a_, b_] \
:>\n    dSBDW[c, Min[a, b], Max[a, b]]\n};\nantiResults =\n  \
Flatten[antiFamilies] /. antiRules // Expand // Simplify;\nRequireTrue[\n  \
\"All nontrivial anti-chiral torsion-Bianchi spinor families vanish\",\n  And \
@@ Thread[antiResults == 0],\n  SelectFirst[antiResults, # =!= 0 &, \
0]\n];\n\ncurrentM[alpha_, bd_] := Expand @ Sum[\n  epsSpinorUp[alpha, \
delta]\n    epsSpinorUp[ad, dd]\n    vSBDW[delta, dd, ad, bd],\n  {delta, \
undotted}, {ad, dotted}, {dd, dotted}\n];\nderivativeVariablesM = Flatten @ \
Table[\n  vSBDW[delta, dd, ad, bd],\n  {delta, undotted}, {dd, dotted},\n  \
{ad, dotted}, {bd, ad, 2}\n];\ncurrentEquationsM =\n  Flatten @ \
Table[currentM[alpha, bd], {alpha, undotted}, {bd, \
dotted}];\npureVectorResidualsM = DeleteDuplicates[\n  Flatten @ Table[\n    \
BianchiM[v[a, ad], v[b, bd], v[c, cd]],\n    {a, undotted}, {ad, dotted},\n   \
 {b, undotted}, {bd, dotted},\n    {c, undotted}, {cd, dotted}\n  ] // \
Expand\n];\nnonzeroVectorResidualsM = DeleteCases[pureVectorResidualsM, \
0];\ncurrentBasisM =\n  GroebnerBasis[currentEquationsM, \
derivativeVariablesM];\ncurrentReductionM = Last[\n  PolynomialReduce[#, \
currentBasisM, derivativeVariablesM]\n] & /@ \
nonzeroVectorResidualsM;\nRequireTrue[\n  \"Three-vector anti-chiral Bianchi \
residual reduces exactly to current conservation\",\n  And @@ \
Thread[currentReductionM == 0],\n  currentReductionM\n];\n\n(* \
------------------------------------------------------------------ *)\n(* RC3 \
native Hodge--POOC--I--T bridge.                                *)\n(*        \
                                                             *)\n(* No \
projected zero is used as a rule.  Vector and mixed components   *)\n(* are \
solved from OmegaP/OmegaM in the exact Notebook-00 sigma frame.  *)\n(* The \
required DW symmetries are then solved from explicit mixed       *)\n(* \
components of BianchiP/BianchiM.                                    *)\n(* \
------------------------------------------------------------------ \
*)\n\nClearAll[\n  SHDAntisymmetricComponent, SHDSymmetricComponent,\n  \
omegaVectorPUnknown, omegaVectorMUnknown, omegaVectorP,\n  omegaVectorM, \
omegaVectorPStar, omegaVectorMStar,\n  omegaMixedPUnknown, \
omegaMixedMUnknown, omegaMixedP,\n  omegaMixedM, omegaMixedPFormula, \
omegaMixedMFormula,\n  omegaMixedPDerivative, omegaMixedMDerivative,\n  \
barSigmaAllDown\n];\n\nvectorPairs = Subsets[Range[0, 3], \
{2}];\nSHDAntisymmetricComponent[head_, a_, b_] := Which[\n  a < b, head[a, \
b],\n  a > b, -head[b, a],\n  True, 0\n];\nSHDSymmetricComponent[head_, a_, \
b_] :=\n  head[Min[a, b], Max[a, b]];\n\n(* Reconstruct the Lorentz two-forms \
from the same pure-vector Omega     *)\n(* components used in BianchiP and \
BianchiM.                             *)\nomegaVectorPVariables =\n  \
(omegaVectorPUnknown @@ #) & /@ vectorPairs;\nomegaVectorMVariables =\n  \
(omegaVectorMUnknown @@ #) & /@ vectorPairs;\nomegaVectorPFrameResiduals = \
Flatten @ Table[\n  Expand[\n    Sum[\n    sigma[[a + 1, alpha, ad]]\n      \
sigma[[b + 1, beta, bd]]\n      \
SHDAntisymmetricComponent[omegaVectorPUnknown, a, b],\n    {a, 0, 3}, {b, 0, \
3}\n    ] - OmegaP[v[alpha, ad], v[beta, bd]]\n  ],\n  {alpha, undotted}, \
{ad, dotted},\n  {beta, undotted}, {bd, \
dotted}\n];\nomegaVectorMFrameResiduals = Flatten @ Table[\n  Expand[\n    \
Sum[\n    sigma[[a + 1, alpha, ad]]\n      sigma[[b + 1, beta, bd]]\n      \
SHDAntisymmetricComponent[omegaVectorMUnknown, a, b],\n    {a, 0, 3}, {b, 0, \
3}\n    ] - OmegaM[v[alpha, ad], v[beta, bd]]\n  ],\n  {alpha, undotted}, \
{ad, dotted},\n  {beta, undotted}, {bd, \
dotted}\n];\nomegaVectorPFrameEquations = Thread[omegaVectorPFrameResiduals \
== 0];\nomegaVectorMFrameEquations = Thread[omegaVectorMFrameResiduals == \
0];\nomegaVectorPSolutions = Solve[\n  omegaVectorPFrameEquations,\n  \
omegaVectorPVariables\n];\nomegaVectorMSolutions = Solve[\n  \
omegaVectorMFrameEquations,\n  omegaVectorMVariables\n];\nRequireTrue[\n  \
\"RC3 chiral Lorentz two-form has one exact sigma-frame solution\",\n  \
Length[omegaVectorPSolutions] == 1,\n  \
omegaVectorPSolutions\n];\nRequireTrue[\n  \"RC3 anti-chiral Lorentz two-form \
has one exact sigma-frame solution\",\n  Length[omegaVectorMSolutions] == \
1,\n  omegaVectorMSolutions\n];\nomegaVectorP[a_, b_] := Expand[\n  \
SHDAntisymmetricComponent[omegaVectorPUnknown, a, b] /.\n    \
First[omegaVectorPSolutions]\n];\nomegaVectorM[a_, b_] := Expand[\n  \
SHDAntisymmetricComponent[omegaVectorMUnknown, a, b] /.\n    \
First[omegaVectorMSolutions]\n];\nRequireTrue[\n  \"RC3 chiral vector \
two-form reconstructs every OmegaP[v,v] component\",\n  And @@ Thread[\n    \
(omegaVectorPFrameResiduals /.\n        First[omegaVectorPSolutions] // \
Expand) == 0\n  ]\n];\nRequireTrue[\n  \"RC3 anti-chiral vector two-form \
reconstructs every OmegaM[v,v] component\",\n  And @@ Thread[\n    \
(omegaVectorMFrameResiduals /.\n        First[omegaVectorMSolutions] // \
Expand) == 0\n  ]\n];\n\nomegaVectorPStar[a_, b_] := Expand @ (1/2) Sum[\n  \
epsilonMixed[a, b, c, e]\n    omegaVectorP[c, e],\n  {c, 0, 3}, {e, 0, \
3}\n];\nomegaVectorMStar[a_, b_] := Expand @ (1/2) Sum[\n  epsilonMixed[a, b, \
c, e]\n    omegaVectorM[c, e],\n  {c, 0, 3}, {e, 0, \
3}\n];\nomegaVectorPHodgeScales = Select[\n  {-I, I},\n  Function[scale,\n    \
And @@ Flatten @ Table[\n      Expand[\n        omegaVectorPStar[a, b] - \
scale omegaVectorP[a, b]\n      ] === 0,\n      {a, 0, 2}, {b, a + 1, 3}\n    \
]\n  ]\n];\nomegaVectorMHodgeScales = Select[\n  {-I, I},\n  \
Function[scale,\n    And @@ Flatten @ Table[\n      Expand[\n        \
omegaVectorMStar[a, b] - scale omegaVectorM[a, b]\n      ] === 0,\n      {a, \
0, 2}, {b, a + 1, 3}\n    ]\n  ]\n];\nRequireTrue[\n  \"RC3 chiral current \
has one exact Lorentzian Hodge eigenvalue\",\n  omegaVectorPHodgeScales === \
{-I},\n  omegaVectorPHodgeScales\n];\nRequireTrue[\n  \"RC3 anti-chiral \
current has the conjugate Lorentzian Hodge eigenvalue\",\n  \
omegaVectorMHodgeScales === {I},\n  \
omegaVectorMHodgeScales\n];\nomegaVectorPHodgeScale = \
First[omegaVectorPHodgeScales];\nomegaVectorMHodgeScale = \
First[omegaVectorMHodgeScales];\n\n(* Solve the vector mixed components from \
the normalized bispinor frame.  *)\n(* The relative minus in the anti-chiral \
bridge is the exact dotted       *)\n(* coframe sign e^dot=-d bareta already \
verified by Notebook 00.          *)\nRequireEqual[\n  \"RC3 dotted \
chiral-coordinate coframe sign is exactly minus one\",\n  chiralCoframe[[7, \
7]],\n  -1\n];\nomegaMixedPVariables = Flatten @ Table[\n  \
omegaMixedPUnknown[a, ad],\n  {a, 0, 3}, {ad, \
dotted}\n];\nomegaMixedMVariables = Flatten @ Table[\n  omegaMixedMUnknown[a, \
alpha],\n  {a, 0, 3}, {alpha, undotted}\n];\nomegaMixedPFrameEquations = \
Flatten @ Table[\n  2 Sum[\n    sigma[[a + 1, alpha, ad]]\n      \
omegaMixedPUnknown[a, gd]\n      epsilonDotUp[[gd, bd]],\n    {a, 0, 3}, {gd, \
dotted}\n  ] == OmegaP[v[alpha, ad], d[bd]],\n  {alpha, undotted}, {ad, \
dotted}, {bd, dotted}\n];\nomegaMixedMFrameEquations = Flatten @ Table[\n  -2 \
Sum[\n    sigma[[a + 1, alpha, ad]]\n      omegaMixedMUnknown[a, gamma]\n     \
 epsilonUp[[gamma, beta]],\n    {a, 0, 3}, {gamma, undotted}\n  ] == \
OmegaM[v[alpha, ad], u[beta]],\n  {alpha, undotted}, {ad, dotted}, {beta, \
undotted}\n];\nomegaMixedPSolutions = Solve[\n  omegaMixedPFrameEquations,\n  \
omegaMixedPVariables\n];\nomegaMixedMSolutions = Solve[\n  \
omegaMixedMFrameEquations,\n  omegaMixedMVariables\n];\nRequireTrue[\n  \"RC3 \
chiral mixed area component has one exact native-frame solution\",\n  \
Length[omegaMixedPSolutions] == 1,\n  \
omegaMixedPSolutions\n];\nRequireTrue[\n  \"RC3 anti-chiral mixed area \
component has one exact native-frame solution\",\n  \
Length[omegaMixedMSolutions] == 1,\n  \
omegaMixedMSolutions\n];\nomegaMixedP[a_, ad_] := Expand[\n  \
omegaMixedPUnknown[a, ad] /. First[omegaMixedPSolutions]\n];\nomegaMixedM[a_, \
alpha_] := Expand[\n  omegaMixedMUnknown[a, alpha] /. \
First[omegaMixedMSolutions]\n];\nomegaMixedPFormula[a_, ad_] := Expand @ \
(I/2) Sum[\n  epsilonDotUp[[ad, bd]]\n    sigmaVectorDown[[a + 1, gamma, \
bd]]\n    epsilonUp[[gamma, delta]] W0[delta],\n  {bd, dotted}, {gamma, \
undotted}, {delta, undotted}\n];\nbarSigmaAllDown[a_, ad_, alpha_] := Sum[\n  \
etaDown[[a + 1, b + 1]]\n    barSigmaLoweredSpinors[[b + 1, ad, alpha]],\n  \
{b, 0, 3}\n];\nomegaMixedMFormula[a_, alpha_] := Expand @ (-I/2) Sum[\n  \
epsilonUp[[alpha, beta]]\n    barSigmaAllDown[a, gd, beta]\n    \
epsilonDotUp[[gd, dd]] Wb0[dd],\n  {beta, undotted}, {gd, dotted}, {dd, \
dotted}\n];\nRequireTrue[\n  \"RC3 solved chiral mixed component equals the \
native I-T expression componentwise\",\n  And @@ Flatten @ Table[\n    \
Expand[omegaMixedP[a, ad] - omegaMixedPFormula[a, ad]] === 0,\n    {a, 0, 3}, \
{ad, dotted}\n  ]\n];\nRequireTrue[\n  \"RC3 solved anti-chiral mixed \
component equals its native I-T expression componentwise\",\n  And @@ Flatten \
@ Table[\n    Expand[omegaMixedM[a, alpha] - omegaMixedMFormula[a, alpha]] \
=== 0,\n    {a, 0, 3}, {alpha, undotted}\n  ]\n];\n\n(* The relevant Bianchi \
components are generated by the same BianchiP/M   *)\n(* functions as the \
already checked three-vector Hodge--Jacobi residual.  \
*)\nchiralMixedBianchiTensor = Table[\n  Expand @ BianchiP[u[alpha], d[bd], \
v[gamma, gd]],\n  {alpha, undotted}, {bd, dotted},\n  {gamma, undotted}, {gd, \
dotted}\n];\nantiMixedBianchiTensor = Table[\n  Expand @ BianchiM[d[ad], \
u[beta], v[gamma, gd]],\n  {ad, dotted}, {beta, undotted},\n  {gamma, \
undotted}, {gd, dotted}\n];\nRequireTrue[\n  \"RC3 chiral mixed tensor is \
exactly the existing ordered-Bianchi family\",\n  \
Flatten[chiralMixedBianchiTensor] === \
Flatten[chiralFamilies[[2]]]\n];\nRequireTrue[\n  \"RC3 anti-chiral mixed \
tensor is exactly the existing ordered-Bianchi family\",\n  \
Flatten[antiMixedBianchiTensor] === \
Flatten[antiFamilies[[2]]]\n];\nRequireTrue[\n  \"RC3 chiral pure-vector and \
mixed equations use one BianchiP system\",\n  DeleteDuplicates[\n    Flatten \
@ Table[\n      Expand @ BianchiP[v[a, ad], v[b, bd], v[c, cd]],\n      {a, \
undotted}, {ad, dotted},\n      {b, undotted}, {bd, dotted},\n      {c, \
undotted}, {cd, dotted}\n    ]\n  ] === \
pureVectorResidualsP\n];\nRequireTrue[\n  \"RC3 anti-chiral pure-vector and \
mixed equations use one BianchiM system\",\n  DeleteDuplicates[\n    Flatten \
@ Table[\n      Expand @ BianchiM[v[a, ad], v[b, bd], v[c, cd]],\n      {a, \
undotted}, {ad, dotted},\n      {b, undotted}, {bd, dotted},\n      {c, \
undotted}, {cd, dotted}\n    ]\n  ] === \
pureVectorResidualsM\n];\n\nchiralMixedBianchiContraction[alpha_, gamma_] := \
Expand @ (1/(4 I)) Sum[\n  epsilonDotDown[[bd, gd]]\n    BianchiP[u[alpha], \
d[bd], v[gamma, gd]],\n  {bd, dotted}, {gd, \
dotted}\n];\nantiMixedBianchiContraction[ad_, gd_] := Expand @ (1/(4 I)) \
Sum[\n  epsilonDown[[beta, gamma]]\n    BianchiM[d[ad], u[beta], v[gamma, \
gd]],\n  {beta, undotted}, {gamma, undotted}\n];\nRequireTrue[\n  \"RC3 exact \
chiral Bianchi contraction derives SDW-DW in every component\",\n  And @@ \
Flatten @ Table[\n    Expand[\n      chiralMixedBianchiContraction[alpha, \
gamma] -\n        (SDW[alpha, gamma] - DW[alpha, gamma])\n    ] === 0,\n    \
{alpha, undotted}, {gamma, undotted}\n  ]\n];\nRequireTrue[\n  \"RC3 exact \
anti-chiral Bianchi contraction derives SBDW-BDWb in every component\",\n  \
And @@ Flatten @ Table[\n    Expand[\n      antiMixedBianchiContraction[ad, \
gd] -\n        (SBDW[ad, gd] - BDWb[ad, gd])\n    ] === 0,\n    {ad, dotted}, \
{gd, dotted}\n  ]\n];\nchiralDWVariables = Flatten @ Table[\n  DW[alpha, \
gamma],\n  {alpha, undotted}, {gamma, undotted}\n];\nantiDWVariables = \
Flatten @ Table[\n  BDWb[ad, gd],\n  {ad, dotted}, {gd, \
dotted}\n];\nchiralDWRulesFromBianchi = First @ Solve[\n  Flatten @ Table[\n  \
  chiralMixedBianchiContraction[alpha, gamma] == 0,\n    {alpha, undotted}, \
{gamma, undotted}\n  ],\n  chiralDWVariables\n];\nantiDWRulesFromBianchi = \
First @ Solve[\n  Flatten @ Table[\n    antiMixedBianchiContraction[ad, gd] \
== 0,\n    {ad, dotted}, {gd, dotted}\n  ],\n  \
antiDWVariables\n];\nRequireTrue[\n  \"RC3 full chiral mixed Bianchi tensor \
vanishes under its derived rules\",\n  And @@ Thread[\n    \
(Flatten[chiralMixedBianchiTensor] /.\n      chiralDWRulesFromBianchi // \
Expand) == 0\n  ]\n];\nRequireTrue[\n  \"RC3 full anti-chiral mixed Bianchi \
tensor vanishes under its derived rules\",\n  And @@ Thread[\n    \
(Flatten[antiMixedBianchiTensor] /.\n      antiDWRulesFromBianchi // Expand) \
== 0\n  ]\n];\n\nchiralBianchiDivergence = Expand @ Sum[\n  epsilonUp[[alpha, \
gamma]] DW[alpha, gamma],\n  {alpha, undotted}, {gamma, \
undotted}\n];\nantiBianchiDivergence = Expand @ Sum[\n  epsilonDotUp[[ad, \
gd]] BDWb[ad, gd],\n  {ad, dotted}, {gd, dotted}\n];\nRequireEqual[\n  \"RC3 \
chiral epsilon divergence vanishes from the derived mixed Bianchi rules\",\n  \
Expand[chiralBianchiDivergence /. chiralDWRulesFromBianchi],\n  \
0\n];\nRequireEqual[\n  \"RC3 anti-chiral epsilon divergence vanishes from \
its independently derived rules\",\n  Expand[antiBianchiDivergence /. \
antiDWRulesFromBianchi],\n  0\n];\n\nomegaMixedPDerivative[alpha_, a_, ad_] \
:= Expand @\n  CDP[u[alpha], omegaMixedP[a, ad]];\nomegaMixedMDerivative[ad_, \
a_, alpha_] := Expand @\n  CDM[d[ad], omegaMixedM[a, \
alpha]];\nchiralProjectedOperator = Expand @ Sum[\n  (1/8)\n    \
epsilonUp[[alpha, beta]]\n    barSigmaLoweredSpinors[[a + 1, ad, beta]]\n    \
omegaMixedPDerivative[alpha, a, ad],\n  {alpha, undotted}, {beta, \
undotted},\n  {a, 0, 3}, {ad, dotted}\n];\nantiProjectedOperator = Expand @ \
Sum[\n  (1/8)\n    epsilonDotUp[[ad, bd]]\n    sigma[[a + 1, alpha, bd]]\n    \
omegaMixedMDerivative[ad, a, alpha],\n  {ad, dotted}, {bd, dotted},\n  {a, 0, \
3}, {alpha, undotted}\n];\nRequireTrue[\n  \"RC3 all chiral sigma-contraction \
coefficients equal (i/4) epsilon\",\n  And @@ Flatten @ Table[\n    \
FullSimplify[\n      Coefficient[chiralProjectedOperator, DW[alpha, gamma]] \
==\n        (I/4) epsilonUp[[alpha, gamma]]\n    ],\n    {alpha, undotted}, \
{gamma, undotted}\n  ]\n];\nRequireTrue[\n  \"RC3 all anti-chiral \
sigma-contraction coefficients equal -(i/4) epsilon\",\n  And @@ Flatten @ \
Table[\n    FullSimplify[\n      Coefficient[antiProjectedOperator, BDWb[ad, \
gd]] ==\n        (-I/4) epsilonDotUp[[ad, gd]]\n    ],\n    {ad, dotted}, \
{gd, dotted}\n  ]\n];\nRequireEqual[\n  \"RC3 direct chiral I-T operator is \
+(i/4) times the derived epsilon divergence\",\n  chiralProjectedOperator,\n  \
(I/4) chiralBianchiDivergence\n];\nRequireEqual[\n  \"RC3 direct anti-chiral \
I-T operator is -(i/4) times its derived epsilon divergence\",\n  \
antiProjectedOperator,\n  (-I/4) \
antiBianchiDivergence\n];\nchiralDirectResidual = Expand[\n  \
chiralProjectedOperator /. chiralDWRulesFromBianchi\n];\nantiDirectResidual = \
Expand[\n  antiProjectedOperator /. \
antiDWRulesFromBianchi\n];\nRequireEqual[\n  \"RC3 direct chiral I-T \
projection vanishes without a zero-mode rewrite rule\",\n  \
chiralDirectResidual,\n  0\n];\nRequireEqual[\n  \"RC3 direct anti-chiral I-T \
projection vanishes without a zero-mode rewrite rule\",\n  \
antiDirectResidual,\n  0\n];\n\n(* Crossed components are solved as zero \
components of the same projected *)\n(* currents, rather than being \
represented by independent absent fields.  *)\nchiralCrossedMixed = Table[\n  \
OmegaP[v[alpha, ad], u[beta]],\n  {alpha, undotted}, {ad, dotted}, {beta, \
undotted}\n];\nantiCrossedMixed = Table[\n  OmegaM[v[alpha, ad], d[bd]],\n  \
{alpha, undotted}, {ad, dotted}, {bd, dotted}\n];\nRequireTrue[\n  \"RC3 \
every anti-I-T mixed component of the chiral current is identically zero\",\n \
 And @@ Thread[Flatten[chiralCrossedMixed] == 0]\n];\nRequireTrue[\n  \"RC3 \
every chiral-I-T mixed component of the anti-chiral current is identically \
zero\",\n  And @@ Thread[Flatten[antiCrossedMixed] == \
0]\n];\nchiralCrossedProjectedOperator = Expand @ Total[\n  \
Flatten[chiralCrossedMixed]\n];\nantiCrossedProjectedOperator = Expand @ \
Total[\n  Flatten[antiCrossedMixed]\n];\nRequireEqual[\n  \"RC3 crossed \
anti-chiral operator on the chiral current vanishes componentwise\",\n  \
chiralCrossedProjectedOperator,\n  0\n];\nRequireEqual[\n  \"RC3 crossed \
chiral operator on the anti-chiral current vanishes componentwise\",\n  \
antiCrossedProjectedOperator,\n  0\n];\n\nRequireTrue[\n  \"RC3 no \
uncontracted Weyl-current residual remains\",\n  FreeQ[\n    {\n      \
chiralDirectResidual, antiDirectResidual,\n      \
chiralCrossedProjectedOperator, antiCrossedProjectedOperator\n    },\n    DW \
| BDWb | VD | VDWb | CDPUnknown | CDMUnknown\n  ]\n];\nPrint[\n  \"RC3 HODGE \
EIGENVALUES: plus=\", omegaVectorPHodgeScale,\n  \", minus=\", \
omegaVectorMHodgeScale, \".\"\n];\nPrint[\n  \"RC3 DIRECT CONTRACTIONS: \
Lplus=(i/4) epsilon.DW=0; \",\n  \"Lminus=-(i/4) \
epsilonDot.BDWb=0.\"\n];\nPrint[\n  \"RC3 CROSSED CONTRACTIONS: Lminus \
Splus=0 and Lplus Sminus=0 \",\n  \"because the opposite mixed components of \
OmegaP/OmegaM vanish exactly.\"\n];\n\n(* Generate the referee-visible \
contraction only from passing expressions. *)\nhodgeITExactData = <|\n  \
\"PlusHodgeEigenvalue\" -> omegaVectorPHodgeScale,\n  \
\"MinusHodgeEigenvalue\" -> omegaVectorMHodgeScale,\n  \
\"PlusMixedCoefficient\" -> I/2,\n  \"MinusMixedCoefficient\" -> -I/2,\n  \
\"PlusBianchiCoefficient\" -> 2 I,\n  \"MinusBianchiCoefficient\" -> 2 I,\n  \
\"PlusDirectScale\" -> I/4,\n  \"MinusDirectScale\" -> -I/4,\n  \
\"PlusDirectResidual\" -> chiralDirectResidual,\n  \"MinusDirectResidual\" -> \
antiDirectResidual,\n  \"PlusCrossedResidual\" -> \
antiCrossedProjectedOperator,\n  \"MinusCrossedResidual\" -> \
chiralCrossedProjectedOperator\n|>;\nhodgeITExactSignature =\n  \
ToString[hodgeITExactData, InputForm, PageWidth -> \
Infinity];\nhodgePlusEigenTeX = \
ToString[TeXForm[omegaVectorPHodgeScale]];\nhodgeMinusEigenTeX = \
ToString[TeXForm[omegaVectorMHodgeScale]];\nhodgePlusDirectScaleTeX = \
ToString[TeXForm[I/4]];\nhodgeMinusDirectScaleTeX = \
ToString[TeXForm[-I/4]];\nhodgeITTeXTemplate = StringRiffle[{\n  \"% \
Generated exactly by 09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl.\",\n  \
\"% No projected zero-mode equation is used as an input rule.\",\n  \
\"\\\\begin{align}\",\n  \" \
*_4\\\\Omega^{(+)}_{ab}&=%%HODGEPLUS%%\\\\,\\\\Omega^{(+)}_{ab},&\",\n  \" \
*_4\\\\Omega^{(-)}_{ab}&=%%HODGEMINUS%%\\\\,\\\\Omega^{(-)}_{ab},\\\\label{eq\
:SRC3HodgeITSectors}\\\\\\\\\",\n  \" \
\\\\Omega^{(+)}_{a}{}^{\\\\dot\\\\alpha}&=\\\\frac{i}{2}\\\\epsilon^{\\\\dot\
\\\\alpha\\\\dot\\\\beta}(\\\\sigma_a)_{\\\\gamma\\\\dot\\\\beta}\\\\epsilon^\
{\\\\gamma\\\\delta}W_\\\\delta,&\",\n  \" \
\\\\Omega^{(-)}_{a}{}^{\\\\alpha}&=-\\\\frac{i}{2}\\\\epsilon^{\\\\alpha\\\\b\
eta}(\\\\bar\\\\sigma_a)_{\\\\dot\\\\gamma\\\\beta}\\\\epsilon^{\\\\dot\\\\ga\
mma\\\\dot\\\\delta}\\\\bar \
W_{\\\\dot\\\\delta}.\\\\label{eq:SRC3HodgeITMixedComponents}\",\n  \
\"\\\\end{align}\",\n  \"These components are the unique solutions of the \
native sigma-frame equations\",\n  \"\\\\begin{align}\",\n  \" \
2(\\\\sigma^a)_{\\\\alpha\\\\dot\\\\alpha}\\\\Omega^{(+)}_{a}{}^{\\\\dot\\\\g\
amma}\\\\epsilon^{\\\\dot\\\\gamma\\\\dot\\\\beta}\",\n  \" \
&=2i\\\\,\\\\epsilon^{\\\\dot\\\\alpha\\\\dot\\\\beta}W_\\\\alpha,\\\\nonumbe\
r\\\\\\\\\",\n  \" \
-2(\\\\sigma^a)_{\\\\alpha\\\\dot\\\\alpha}\\\\Omega^{(-)}_{a}{}^{\\\\gamma}\
\\\\epsilon^{\\\\gamma\\\\beta}\",\n  \" \
&=2i\\\\,\\\\epsilon^{\\\\alpha\\\\beta}\\\\bar W_{\\\\dot\\\\alpha}.\",\n  \
\" \\\\label{eq:SRC3HodgeITFrameBridge}\",\n  \"\\\\end{align}\",\n  \"For \
the chiral sector, the mixed component of the same torsionful ordered Bianchi \
tensor is\",\n  \"\\\\begin{align}\",\n  \" \\\\mathcal \
B^{(+)}_{\\\\alpha\\\\dot\\\\beta,\\\\gamma\\\\dot\\\\gamma}\",\n  \" \
&=2i\\\\,\\\\epsilon^{\\\\dot\\\\gamma\\\\dot\\\\beta}\",\n  \" \
\\\\bigl(S_{\\\\alpha\\\\gamma}-\\\\mathfrak D^o_\\\\alpha \
W_\\\\gamma\\\\bigr)=0,\\\\nonumber\\\\\\\\\",\n  \" \
\\\\frac{1}{4i}\\\\epsilon_{\\\\dot\\\\beta\\\\dot\\\\gamma}\",\n  \" \
\\\\mathcal B^{(+)}_{\\\\alpha\\\\dot\\\\beta,\\\\gamma\\\\dot\\\\gamma}\",\n \
 \" &=S_{\\\\alpha\\\\gamma}-\\\\mathfrak D^o_\\\\alpha W_\\\\gamma=0,\",\n  \
\" \\\\qquad \\\\epsilon^{\\\\alpha\\\\gamma}\\\\mathfrak D^o_\\\\alpha \
W_\\\\gamma=0.\",\n  \" \\\\label{eq:SRC3HodgeITBianchiPlus}\",\n  \
\"\\\\end{align}\",\n  \"The exact native sigma contraction therefore \
gives\",\n  \"\\\\begin{align}\",\n  \" \\\\widehat{\\\\mathbb L}_+S_+\",\n  \
\" &=\\\\frac18\\\\epsilon^{\\\\alpha\\\\beta}\",\n  \" \
(\\\\bar\\\\sigma^a)^{\\\\dot\\\\alpha}{}_{\\\\beta}\",\n  \" \\\\mathfrak \
D^o_\\\\alpha\\\\Omega^{(+)}_{a\\\\dot\\\\alpha}\",\n  \" \
=%%DIRECTPLUS%%\\\\,\\\\epsilon^{\\\\alpha\\\\gamma}\",\n  \" \\\\mathfrak \
D^o_\\\\alpha W_\\\\gamma=0.\",\n  \" \
\\\\label{eq:SRC3HodgeITDirectPlus}\",\n  \"\\\\end{align}\",\n  \
\"Independently, the Lorentz-conjugate ordered Bianchi component is\",\n  \
\"\\\\begin{align}\",\n  \" \\\\mathcal \
B^{(-)}_{\\\\dot\\\\alpha\\\\beta,\\\\gamma\\\\dot\\\\gamma}\",\n  \" \
&=2i\\\\,\\\\epsilon^{\\\\gamma\\\\beta}\",\n  \" \\\\bigl(\\\\bar \
S_{\\\\dot\\\\alpha\\\\dot\\\\gamma}-\\\\mathfrak \
D^o_{\\\\dot\\\\alpha}\\\\bar \
W_{\\\\dot\\\\gamma}\\\\bigr)=0,\\\\nonumber\\\\\\\\\",\n  \" \
\\\\frac{1}{4i}\\\\epsilon_{\\\\beta\\\\gamma}\",\n  \" \\\\mathcal \
B^{(-)}_{\\\\dot\\\\alpha\\\\beta,\\\\gamma\\\\dot\\\\gamma}\",\n  \" \
&=\\\\bar S_{\\\\dot\\\\alpha\\\\dot\\\\gamma}-\\\\mathfrak \
D^o_{\\\\dot\\\\alpha}\\\\bar W_{\\\\dot\\\\gamma}=0,\",\n  \" \\\\qquad \
\\\\epsilon^{\\\\dot\\\\alpha\\\\dot\\\\gamma}\\\\mathfrak \
D^o_{\\\\dot\\\\alpha}\\\\bar W_{\\\\dot\\\\gamma}=0,\",\n  \" \
\\\\label{eq:SRC3HodgeITBianchiMinus}\",\n  \"\\\\end{align}\",\n  \"and its \
separately evaluated sigma contraction is\",\n  \"\\\\begin{align}\",\n  \" \
\\\\widehat{\\\\mathbb L}_-S_-\",\n  \" \
&=\\\\frac18\\\\epsilon^{\\\\dot\\\\alpha\\\\dot\\\\beta}\",\n  \" \
(\\\\sigma^a)^{\\\\alpha}{}_{\\\\dot\\\\beta}\",\n  \" \\\\mathfrak \
D^o_{\\\\dot\\\\alpha}\\\\Omega^{(-)}_{a\\\\alpha}\",\n  \" \
=%%DIRECTMINUS%%\\\\,\\\\epsilon^{\\\\dot\\\\alpha\\\\dot\\\\gamma}\",\n  \" \
\\\\mathfrak D^o_{\\\\dot\\\\alpha}\\\\bar W_{\\\\dot\\\\gamma}=0.\",\n  \" \
\\\\label{eq:SRC3HodgeITDirectMinus}\",\n  \"\\\\end{align}\",\n  \"Finally, \
the opposite mixed components vanish in the corresponding projected currents \
themselves, so the crossed contractions are componentwise zero:\",\n  \
\"\\\\begin{equation}\",\n  \" \\\\Omega^{(+)}_{a\\\\alpha}=0,\\\\qquad \
\\\\Omega^{(-)}_{a\\\\dot\\\\alpha}=0,\\\\qquad\",\n  \" \
\\\\widehat{\\\\mathbb L}_-S_+=0,\\\\qquad \\\\widehat{\\\\mathbb \
L}_+S_-=0.\",\n  \" \\\\label{eq:SRC3HodgeITCrossedZeros}\",\n  \
\"\\\\end{equation}\",\n  \"% RC3_EXACT_DATA: \" <> hodgeITExactSignature\n}, \
\"\\n\"] <> \"\\n\";\nhodgeITTeX = StringReplace[\n  hodgeITTeXTemplate,\n  \
{\n    \"%%HODGEPLUS%%\" -> hodgePlusEigenTeX,\n    \"%%HODGEMINUS%%\" -> \
hodgeMinusEigenTeX,\n    \"%%DIRECTPLUS%%\" -> hodgePlusDirectScaleTeX,\n    \
\"%%DIRECTMINUS%%\" -> hodgeMinusDirectScaleTeX\n  }\n];\nhodgeITPath = \
FileNameJoin[{\n  DirectoryName[$InputFileName],\n  \
\"HodgeITContraction_RC3.tex\"\n}];\nhodgeITStream = OpenWrite[\n  \
hodgeITPath,\n  CharacterEncoding -> \"UTF8\"\n];\nWriteString[hodgeITStream, \
hodgeITTeX];\nClose[hodgeITStream];\nhodgeITReadback = FromCharacterCode[\n  \
BinaryReadList[hodgeITPath],\n  \"UTF8\"\n];\nRequireTrue[\n  \"RC3 generated \
Hodge-I-T TeX byte-for-byte text round-trip\",\n  SameQ[hodgeITReadback, \
hodgeITTeX]\n];\nhodgeITSignatureLine = SelectFirst[\n  \
StringSplit[hodgeITReadback, \"\\n\"],\n  StringStartsQ[#, \"% \
RC3_EXACT_DATA: \"] &,\n  \"\"\n];\nhodgeITSignatureReadback = StringDrop[\n  \
hodgeITSignatureLine,\n  StringLength[\"% RC3_EXACT_DATA: \
\"]\n];\nRequireTrue[\n  \"RC3 exact Hodge-I-T internal data round-trip \
through TeX\",\n  SameQ[hodgeITSignatureReadback, \
hodgeITExactSignature]\n];\nrequiredHodgeITLabels = {\n  \
\"eq:SRC3HodgeITSectors\",\n  \"eq:SRC3HodgeITMixedComponents\",\n  \
\"eq:SRC3HodgeITFrameBridge\",\n  \"eq:SRC3HodgeITBianchiPlus\",\n  \
\"eq:SRC3HodgeITDirectPlus\",\n  \"eq:SRC3HodgeITBianchiMinus\",\n  \
\"eq:SRC3HodgeITDirectMinus\",\n  \
\"eq:SRC3HodgeITCrossedZeros\"\n};\nRequireTrue[\n  \"RC3 generated Hodge-I-T \
block contains every exact equation label once\",\n  And @@ (\n    \
StringCount[hodgeITReadback, #] == 1 & /@ requiredHodgeITLabels\n  \
)\n];\nRequireTrue[\n  \"RC3 generated Hodge-I-T block contains no \
fail-closed marker\",\n  And @@ (\n    StringFreeQ[hodgeITReadback, #] & /@ \
{\n      \"PackageError\", \"TODO\", \"Missing exact Hodge--I--T\",\n      \
\"deliberately fail-closed\"\n    }\n  )\n];\nPrint[\n  \"RC3 TEX EXPORT: \", \
hodgeITPath,\n  \" (native direct/crossed contractions; read-back \
PASS).\"\n];\n\n(* \
------------------------------------------------------------------ *)\n(* \
Super-Weierstrass null factorization and direct Hodge projection.   *)\n(* \
------------------------------------------------------------------ \
*)\n\nClearAll[\n  leftSpinor, rightSpinor, secondLeftSpinor, \
secondRightSpinor,\n  nullBispinor, nullVector, secondNullVector,\n  \
inducedBivector, inducedStar, inducedSigma, \
inducedStarSigma\n];\nnullBispinor = Table[\n  leftSpinor[alpha] \
rightSpinor[ad],\n  {alpha, undotted}, {ad, dotted}\n];\nRequireEqual[\n  \
\"Null-bispinor rank-one factorization has zero determinant\",\n  \
Det[nullBispinor],\n  0\n];\nnullVector[a_] := -1/2 Sum[\n  barSigma[[a + 1, \
ad, alpha]]\n    nullBispinor[[alpha, ad]],\n  {alpha, undotted}, {ad, \
dotted}\n];\nsecondNullVector[a_] := -1/2 Sum[\n  barSigma[[a + 1, ad, \
alpha]]\n    secondLeftSpinor[alpha] secondRightSpinor[ad],\n  {alpha, \
undotted}, {ad, dotted}\n];\nRequireEqual[\n  \"Factorized first \
Super-Weierstrass tangent is Lorentz-null\",\n  Expand @ Sum[\n    etaDown[[a \
+ 1, b + 1]] nullVector[a] nullVector[b],\n    {a, 0, 3}, {b, 0, 3}\n  ],\n  \
0\n];\nRequireEqual[\n  \"Factorized second Super-Weierstrass tangent is \
Lorentz-null\",\n  Expand @ Sum[\n    etaDown[[a + 1, b + 1]]\n      \
secondNullVector[a] secondNullVector[b],\n    {a, 0, 3}, {b, 0, 3}\n  ],\n  \
0\n];\n\nlowerNull[a_] := Sum[\n  etaDown[[a + 1, b + 1]] nullVector[b],\n  \
{b, 0, 3}\n];\nlowerSecondNull[a_] := Sum[\n  etaDown[[a + 1, b + 1]] \
secondNullVector[b],\n  {b, 0, 3}\n];\ninducedBivector[a_, b_] :=\n  \
lowerNull[a] lowerSecondNull[b] -\n  lowerSecondNull[a] \
lowerNull[b];\ninducedStar[a_, b_] := 1/2 Sum[\n  epsilonMixed[a, b, c, \
dIndex] inducedBivector[c, dIndex],\n  {c, 0, 3}, {dIndex, 0, \
3}\n];\ninducedSigma[chi_, a_, b_] :=\n  inducedBivector[a, b] + I chi \
inducedStar[a, b];\ninducedStarSigma[chi_, a_, b_] := 1/2 Sum[\n  \
epsilonMixed[a, b, c, dIndex] inducedSigma[chi, c, dIndex],\n  {c, 0, 3}, \
{dIndex, 0, 3}\n];\nDo[\n  RequireEqual[\n    \"Super-Weierstrass induced \
bivector lies in the projected Hodge sector for \" <>\n      ToString[{chi, \
a, b}],\n    inducedStarSigma[chi, a, b],\n    -I chi inducedSigma[chi, a, \
b]\n  ],\n  {chi, {-1, 1}}, {a, 0, 2}, {b, a + 1, 3}\n];\n\nPrint[\n  \
\"STRUCTURAL INPUT: global analytic existence/Hardy decomposition, \",\n  \
\"functional integrability of the loop-space one-form, and conjugate \",\n  \
\"branch selection are not proved by finite tensor algebra.\"\n];\nPrint[\n  \
\"PASS: all SHD Bianchi components, current-conservation reductions, \",\n  \
\"direct/crossed I--T zero modes, and Super-Weierstrass identities pass \
exactly.\"\n];\nPrint[\"Notebook 09 completed.\"];\n", "Input", 
   CellLabel -> "Canonical .wl source"]}, 
 WindowTitle -> "09_LorentzianSHD_Bianchi_ZeroModes_Analytic", 
 Saveable -> True]


==> anc/09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl <==
ClearAll["Global`*"];
base = If[$FrontEnd === Null, DirectoryName[$InputFileName], NotebookDirectory[]];
LorentzianExactPrivate`Load00AsDependency = True;
Get[FileNameJoin[{base, "00_IT_Lorentzian_Conventions_Analytic.wl"}]];
LorentzianExactPrivate`Load00AsDependency = False;

Print[
  "Notebook 09: exact Lorentzian SHD torsion-Bianchi components, ",
  "I--T zero modes, and Super-Weierstrass identities."
];
Print[
  "CONVENTION: the abstract Bianchi calculation uses the normalized ",
  "bispinor frame with T_(alpha,dotalpha)^(beta,dotbeta)=",
  "-2 i delta_alpha^beta delta_dotalpha^dotbeta; explicit vector ",
  "contractions use the native Notebook 00 sigma matrices."
];

undotted = {1, 2};
dotted = {1, 2};

(* ------------------------------------------------------------------ *)
(* Common graded superspace data.                                      *)
(* ------------------------------------------------------------------ *)

ClearAll[u, d, v, ParSHD, signSHD, TorSHD];
ParSHD[v[_, _]] = 0;
ParSHD[u[_]] = 1;
ParSHD[d[_]] = 1;
signSHD[A_, B_] := (-1)^(ParSHD[A] ParSHD[B]);
TorSHD[u[a_], d[ad_], v[b_, bd_]] :=
  -2 I Delta2[a, b] Delta2[ad, bd];
TorSHD[d[ad_], u[a_], v[b_, bd_]] :=
  -2 I Delta2[a, b] Delta2[ad, bd];
TorSHD[___] := 0;
normalizedBasis = Join[
  Flatten @ Table[v[a, ad], {a, undotted}, {ad, dotted}],
  u /@ undotted,
  d /@ dotted
];

(* ------------------------------------------------------------------ *)
(* Chiral component system.                                            *)
(* ------------------------------------------------------------------ *)

ClearAll[
  OmegaP, CDP, CDPUnknown, W0, DW, VD, SDW, dSDW, vSDW, vsdw
];
SDW[a_, b_] := sdw[Min[a, b], Max[a, b]];
vSDW[c_, cd_, a_, b_] :=
  vsdw[c, cd, Min[a, b], Max[a, b]];

OmegaP[v[a_, ad_], d[bd_]] := 2 I Eps2[ad, bd] W0[a];
OmegaP[d[bd_], v[a_, ad_]] := -2 I Eps2[ad, bd] W0[a];
OmegaP[v[_, _], u[_]] := 0;
OmegaP[u[_], v[_, _]] := 0;
OmegaP[v[a_, ad_], v[b_, bd_]] :=
  Eps2[ad, bd] SDW[a, b];
OmegaP[A_, B_] /; A =!= B && OrderedQ[{B, A}] :=
  -signSHD[A, B] OmegaP[B, A];
OmegaP[_, _] := 0;

CDP[u[a_], W0[b_]] := DW[a, b];
CDP[d[_], W0[_]] := 0;
CDP[v[a_, ad_], W0[b_]] := VD[a, ad, b];
CDP[d[ad_], DW[a_, b_]] := -2 I VD[a, ad, b];
CDP[u[c_], SDW[a_, b_]] := dSDW[c, a, b];
CDP[d[cd_], SDW[a_, b_]] :=
  -I (VD[a, cd, b] + VD[b, cd, a]);
CDP[v[c_, cd_], SDW[a_, b_]] := vSDW[c, cd, a, b];
CDP[u[c_], sdw[a_, b_]] := dSDW[c, a, b];
CDP[d[cd_], sdw[a_, b_]] :=
  -I (VD[a, cd, b] + VD[b, cd, a]);
CDP[v[c_, cd_], sdw[a_, b_]] := vSDW[c, cd, a, b];
CDP[_, 0] := 0;
CDP[A_, expression_Plus] :=
  Total[CDP[A, #] & /@ List @@ expression];
CDP[A_, expression_Times] /;
    AnyTrue[
      List @@ expression,
      FreeQ[#, W0 | DW | SDW | VD | sdw] &
    ] := Module[
  {factors = List @@ expression, scalars, fields},
  scalars = Select[
    factors,
    FreeQ[#, W0 | DW | SDW | VD | sdw] &
  ];
  fields = Select[
    factors,
    ! FreeQ[#, W0 | DW | SDW | VD | sdw] &
  ];
  Times @@ scalars CDP[A, Times @@ fields]
];
CDP[A_, expression_] := CDPUnknown[A, expression];

ClearAll[BianchiP];
BianchiP[A_, B_, C_] := Module[
  {pa = ParSHD[A], pb = ParSHD[B], pc = ParSHD[C]},
  Expand[
    CDP[A, OmegaP[B, C]] +
    (-1)^(pa (pb + pc)) CDP[B, OmegaP[C, A]] +
    (-1)^(pc (pa + pb)) CDP[C, OmegaP[A, B]] +
    Sum[TorSHD[A, B, X] OmegaP[X, C], {X, normalizedBasis}] +
    (-1)^(pa (pb + pc)) Sum[
      TorSHD[B, C, X] OmegaP[X, A],
      {X, normalizedBasis}
    ] +
    (-1)^(pc (pa + pb)) Sum[
      TorSHD[C, A, X] OmegaP[X, B],
      {X, normalizedBasis}
    ]
  ]
];

chiralFamilies = {
  Table[
    BianchiP[u[a], d[bd], d[gd]],
    {a, undotted}, {bd, dotted}, {gd, dotted}
  ],
  Table[
    BianchiP[u[a], d[bd], v[g, gd]],
    {a, undotted}, {bd, dotted},
    {g, undotted}, {gd, dotted}
  ],
  Table[
    BianchiP[d[ad], d[bd], v[g, gd]],
    {ad, dotted}, {bd, dotted},
    {g, undotted}, {gd, dotted}
  ],
  Table[
    BianchiP[u[a], u[b], v[g, gd]],
    {a, undotted}, {b, undotted},
    {g, undotted}, {gd, dotted}
  ]
};
chiralRules = {
  DW[a_, b_] :> SDW[a, b],
  Eps2[a_, b_] + Eps2[b_, a_] :> 0,
  dSDW[c_, a_, b_] :>
    dSDW[c, Min[a, b], Max[a, b]]
};
chiralResults =
  Flatten[chiralFamilies] /. chiralRules // Expand // Simplify;
RequireTrue[
  "All nontrivial chiral torsion-Bianchi spinor families vanish",
  And @@ Thread[chiralResults == 0],
  SelectFirst[chiralResults, # =!= 0 &, 0]
];

epsSpinorUp[i_, j_] := epsilonUp[[i, j]];
currentP[ad_, beta_] := Expand @ Sum[
  epsSpinorUp[alpha, delta]
    epsSpinorUp[ad, dd]
    vSDW[delta, dd, alpha, beta],
  {alpha, undotted}, {delta, undotted}, {dd, dotted}
];
derivativeVariablesP = Flatten @ Table[
  vSDW[delta, dd, alpha, beta],
  {delta, undotted}, {dd, dotted},
  {alpha, undotted}, {beta, alpha, 2}
];
currentEquationsP =
  Flatten @ Table[currentP[ad, beta], {ad, dotted}, {beta, undotted}];
pureVectorResidualsP = DeleteDuplicates[
  Flatten @ Table[
    BianchiP[v[a, ad], v[b, bd], v[c, cd]],
    {a, undotted}, {ad, dotted},
    {b, undotted}, {bd, dotted},
    {c, undotted}, {cd, dotted}
  ] // Expand
];
nonzeroVectorResidualsP = DeleteCases[pureVectorResidualsP, 0];
currentBasisP =
  GroebnerBasis[currentEquationsP, derivativeVariablesP];
currentReductionP = Last[
  PolynomialReduce[#, currentBasisP, derivativeVariablesP]
] & /@ nonzeroVectorResidualsP;
RequireTrue[
  "Three-vector chiral Bianchi residual reduces exactly to current conservation",
  And @@ Thread[currentReductionP == 0],
  currentReductionP
];

(* ------------------------------------------------------------------ *)
(* Anti-chiral component system.                                       *)
(* ------------------------------------------------------------------ *)

ClearAll[
  OmegaM, CDM, CDMUnknown, Wb0, BDWb, VDWb,
  SBDW, dSBDW, vSBDW, vsbdw
];
SBDW[ad_, bd_] := sbdw[Min[ad, bd], Max[ad, bd]];
vSBDW[c_, cd_, ad_, bd_] :=
  vsbdw[c, cd, Min[ad, bd], Max[ad, bd]];

OmegaM[v[a_, ad_], u[b_]] := 2 I Eps2[a, b] Wb0[ad];
OmegaM[u[b_], v[a_, ad_]] := -2 I Eps2[a, b] Wb0[ad];
OmegaM[v[_, _], d[_]] := 0;
OmegaM[d[_], v[_, _]] := 0;
OmegaM[v[a_, ad_], v[b_, bd_]] :=
  Eps2[a, b] SBDW[ad, bd];
OmegaM[A_, B_] /; A =!= B && OrderedQ[{B, A}] :=
  -signSHD[A, B] OmegaM[B, A];
OmegaM[_, _] := 0;

CDM[d[ad_], Wb0[bd_]] := BDWb[ad, bd];
CDM[u[_], Wb0[_]] := 0;
CDM[v[a_, ad_], Wb0[bd_]] := VDWb[a, ad, bd];
CDM[u[a_], BDWb[ad_, bd_]] := -2 I VDWb[a, ad, bd];
CDM[d[cd_], SBDW[ad_, bd_]] := dSBDW[cd, ad, bd];
CDM[u[c_], SBDW[ad_, bd_]] :=
  -I (VDWb[c, ad, bd] + VDWb[c, bd, ad]);
CDM[v[c_, cd_], SBDW[ad_, bd_]] :=
  vSBDW[c, cd, ad, bd];
CDM[d[cd_], sbdw[ad_, bd_]] := dSBDW[cd, ad, bd];
CDM[u[c_], sbdw[ad_, bd_]] :=
  -I (VDWb[c, ad, bd] + VDWb[c, bd, ad]);
CDM[v[c_, cd_], sbdw[ad_, bd_]] :=
  vSBDW[c, cd, ad, bd];
CDM[_, 0] := 0;
CDM[A_, expression_Plus] :=
  Total[CDM[A, #] & /@ List @@ expression];
CDM[A_, expression_Times] /;
    AnyTrue[
      List @@ expression,
      FreeQ[#, Wb0 | BDWb | SBDW | VDWb | sbdw] &
    ] := Module[
  {factors = List @@ expression, scalars, fields},
  scalars = Select[
    factors,
    FreeQ[#, Wb0 | BDWb | SBDW | VDWb | sbdw] &
  ];
  fields = Select[
    factors,
    ! FreeQ[#, Wb0 | BDWb | SBDW | VDWb | sbdw] &
  ];
  Times @@ scalars CDM[A, Times @@ fields]
];
CDM[A_, expression_] := CDMUnknown[A, expression];

ClearAll[BianchiM];
BianchiM[A_, B_, C_] := Module[
  {pa = ParSHD[A], pb = ParSHD[B], pc = ParSHD[C]},
  Expand[
    CDM[A, OmegaM[B, C]] +
    (-1)^(pa (pb + pc)) CDM[B, OmegaM[C, A]] +
    (-1)^(pc (pa + pb)) CDM[C, OmegaM[A, B]] +
    Sum[TorSHD[A, B, X] OmegaM[X, C], {X, normalizedBasis}] +
    (-1)^(pa (pb + pc)) Sum[
      TorSHD[B, C, X] OmegaM[X, A],
      {X, normalizedBasis}
    ] +
    (-1)^(pc (pa + pb)) Sum[
      TorSHD[C, A, X] OmegaM[X, B],
      {X, normalizedBasis}
    ]
  ]
];

antiFamilies = {
  Table[
    BianchiM[d[ad], u[b], u[c]],
    {ad, dotted}, {b, undotted}, {c, undotted}
  ],
  Table[
    BianchiM[d[ad], u[b], v[g, gd]],
    {ad, dotted}, {b, undotted},
    {g, undotted}, {gd, dotted}
  ],
  Table[
    BianchiM[u[a], u[b], v[g, gd]],
    {a, undotted}, {b, undotted},
    {g, undotted}, {gd, dotted}
  ],
  Table[
    BianchiM[d[ad], d[bd], v[g, gd]],
    {ad, dotted}, {bd, dotted},
    {g, undotted}, {gd, dotted}
  ]
};
antiRules = {
  BDWb[a_, b_] :> SBDW[a, b],
  Eps2[a_, b_] + Eps2[b_, a_] :> 0,
  dSBDW[c_, a_, b_] :>
    dSBDW[c, Min[a, b], Max[a, b]]
};
antiResults =
  Flatten[antiFamilies] /. antiRules // Expand // Simplify;
RequireTrue[
  "All nontrivial anti-chiral torsion-Bianchi spinor families vanish",
  And @@ Thread[antiResults == 0],
  SelectFirst[antiResults, # =!= 0 &, 0]
];

currentM[alpha_, bd_] := Expand @ Sum[
  epsSpinorUp[alpha, delta]
    epsSpinorUp[ad, dd]
    vSBDW[delta, dd, ad, bd],
  {delta, undotted}, {ad, dotted}, {dd, dotted}
];
derivativeVariablesM = Flatten @ Table[
  vSBDW[delta, dd, ad, bd],
  {delta, undotted}, {dd, dotted},
  {ad, dotted}, {bd, ad, 2}
];
currentEquationsM =
  Flatten @ Table[currentM[alpha, bd], {alpha, undotted}, {bd, dotted}];
pureVectorResidualsM = DeleteDuplicates[
  Flatten @ Table[
    BianchiM[v[a, ad], v[b, bd], v[c, cd]],
    {a, undotted}, {ad, dotted},
    {b, undotted}, {bd, dotted},
    {c, undotted}, {cd, dotted}
  ] // Expand
];
nonzeroVectorResidualsM = DeleteCases[pureVectorResidualsM, 0];
currentBasisM =
  GroebnerBasis[currentEquationsM, derivativeVariablesM];
currentReductionM = Last[
  PolynomialReduce[#, currentBasisM, derivativeVariablesM]
] & /@ nonzeroVectorResidualsM;
RequireTrue[
  "Three-vector anti-chiral Bianchi residual reduces exactly to current conservation",
  And @@ Thread[currentReductionM == 0],
  currentReductionM
];

(* ------------------------------------------------------------------ *)
(* RC3 native Hodge--POOC--I--T bridge.                                *)
(*                                                                     *)
(* No projected zero is used as a rule.  Vector and mixed components   *)
(* are solved from OmegaP/OmegaM in the exact Notebook-00 sigma frame.  *)
(* The required DW symmetries are then solved from explicit mixed       *)
(* components of BianchiP/BianchiM.                                    *)
(* ------------------------------------------------------------------ *)

ClearAll[
  SHDAntisymmetricComponent, SHDSymmetricComponent,
  omegaVectorPUnknown, omegaVectorMUnknown, omegaVectorP,
  omegaVectorM, omegaVectorPStar, omegaVectorMStar,
  omegaMixedPUnknown, omegaMixedMUnknown, omegaMixedP,
  omegaMixedM, omegaMixedPFormula, omegaMixedMFormula,
  omegaMixedPDerivative, omegaMixedMDerivative,
  barSigmaAllDown
];

vectorPairs = Subsets[Range[0, 3], {2}];
SHDAntisymmetricComponent[head_, a_, b_] := Which[
  a < b, head[a, b],
  a > b, -head[b, a],
  True, 0
];
SHDSymmetricComponent[head_, a_, b_] :=
  head[Min[a, b], Max[a, b]];

(* Reconstruct the Lorentz two-forms from the same pure-vector Omega     *)
(* components used in BianchiP and BianchiM.                             *)
omegaVectorPVariables =
  (omegaVectorPUnknown @@ #) & /@ vectorPairs;
omegaVectorMVariables =
  (omegaVectorMUnknown @@ #) & /@ vectorPairs;
omegaVectorPFrameResiduals = Flatten @ Table[
  Expand[
    Sum[
    sigma[[a + 1, alpha, ad]]
      sigma[[b + 1, beta, bd]]
      SHDAntisymmetricComponent[omegaVectorPUnknown, a, b],
    {a, 0, 3}, {b, 0, 3}
    ] - OmegaP[v[alpha, ad], v[beta, bd]]
  ],
  {alpha, undotted}, {ad, dotted},
  {beta, undotted}, {bd, dotted}
];
omegaVectorMFrameResiduals = Flatten @ Table[
  Expand[
    Sum[
    sigma[[a + 1, alpha, ad]]
      sigma[[b + 1, beta, bd]]
      SHDAntisymmetricComponent[omegaVectorMUnknown, a, b],
    {a, 0, 3}, {b, 0, 3}
    ] - OmegaM[v[alpha, ad], v[beta, bd]]
  ],
  {alpha, undotted}, {ad, dotted},
  {beta, undotted}, {bd, dotted}
];
omegaVectorPFrameEquations = Thread[omegaVectorPFrameResiduals == 0];
omegaVectorMFrameEquations = Thread[omegaVectorMFrameResiduals == 0];
omegaVectorPSolutions = Solve[
  omegaVectorPFrameEquations,
  omegaVectorPVariables
];
omegaVectorMSolutions = Solve[
  omegaVectorMFrameEquations,
  omegaVectorMVariables
];
RequireTrue[
  "RC3 chiral Lorentz two-form has one exact sigma-frame solution",
  Length[omegaVectorPSolutions] == 1,
  omegaVectorPSolutions
];
RequireTrue[
  "RC3 anti-chiral Lorentz two-form has one exact sigma-frame solution",
  Length[omegaVectorMSolutions] == 1,
  omegaVectorMSolutions
];
omegaVectorP[a_, b_] := Expand[
  SHDAntisymmetricComponent[omegaVectorPUnknown, a, b] /.
    First[omegaVectorPSolutions]
];
omegaVectorM[a_, b_] := Expand[
  SHDAntisymmetricComponent[omegaVectorMUnknown, a, b] /.
    First[omegaVectorMSolutions]
];
RequireTrue[
  "RC3 chiral vector two-form reconstructs every OmegaP[v,v] component",
  And @@ Thread[
    (omegaVectorPFrameResiduals /.
        First[omegaVectorPSolutions] // Expand) == 0
  ]
];
RequireTrue[
  "RC3 anti-chiral vector two-form reconstructs every OmegaM[v,v] component",
  And @@ Thread[
    (omegaVectorMFrameResiduals /.
        First[omegaVectorMSolutions] // Expand) == 0
  ]
];

omegaVectorPStar[a_, b_] := Expand @ (1/2) Sum[
  epsilonMixed[a, b, c, e]
    omegaVectorP[c, e],
  {c, 0, 3}, {e, 0, 3}
];
omegaVectorMStar[a_, b_] := Expand @ (1/2) Sum[
  epsilonMixed[a, b, c, e]
    omegaVectorM[c, e],
  {c, 0, 3}, {e, 0, 3}
];
omegaVectorPHodgeScales = Select[
  {-I, I},
  Function[scale,
    And @@ Flatten @ Table[
      Expand[
        omegaVectorPStar[a, b] - scale omegaVectorP[a, b]
      ] === 0,
      {a, 0, 2}, {b, a + 1, 3}
    ]
  ]
];
omegaVectorMHodgeScales = Select[
  {-I, I},
  Function[scale,
    And @@ Flatten @ Table[
      Expand[
        omegaVectorMStar[a, b] - scale omegaVectorM[a, b]
      ] === 0,
      {a, 0, 2}, {b, a + 1, 3}
    ]
  ]
];
RequireTrue[
  "RC3 chiral current has one exact Lorentzian Hodge eigenvalue",
  omegaVectorPHodgeScales === {-I},
  omegaVectorPHodgeScales
];
RequireTrue[
  "RC3 anti-chiral current has the conjugate Lorentzian Hodge eigenvalue",
  omegaVectorMHodgeScales === {I},
  omegaVectorMHodgeScales
];
omegaVectorPHodgeScale = First[omegaVectorPHodgeScales];
omegaVectorMHodgeScale = First[omegaVectorMHodgeScales];

(* Solve the vector mixed components from the normalized bispinor frame.  *)
(* The relative minus in the anti-chiral bridge is the exact dotted       *)
(* coframe sign e^dot=-d bareta already verified by Notebook 00.          *)
RequireEqual[
  "RC3 dotted chiral-coordinate coframe sign is exactly minus one",
  chiralCoframe[[7, 7]],
  -1
];
omegaMixedPVariables = Flatten @ Table[
  omegaMixedPUnknown[a, ad],
  {a, 0, 3}, {ad, dotted}
];
omegaMixedMVariables = Flatten @ Table[
  omegaMixedMUnknown[a, alpha],
  {a, 0, 3}, {alpha, undotted}
];
omegaMixedPFrameEquations = Flatten @ Table[
  2 Sum[
    sigma[[a + 1, alpha, ad]]
      omegaMixedPUnknown[a, gd]
      epsilonDotUp[[gd, bd]],
    {a, 0, 3}, {gd, dotted}
  ] == OmegaP[v[alpha, ad], d[bd]],
  {alpha, undotted}, {ad, dotted}, {bd, dotted}
];
omegaMixedMFrameEquations = Flatten @ Table[
  -2 Sum[
    sigma[[a + 1, alpha, ad]]
      omegaMixedMUnknown[a, gamma]
      epsilonUp[[gamma, beta]],
    {a, 0, 3}, {gamma, undotted}
  ] == OmegaM[v[alpha, ad], u[beta]],
  {alpha, undotted}, {ad, dotted}, {beta, undotted}
];
omegaMixedPSolutions = Solve[
  omegaMixedPFrameEquations,
  omegaMixedPVariables
];
omegaMixedMSolutions = Solve[
  omegaMixedMFrameEquations,
  omegaMixedMVariables
];
RequireTrue[
  "RC3 chiral mixed area component has one exact native-frame solution",
  Length[omegaMixedPSolutions] == 1,
  omegaMixedPSolutions
];
RequireTrue[
  "RC3 anti-chiral mixed area component has one exact native-frame solution",
  Length[omegaMixedMSolutions] == 1,
  omegaMixedMSolutions
];
omegaMixedP[a_, ad_] := Expand[
  omegaMixedPUnknown[a, ad] /. First[omegaMixedPSolutions]
];
omegaMixedM[a_, alpha_] := Expand[
  omegaMixedMUnknown[a, alpha] /. First[omegaMixedMSolutions]
];
omegaMixedPFormula[a_, ad_] := Expand @ (I/2) Sum[
  epsilonDotUp[[ad, bd]]
    sigmaVectorDown[[a + 1, gamma, bd]]
    epsilonUp[[gamma, delta]] W0[delta],
  {bd, dotted}, {gamma, undotted}, {delta, undotted}
];
barSigmaAllDown[a_, ad_, alpha_] := Sum[
  etaDown[[a + 1, b + 1]]
    barSigmaLoweredSpinors[[b + 1, ad, alpha]],
  {b, 0, 3}
];
omegaMixedMFormula[a_, alpha_] := Expand @ (-I/2) Sum[
  epsilonUp[[alpha, beta]]
    barSigmaAllDown[a, gd, beta]
    epsilonDotUp[[gd, dd]] Wb0[dd],
  {beta, undotted}, {gd, dotted}, {dd, dotted}
];
RequireTrue[
  "RC3 solved chiral mixed component equals the native I-T expression componentwise",
  And @@ Flatten @ Table[
    Expand[omegaMixedP[a, ad] - omegaMixedPFormula[a, ad]] === 0,
    {a, 0, 3}, {ad, dotted}
  ]
];
RequireTrue[
  "RC3 solved anti-chiral mixed component equals its native I-T expression componentwise",
  And @@ Flatten @ Table[
    Expand[omegaMixedM[a, alpha] - omegaMixedMFormula[a, alpha]] === 0,
    {a, 0, 3}, {alpha, undotted}
  ]
];

(* The relevant Bianchi components are generated by the same BianchiP/M   *)
(* functions as the already checked three-vector Hodge--Jacobi residual.  *)
chiralMixedBianchiTensor = Table[
  Expand @ BianchiP[u[alpha], d[bd], v[gamma, gd]],
  {alpha, undotted}, {bd, dotted},
  {gamma, undotted}, {gd, dotted}
];
antiMixedBianchiTensor = Table[
  Expand @ BianchiM[d[ad], u[beta], v[gamma, gd]],
  {ad, dotted}, {beta, undotted},
  {gamma, undotted}, {gd, dotted}
];
RequireTrue[
  "RC3 chiral mixed tensor is exactly the existing ordered-Bianchi family",
  Flatten[chiralMixedBianchiTensor] === Flatten[chiralFamilies[[2]]]
];
RequireTrue[
  "RC3 anti-chiral mixed tensor is exactly the existing ordered-Bianchi family",
  Flatten[antiMixedBianchiTensor] === Flatten[antiFamilies[[2]]]
];
RequireTrue[
  "RC3 chiral pure-vector and mixed equations use one BianchiP system",
  DeleteDuplicates[
    Flatten @ Table[
      Expand @ BianchiP[v[a, ad], v[b, bd], v[c, cd]],
      {a, undotted}, {ad, dotted},
      {b, undotted}, {bd, dotted},
      {c, undotted}, {cd, dotted}
    ]
  ] === pureVectorResidualsP
];
RequireTrue[
  "RC3 anti-chiral pure-vector and mixed equations use one BianchiM system",
  DeleteDuplicates[
    Flatten @ Table[
      Expand @ BianchiM[v[a, ad], v[b, bd], v[c, cd]],
      {a, undotted}, {ad, dotted},
      {b, undotted}, {bd, dotted},
      {c, undotted}, {cd, dotted}
    ]
  ] === pureVectorResidualsM
];

chiralMixedBianchiContraction[alpha_, gamma_] := Expand @ (1/(4 I)) Sum[
  epsilonDotDown[[bd, gd]]
    BianchiP[u[alpha], d[bd], v[gamma, gd]],
  {bd, dotted}, {gd, dotted}
];
antiMixedBianchiContraction[ad_, gd_] := Expand @ (1/(4 I)) Sum[
  epsilonDown[[beta, gamma]]
    BianchiM[d[ad], u[beta], v[gamma, gd]],
  {beta, undotted}, {gamma, undotted}
];
RequireTrue[
  "RC3 exact chiral Bianchi contraction derives SDW-DW in every component",
  And @@ Flatten @ Table[
    Expand[
      chiralMixedBianchiContraction[alpha, gamma] -
        (SDW[alpha, gamma] - DW[alpha, gamma])
    ] === 0,
    {alpha, undotted}, {gamma, undotted}
  ]
];
RequireTrue[
  "RC3 exact anti-chiral Bianchi contraction derives SBDW-BDWb in every component",
  And @@ Flatten @ Table[
    Expand[
      antiMixedBianchiContraction[ad, gd] -
        (SBDW[ad, gd] - BDWb[ad, gd])
    ] === 0,
    {ad, dotted}, {gd, dotted}
  ]
];
chiralDWVariables = Flatten @ Table[
  DW[alpha, gamma],
  {alpha, undotted}, {gamma, undotted}
];
antiDWVariables = Flatten @ Table[
  BDWb[ad, gd],
  {ad, dotted}, {gd, dotted}
];
chiralDWRulesFromBianchi = First @ Solve[
  Flatten @ Table[
    chiralMixedBianchiContraction[alpha, gamma] == 0,
    {alpha, undotted}, {gamma, undotted}
  ],
  chiralDWVariables
];
antiDWRulesFromBianchi = First @ Solve[
  Flatten @ Table[
    antiMixedBianchiContraction[ad, gd] == 0,
    {ad, dotted}, {gd, dotted}
  ],
  antiDWVariables
];
RequireTrue[
  "RC3 full chiral mixed Bianchi tensor vanishes under its derived rules",
  And @@ Thread[
    (Flatten[chiralMixedBianchiTensor] /.
      chiralDWRulesFromBianchi // Expand) == 0
  ]
];
RequireTrue[
  "RC3 full anti-chiral mixed Bianchi tensor vanishes under its derived rules",
  And @@ Thread[
    (Flatten[antiMixedBianchiTensor] /.
      antiDWRulesFromBianchi // Expand) == 0
  ]
];

chiralBianchiDivergence = Expand @ Sum[
  epsilonUp[[alpha, gamma]] DW[alpha, gamma],
  {alpha, undotted}, {gamma, undotted}
];
antiBianchiDivergence = Expand @ Sum[
  epsilonDotUp[[ad, gd]] BDWb[ad, gd],
  {ad, dotted}, {gd, dotted}
];
RequireEqual[
  "RC3 chiral epsilon divergence vanishes from the derived mixed Bianchi rules",
  Expand[chiralBianchiDivergence /. chiralDWRulesFromBianchi],
  0
];
RequireEqual[
  "RC3 anti-chiral epsilon divergence vanishes from its independently derived rules",
  Expand[antiBianchiDivergence /. antiDWRulesFromBianchi],
  0
];

omegaMixedPDerivative[alpha_, a_, ad_] := Expand @
  CDP[u[alpha], omegaMixedP[a, ad]];
omegaMixedMDerivative[ad_, a_, alpha_] := Expand @
  CDM[d[ad], omegaMixedM[a, alpha]];
chiralProjectedOperator = Expand @ Sum[
  (1/8)
    epsilonUp[[alpha, beta]]
    barSigmaLoweredSpinors[[a + 1, ad, beta]]
    omegaMixedPDerivative[alpha, a, ad],
  {alpha, undotted}, {beta, undotted},
  {a, 0, 3}, {ad, dotted}
];
antiProjectedOperator = Expand @ Sum[
  (1/8)
    epsilonDotUp[[ad, bd]]
    sigma[[a + 1, alpha, bd]]
    omegaMixedMDerivative[ad, a, alpha],
  {ad, dotted}, {bd, dotted},
  {a, 0, 3}, {alpha, undotted}
];
RequireTrue[
  "RC3 all chiral sigma-contraction coefficients equal (i/4) epsilon",
  And @@ Flatten @ Table[
    FullSimplify[
      Coefficient[chiralProjectedOperator, DW[alpha, gamma]] ==
        (I/4) epsilonUp[[alpha, gamma]]
    ],
    {alpha, undotted}, {gamma, undotted}
  ]
];
RequireTrue[
  "RC3 all anti-chiral sigma-contraction coefficients equal -(i/4) epsilon",
  And @@ Flatten @ Table[
    FullSimplify[
      Coefficient[antiProjectedOperator, BDWb[ad, gd]] ==
        (-I/4) epsilonDotUp[[ad, gd]]
    ],
    {ad, dotted}, {gd, dotted}
  ]
];
RequireEqual[
  "RC3 direct chiral I-T operator is +(i/4) times the derived epsilon divergence",
  chiralProjectedOperator,
  (I/4) chiralBianchiDivergence
];
RequireEqual[
  "RC3 direct anti-chiral I-T operator is -(i/4) times its derived epsilon divergence",
  antiProjectedOperator,
  (-I/4) antiBianchiDivergence
];
chiralDirectResidual = Expand[
  chiralProjectedOperator /. chiralDWRulesFromBianchi
];
antiDirectResidual = Expand[
  antiProjectedOperator /. antiDWRulesFromBianchi
];
RequireEqual[
  "RC3 direct chiral I-T projection vanishes without a zero-mode rewrite rule",
  chiralDirectResidual,
  0
];
RequireEqual[
  "RC3 direct anti-chiral I-T projection vanishes without a zero-mode rewrite rule",
  antiDirectResidual,
  0
];

(* Crossed components are solved as zero components of the same projected *)
(* currents, rather than being represented by independent absent fields.  *)
chiralCrossedMixed = Table[
  OmegaP[v[alpha, ad], u[beta]],
  {alpha, undotted}, {ad, dotted}, {beta, undotted}
];
antiCrossedMixed = Table[
  OmegaM[v[alpha, ad], d[bd]],
  {alpha, undotted}, {ad, dotted}, {bd, dotted}
];
RequireTrue[
  "RC3 every anti-I-T mixed component of the chiral current is identically zero",
  And @@ Thread[Flatten[chiralCrossedMixed] == 0]
];
RequireTrue[
  "RC3 every chiral-I-T mixed component of the anti-chiral current is identically zero",
  And @@ Thread[Flatten[antiCrossedMixed] == 0]
];
chiralCrossedProjectedOperator = Expand @ Total[
  Flatten[chiralCrossedMixed]
];
antiCrossedProjectedOperator = Expand @ Total[
  Flatten[antiCrossedMixed]
];
RequireEqual[
  "RC3 crossed anti-chiral operator on the chiral current vanishes componentwise",
  chiralCrossedProjectedOperator,
  0
];
RequireEqual[
  "RC3 crossed chiral operator on the anti-chiral current vanishes componentwise",
  antiCrossedProjectedOperator,
  0
];

RequireTrue[
  "RC3 no uncontracted Weyl-current residual remains",
  FreeQ[
    {
      chiralDirectResidual, antiDirectResidual,
      chiralCrossedProjectedOperator, antiCrossedProjectedOperator
    },
    DW | BDWb | VD | VDWb | CDPUnknown | CDMUnknown
  ]
];
Print[
  "RC3 HODGE EIGENVALUES: plus=", omegaVectorPHodgeScale,
  ", minus=", omegaVectorMHodgeScale, "."
];
Print[
  "RC3 DIRECT CONTRACTIONS: Lplus=(i/4) epsilon.DW=0; ",
  "Lminus=-(i/4) epsilonDot.BDWb=0."
];
Print[
  "RC3 CROSSED CONTRACTIONS: Lminus Splus=0 and Lplus Sminus=0 ",
  "because the opposite mixed components of OmegaP/OmegaM vanish exactly."
];

(* Generate the referee-visible contraction only from passing expressions. *)
hodgeITExactData = <|
  "PlusHodgeEigenvalue" -> omegaVectorPHodgeScale,
  "MinusHodgeEigenvalue" -> omegaVectorMHodgeScale,
  "PlusMixedCoefficient" -> I/2,
  "MinusMixedCoefficient" -> -I/2,
  "PlusBianchiCoefficient" -> 2 I,
  "MinusBianchiCoefficient" -> 2 I,
  "PlusDirectScale" -> I/4,
  "MinusDirectScale" -> -I/4,
  "PlusDirectResidual" -> chiralDirectResidual,
  "MinusDirectResidual" -> antiDirectResidual,
  "PlusCrossedResidual" -> antiCrossedProjectedOperator,
  "MinusCrossedResidual" -> chiralCrossedProjectedOperator
|>;
hodgeITExactSignature =
  ToString[hodgeITExactData, InputForm, PageWidth -> Infinity];
hodgePlusEigenTeX = ToString[TeXForm[omegaVectorPHodgeScale]];
hodgeMinusEigenTeX = ToString[TeXForm[omegaVectorMHodgeScale]];
hodgePlusDirectScaleTeX = ToString[TeXForm[I/4]];
hodgeMinusDirectScaleTeX = ToString[TeXForm[-I/4]];
hodgeITTeXTemplate = StringRiffle[{
  "% Generated exactly by 09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl.",
  "% No projected zero-mode equation is used as an input rule.",
  "\\begin{align}",
  " *_4\\Omega^{(+)}_{ab}&=%%HODGEPLUS%%\\,\\Omega^{(+)}_{ab},&",
  " *_4\\Omega^{(-)}_{ab}&=%%HODGEMINUS%%\\,\\Omega^{(-)}_{ab},\\label{eq:SRC3HodgeITSectors}\\\\",
  " \\Omega^{(+)}_{a}{}^{\\dot\\alpha}&=\\frac{i}{2}\\epsilon^{\\dot\\alpha\\dot\\beta}(\\sigma_a)_{\\gamma\\dot\\beta}\\epsilon^{\\gamma\\delta}W_\\delta,&",
  " \\Omega^{(-)}_{a}{}^{\\alpha}&=-\\frac{i}{2}\\epsilon^{\\alpha\\beta}(\\bar\\sigma_a)_{\\dot\\gamma\\beta}\\epsilon^{\\dot\\gamma\\dot\\delta}\\bar W_{\\dot\\delta}.\\label{eq:SRC3HodgeITMixedComponents}",
  "\\end{align}",
  "These components are the unique solutions of the native sigma-frame equations",
  "\\begin{align}",
  " 2(\\sigma^a)_{\\alpha\\dot\\alpha}\\Omega^{(+)}_{a}{}^{\\dot\\gamma}\\epsilon^{\\dot\\gamma\\dot\\beta}",
  " &=2i\\,\\epsilon^{\\dot\\alpha\\dot\\beta}W_\\alpha,\\nonumber\\\\",
  " -2(\\sigma^a)_{\\alpha\\dot\\alpha}\\Omega^{(-)}_{a}{}^{\\gamma}\\epsilon^{\\gamma\\beta}",
  " &=2i\\,\\epsilon^{\\alpha\\beta}\\bar W_{\\dot\\alpha}.",
  " \\label{eq:SRC3HodgeITFrameBridge}",
  "\\end{align}",
  "For the chiral sector, the mixed component of the same torsionful ordered Bianchi tensor is",
  "\\begin{align}",
  " \\mathcal B^{(+)}_{\\alpha\\dot\\beta,\\gamma\\dot\\gamma}",
  " &=2i\\,\\epsilon^{\\dot\\gamma\\dot\\beta}",
  " \\bigl(S_{\\alpha\\gamma}-\\mathfrak D^o_\\alpha W_\\gamma\\bigr)=0,\\nonumber\\\\",
  " \\frac{1}{4i}\\epsilon_{\\dot\\beta\\dot\\gamma}",
  " \\mathcal B^{(+)}_{\\alpha\\dot\\beta,\\gamma\\dot\\gamma}",
  " &=S_{\\alpha\\gamma}-\\mathfrak D^o_\\alpha W_\\gamma=0,",
  " \\qquad \\epsilon^{\\alpha\\gamma}\\mathfrak D^o_\\alpha W_\\gamma=0.",
  " \\label{eq:SRC3HodgeITBianchiPlus}",
  "\\end{align}",
  "The exact native sigma contraction therefore gives",
  "\\begin{align}",
  " \\widehat{\\mathbb L}_+S_+",
  " &=\\frac18\\epsilon^{\\alpha\\beta}",
  " (\\bar\\sigma^a)^{\\dot\\alpha}{}_{\\beta}",
  " \\mathfrak D^o_\\alpha\\Omega^{(+)}_{a\\dot\\alpha}",
  " =%%DIRECTPLUS%%\\,\\epsilon^{\\alpha\\gamma}",
  " \\mathfrak D^o_\\alpha W_\\gamma=0.",
  " \\label{eq:SRC3HodgeITDirectPlus}",
  "\\end{align}",
  "Independently, the Lorentz-conjugate ordered Bianchi component is",
  "\\begin{align}",
  " \\mathcal B^{(-)}_{\\dot\\alpha\\beta,\\gamma\\dot\\gamma}",
  " &=2i\\,\\epsilon^{\\gamma\\beta}",
  " \\bigl(\\bar S_{\\dot\\alpha\\dot\\gamma}-\\mathfrak D^o_{\\dot\\alpha}\\bar W_{\\dot\\gamma}\\bigr)=0,\\nonumber\\\\",
  " \\frac{1}{4i}\\epsilon_{\\beta\\gamma}",
  " \\mathcal B^{(-)}_{\\dot\\alpha\\beta,\\gamma\\dot\\gamma}",
  " &=\\bar S_{\\dot\\alpha\\dot\\gamma}-\\mathfrak D^o_{\\dot\\alpha}\\bar W_{\\dot\\gamma}=0,",
  " \\qquad \\epsilon^{\\dot\\alpha\\dot\\gamma}\\mathfrak D^o_{\\dot\\alpha}\\bar W_{\\dot\\gamma}=0,",
  " \\label{eq:SRC3HodgeITBianchiMinus}",
  "\\end{align}",
  "and its separately evaluated sigma contraction is",
  "\\begin{align}",
  " \\widehat{\\mathbb L}_-S_-",
  " &=\\frac18\\epsilon^{\\dot\\alpha\\dot\\beta}",
  " (\\sigma^a)^{\\alpha}{}_{\\dot\\beta}",
  " \\mathfrak D^o_{\\dot\\alpha}\\Omega^{(-)}_{a\\alpha}",
  " =%%DIRECTMINUS%%\\,\\epsilon^{\\dot\\alpha\\dot\\gamma}",
  " \\mathfrak D^o_{\\dot\\alpha}\\bar W_{\\dot\\gamma}=0.",
  " \\label{eq:SRC3HodgeITDirectMinus}",
  "\\end{align}",
  "Finally, the opposite mixed components vanish in the corresponding projected currents themselves, so the crossed contractions are componentwise zero:",
  "\\begin{equation}",
  " \\Omega^{(+)}_{a\\alpha}=0,\\qquad \\Omega^{(-)}_{a\\dot\\alpha}=0,\\qquad",
  " \\widehat{\\mathbb L}_-S_+=0,\\qquad \\widehat{\\mathbb L}_+S_-=0.",
  " \\label{eq:SRC3HodgeITCrossedZeros}",
  "\\end{equation}",
  "% RC3_EXACT_DATA: " <> hodgeITExactSignature
}, "\n"] <> "\n";
hodgeITTeX = StringReplace[
  hodgeITTeXTemplate,
  {
    "%%HODGEPLUS%%" -> hodgePlusEigenTeX,
    "%%HODGEMINUS%%" -> hodgeMinusEigenTeX,
    "%%DIRECTPLUS%%" -> hodgePlusDirectScaleTeX,
    "%%DIRECTMINUS%%" -> hodgeMinusDirectScaleTeX
  }
];
hodgeITPath = FileNameJoin[{
  DirectoryName[$InputFileName],
  "HodgeITContraction_RC3.tex"
}];
hodgeITStream = OpenWrite[
  hodgeITPath,
  CharacterEncoding -> "UTF8"
];
WriteString[hodgeITStream, hodgeITTeX];
Close[hodgeITStream];
hodgeITReadback = FromCharacterCode[
  BinaryReadList[hodgeITPath],
  "UTF8"
];
RequireTrue[
  "RC3 generated Hodge-I-T TeX byte-for-byte text round-trip",
  SameQ[hodgeITReadback, hodgeITTeX]
];
hodgeITSignatureLine = SelectFirst[
  StringSplit[hodgeITReadback, "\n"],
  StringStartsQ[#, "% RC3_EXACT_DATA: "] &,
  ""
];
hodgeITSignatureReadback = StringDrop[
  hodgeITSignatureLine,
  StringLength["% RC3_EXACT_DATA: "]
];
RequireTrue[
  "RC3 exact Hodge-I-T internal data round-trip through TeX",
  SameQ[hodgeITSignatureReadback, hodgeITExactSignature]
];
requiredHodgeITLabels = {
  "eq:SRC3HodgeITSectors",
  "eq:SRC3HodgeITMixedComponents",
  "eq:SRC3HodgeITFrameBridge",
  "eq:SRC3HodgeITBianchiPlus",
  "eq:SRC3HodgeITDirectPlus",
  "eq:SRC3HodgeITBianchiMinus",
  "eq:SRC3HodgeITDirectMinus",
  "eq:SRC3HodgeITCrossedZeros"
};
RequireTrue[
  "RC3 generated Hodge-I-T block contains every exact equation label once",
  And @@ (
    StringCount[hodgeITReadback, #] == 1 & /@ requiredHodgeITLabels
  )
];
RequireTrue[
  "RC3 generated Hodge-I-T block contains no fail-closed marker",
  And @@ (
    StringFreeQ[hodgeITReadback, #] & /@ {
      "PackageError", "TODO", "Missing exact Hodge--I--T",
      "deliberately fail-closed"
    }
  )
];
Print[
  "RC3 TEX EXPORT: ", hodgeITPath,
  " (native direct/crossed contractions; read-back PASS)."
];

(* ------------------------------------------------------------------ *)
(* Super-Weierstrass null factorization and direct Hodge projection.   *)
(* ------------------------------------------------------------------ *)

ClearAll[
  leftSpinor, rightSpinor, secondLeftSpinor, secondRightSpinor,
  nullBispinor, nullVector, secondNullVector,
  inducedBivector, inducedStar, inducedSigma, inducedStarSigma
];
nullBispinor = Table[
  leftSpinor[alpha] rightSpinor[ad],
  {alpha, undotted}, {ad, dotted}
];
RequireEqual[
  "Null-bispinor rank-one factorization has zero determinant",
  Det[nullBispinor],
  0
];
nullVector[a_] := -1/2 Sum[
  barSigma[[a + 1, ad, alpha]]
    nullBispinor[[alpha, ad]],
  {alpha, undotted}, {ad, dotted}
];
secondNullVector[a_] := -1/2 Sum[
  barSigma[[a + 1, ad, alpha]]
    secondLeftSpinor[alpha] secondRightSpinor[ad],
  {alpha, undotted}, {ad, dotted}
];
RequireEqual[
  "Factorized first Super-Weierstrass tangent is Lorentz-null",
  Expand @ Sum[
    etaDown[[a + 1, b + 1]] nullVector[a] nullVector[b],
    {a, 0, 3}, {b, 0, 3}
  ],
  0
];
RequireEqual[
  "Factorized second Super-Weierstrass tangent is Lorentz-null",
  Expand @ Sum[
    etaDown[[a + 1, b + 1]]
      secondNullVector[a] secondNullVector[b],
    {a, 0, 3}, {b, 0, 3}
  ],
  0
];

lowerNull[a_] := Sum[
  etaDown[[a + 1, b + 1]] nullVector[b],
  {b, 0, 3}
];
lowerSecondNull[a_] := Sum[
  etaDown[[a + 1, b + 1]] secondNullVector[b],
  {b, 0, 3}
];
inducedBivector[a_, b_] :=
  lowerNull[a] lowerSecondNull[b] -
  lowerSecondNull[a] lowerNull[b];
inducedStar[a_, b_] := 1/2 Sum[
  epsilonMixed[a, b, c, dIndex] inducedBivector[c, dIndex],
  {c, 0, 3}, {dIndex, 0, 3}
];
inducedSigma[chi_, a_, b_] :=
  inducedBivector[a, b] + I chi inducedStar[a, b];
inducedStarSigma[chi_, a_, b_] := 1/2 Sum[
  epsilonMixed[a, b, c, dIndex] inducedSigma[chi, c, dIndex],
  {c, 0, 3}, {dIndex, 0, 3}
];
Do[
  RequireEqual[
    "Super-Weierstrass induced bivector lies in the projected Hodge sector for " <>
      ToString[{chi, a, b}],
    inducedStarSigma[chi, a, b],
    -I chi inducedSigma[chi, a, b]
  ],
  {chi, {-1, 1}}, {a, 0, 2}, {b, a + 1, 3}
];

Print[
  "STRUCTURAL INPUT: global analytic existence/Hardy decomposition, ",
  "functional integrability of the loop-space one-form, and conjugate ",
  "branch selection are not proved by finite tensor algebra."
];
Print[
  "PASS: all SHD Bianchi components, current-conservation reductions, ",
  "direct/crossed I--T zero modes, and Super-Weierstrass identities pass exactly."
];
Print["Notebook 09 completed."];


==> anc/10_StaticRectangle_Reality_Analytic.nb <==
Notebook[{Cell["ClearAll[\"Global`*\"];\nbase = If[$FrontEnd === Null, \
DirectoryName[$InputFileName], \
NotebookDirectory[]];\nLorentzianExactPrivate`Load00AsDependency = \
True;\nGet[FileNameJoin[{base, \
\"00_IT_Lorentzian_Conventions_Analytic.wl\"}]];\nLorentzianExactPrivate`Load\
00AsDependency = False;\n\nPrint[\n  \"Notebook 10: exact timelike rectangle \
normalization, conjugate-branch \",\n  \"reality, Wilson phase, and positive \
static energy.\"\n];\nPrint[\n  \"CONVENTION: S_chi=-Integral L_chi, \",\n  \
\"L_chi=Sqrt[2] Sqrt[-det h], and W=Exp[i Phi_SHD].\"\n];\n\n(* \
------------------------------------------------------------------ *)\n(* The \
exact rectangular embedding Y^0=tau, Y^1=sigma.                *)\n(* \
------------------------------------------------------------------ \
*)\n\nClearAll[tau, sigmaCoordinate, \
rectangleEmbedding];\nrectangleEmbedding[0] = tau;\nrectangleEmbedding[1] = \
sigmaCoordinate;\nrectangleEmbedding[2] = 0;\nrectangleEmbedding[3] = \
0;\n\nworldsheetCoordinates = {tau, sigmaCoordinate};\nrectangleTangents = \
Table[\n  D[rectangleEmbedding[a], coordinate],\n  {coordinate, \
worldsheetCoordinates},\n  {a, 0, 3}\n];\ninducedRectangleMetric = Table[\n  \
Sum[\n    rectangleTangents[[m, a + 1]]\n      etaDown[[a + 1, b + 1]]\n      \
rectangleTangents[[n, b + 1]],\n    {a, 0, 3}, {b, 0, 3}\n  ],\n  {m, 1, 2}, \
{n, 1, 2}\n];\n\nRequireTrue[\n  \"Timelike rectangle has induced metric \
diag(-1,+1)\",\n  inducedRectangleMetric === DiagonalMatrix[{-1, \
1}]\n];\nRequireEqual[\n  \"Timelike rectangle has det h=-1\",\n  \
Det[inducedRectangleMetric],\n  -1\n];\n\nrectangleDensity =\n  Sqrt[2] \
Sqrt[-Det[inducedRectangleMetric]];\nRequireEqual[\n  \"Lorentzian projected \
density is L_chi=Sqrt[2] on the unit rectangle\",\n  rectangleDensity,\n  \
Sqrt[2]\n];\n\nrectangleAction = Integrate[\n  -rectangleDensity,\n  {tau, 0, \
timeExtent},\n  {sigmaCoordinate, 0, lengthExtent},\n  Assumptions -> {\n    \
timeExtent > 0,\n    lengthExtent > 0\n  }\n];\nRequireEqual[\n  \"Both Hodge \
branches give S_chi=-Sqrt[2] T L\",\n  rectangleAction,\n  -Sqrt[2] \
timeExtent lengthExtent\n];\n\n(* \
------------------------------------------------------------------ *)\n(* \
Exact conjugate-branch reality.                                     *)\n(* \
------------------------------------------------------------------ \
*)\n\nlambdaComplex = lambdaReal + I lambdaImaginary;\nsurfaceComplex = \
surfaceReal + I surfaceImaginary;\nphiConjugatePair = Expand[\n  \
coefficientReal/2 (\n    lambdaComplex^2 surfaceComplex +\n    (lambdaReal - \
I lambdaImaginary)^2\n      (surfaceReal - I surfaceImaginary)\n  \
)\n];\nphiConjugatePairRealForm = Expand[\n  coefficientReal Re[\n    \
lambdaComplex^2 surfaceComplex\n  ] // ComplexExpand\n];\n\nRequireEqual[\n  \
\"Conjugate Hodge branches give a real Phi_SHD\",\n  phiConjugatePair,\n  \
phiConjugatePairRealForm\n];\nRequireTrue[\n  \"Phi_SHD has exactly zero \
imaginary part for real branch coordinates\",\n  \
ComplexExpand[Im[phiConjugatePair]] === 0\n];\n\n(* On the rectangle \
S_+=S_-=-Sqrt[2] T L. *)\nrectanglePhi = Expand[\n  coefficientReal/2 (\n    \
lambdaComplex^2 rectangleAction +\n    (lambdaReal - I lambdaImaginary)^2 \
rectangleAction\n  )\n];\nrectangleStringTension = Expand[\n  Sqrt[2] \
coefficientReal (\n    lambdaReal^2 - lambdaImaginary^2\n  \
)\n];\n\nRequireEqual[\n  \"The conjugate-pair rectangle phase is \
Phi_SHD=-sigma L T\",\n  rectanglePhi,\n  -rectangleStringTension \
lengthExtent timeExtent\n];\nRequireTrue[\n  \"The rectangle Phi_SHD is \
exactly real\",\n  ComplexExpand[Im[rectanglePhi]] === 0\n];\n\n(* \
------------------------------------------------------------------ *)\n(* \
Wilson phase and static energy.                                     *)\n(* \
------------------------------------------------------------------ \
*)\n\nwilsonRectangle = Exp[\n  -I rectangleStringTension lengthExtent \
timeExtent\n];\nRequireEqual[\n  \"W[C_(T,L)] is Exp[-i sigma L T]\",\n  \
wilsonRectangle,\n  Exp[-I rectangleStringTension lengthExtent \
timeExtent]\n];\nRequireEqual[\n  \"The Lorentzian rectangle factor is a pure \
phase\",\n  ComplexExpand[\n    wilsonRectangle Conjugate[wilsonRectangle]\n  \
],\n  1\n];\n\nstaticEnergy = Expand[\n  I D[\n    -I rectangleStringTension \
lengthExtent timeExtent,\n    timeExtent\n  ]\n];\nRequireEqual[\n  \"The \
phase derivative gives E(L)=sigma L\",\n  staticEnergy,\n  \
rectangleStringTension lengthExtent\n];\nRequireTrue[\n  \"E(L)>0 on the \
selected physical branch sigma>0 and L>0\",\n  TrueQ @ Refine[\n    \
staticEnergy > 0,\n    {\n      rectangleStringTension > 0,\n      \
lengthExtent > 0\n    }\n  ]\n];\n\nPrint[\n  \"STRUCTURAL INPUT: positivity \
selects the real conjugate branch with \",\n  \"sigma>0; the hierarchy does \
not determine this sign.\"\n];\nPrint[\n  \"FINAL STATIC OUTPUT: \
Phi_SHD=-sigma L T, \",\n  \"W=Exp[-i sigma L T], and E(L)=sigma \
L>0.\"\n];\nPrint[\n  \"PASS: every rectangle metric, normalization, reality, \
phase, and \",\n  \"energy coefficient was verified \
exactly.\"\n];\nPrint[\"Notebook 10 completed.\"];\n", "Input", 
   CellLabel -> "Canonical .wl source"]}, 
 WindowTitle -> "10_StaticRectangle_Reality_Analytic", Saveable -> True]


==> anc/10_StaticRectangle_Reality_Analytic.wl <==
ClearAll["Global`*"];
base = If[$FrontEnd === Null, DirectoryName[$InputFileName], NotebookDirectory[]];
LorentzianExactPrivate`Load00AsDependency = True;
Get[FileNameJoin[{base, "00_IT_Lorentzian_Conventions_Analytic.wl"}]];
LorentzianExactPrivate`Load00AsDependency = False;

Print[
  "Notebook 10: exact timelike rectangle normalization, conjugate-branch ",
  "reality, Wilson phase, and positive static energy."
];
Print[
  "CONVENTION: S_chi=-Integral L_chi, ",
  "L_chi=Sqrt[2] Sqrt[-det h], and W=Exp[i Phi_SHD]."
];

(* ------------------------------------------------------------------ *)
(* The exact rectangular embedding Y^0=tau, Y^1=sigma.                *)
(* ------------------------------------------------------------------ *)

ClearAll[tau, sigmaCoordinate, rectangleEmbedding];
rectangleEmbedding[0] = tau;
rectangleEmbedding[1] = sigmaCoordinate;
rectangleEmbedding[2] = 0;
rectangleEmbedding[3] = 0;

worldsheetCoordinates = {tau, sigmaCoordinate};
rectangleTangents = Table[
  D[rectangleEmbedding[a], coordinate],
  {coordinate, worldsheetCoordinates},
  {a, 0, 3}
];
inducedRectangleMetric = Table[
  Sum[
    rectangleTangents[[m, a + 1]]
      etaDown[[a + 1, b + 1]]
      rectangleTangents[[n, b + 1]],
    {a, 0, 3}, {b, 0, 3}
  ],
  {m, 1, 2}, {n, 1, 2}
];

RequireTrue[
  "Timelike rectangle has induced metric diag(-1,+1)",
  inducedRectangleMetric === DiagonalMatrix[{-1, 1}]
];
RequireEqual[
  "Timelike rectangle has det h=-1",
  Det[inducedRectangleMetric],
  -1
];

rectangleDensity =
  Sqrt[2] Sqrt[-Det[inducedRectangleMetric]];
RequireEqual[
  "Lorentzian projected density is L_chi=Sqrt[2] on the unit rectangle",
  rectangleDensity,
  Sqrt[2]
];

rectangleAction = Integrate[
  -rectangleDensity,
  {tau, 0, timeExtent},
  {sigmaCoordinate, 0, lengthExtent},
  Assumptions -> {
    timeExtent > 0,
    lengthExtent > 0
  }
];
RequireEqual[
  "Both Hodge branches give S_chi=-Sqrt[2] T L",
  rectangleAction,
  -Sqrt[2] timeExtent lengthExtent
];

(* ------------------------------------------------------------------ *)
(* Exact conjugate-branch reality.                                     *)
(* ------------------------------------------------------------------ *)

lambdaComplex = lambdaReal + I lambdaImaginary;
surfaceComplex = surfaceReal + I surfaceImaginary;
phiConjugatePair = Expand[
  coefficientReal/2 (
    lambdaComplex^2 surfaceComplex +
    (lambdaReal - I lambdaImaginary)^2
      (surfaceReal - I surfaceImaginary)
  )
];
phiConjugatePairRealForm = Expand[
  coefficientReal Re[
    lambdaComplex^2 surfaceComplex
  ] // ComplexExpand
];

RequireEqual[
  "Conjugate Hodge branches give a real Phi_SHD",
  phiConjugatePair,
  phiConjugatePairRealForm
];
RequireTrue[
  "Phi_SHD has exactly zero imaginary part for real branch coordinates",
  ComplexExpand[Im[phiConjugatePair]] === 0
];

(* On the rectangle S_+=S_-=-Sqrt[2] T L. *)
rectanglePhi = Expand[
  coefficientReal/2 (
    lambdaComplex^2 rectangleAction +
    (lambdaReal - I lambdaImaginary)^2 rectangleAction
  )
];
rectangleStringTension = Expand[
  Sqrt[2] coefficientReal (
    lambdaReal^2 - lambdaImaginary^2
  )
];

RequireEqual[
  "The conjugate-pair rectangle phase is Phi_SHD=-sigma L T",
  rectanglePhi,
  -rectangleStringTension lengthExtent timeExtent
];
RequireTrue[
  "The rectangle Phi_SHD is exactly real",
  ComplexExpand[Im[rectanglePhi]] === 0
];

(* ------------------------------------------------------------------ *)
(* Wilson phase and static energy.                                     *)
(* ------------------------------------------------------------------ *)

wilsonRectangle = Exp[
  -I rectangleStringTension lengthExtent timeExtent
];
RequireEqual[
  "W[C_(T,L)] is Exp[-i sigma L T]",
  wilsonRectangle,
  Exp[-I rectangleStringTension lengthExtent timeExtent]
];
RequireEqual[
  "The Lorentzian rectangle factor is a pure phase",
  ComplexExpand[
    wilsonRectangle Conjugate[wilsonRectangle]
  ],
  1
];

staticEnergy = Expand[
  I D[
    -I rectangleStringTension lengthExtent timeExtent,
    timeExtent
  ]
];
RequireEqual[
  "The phase derivative gives E(L)=sigma L",
  staticEnergy,
  rectangleStringTension lengthExtent
];
RequireTrue[
  "E(L)>0 on the selected physical branch sigma>0 and L>0",
  TrueQ @ Refine[
    staticEnergy > 0,
    {
      rectangleStringTension > 0,
      lengthExtent > 0
    }
  ]
];

Print[
  "STRUCTURAL INPUT: positivity selects the real conjugate branch with ",
  "sigma>0; the hierarchy does not determine this sign."
];
Print[
  "FINAL STATIC OUTPUT: Phi_SHD=-sigma L T, ",
  "W=Exp[-i sigma L T], and E(L)=sigma L>0."
];
Print[
  "PASS: every rectangle metric, normalization, reality, phase, and ",
  "energy coefficient was verified exactly."
];
Print["Notebook 10 completed."];


==> anc/11_SurfaceGeodesic_Contact_Normalization_Analytic.nb <==
Notebook[{Cell["ClearAll[\"Global`*\"];\nbase = If[$FrontEnd === Null, \
DirectoryName[$InputFileName], \
NotebookDirectory[]];\nLorentzianExactPrivate`Load00AsDependency = \
True;\nGet[FileNameJoin[{base, \
\"00_IT_Lorentzian_Conventions_Analytic.wl\"}]];\nLorentzianExactPrivate`Load\
00AsDependency = False;\n\nPrint[\n  \"Notebook 11: exact surface-geodesic \
contact normalization and \",\n  \"local curvature expansion.\"\n];\nPrint[\n \
 \"POLICY: exact symbolic integration and series algebra only; no \",\n  \
\"floating-point arithmetic, random substitutions, or numerical \
samples.\"\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Four-dimensional radial normalization.                                *)\n(* \
---------------------------------------------------------------------- \
*)\n\nClearAll[r, Lambda];\nradialIntegral = FullSimplify[\n  2 Pi^2 \
Integrate[\n    r^3 Exp[-Lambda r],\n    {r, 0, Infinity},\n    Assumptions \
-> Lambda > 0\n  ],\n  Lambda > 0\n];\n\nRequireEqual[\n  \"Four-dimensional \
radial integral\",\n  radialIntegral,\n  12 \
Pi^2/Lambda^4\n];\n\ncontactNormalization = Lambda^4/(12 \
Pi^2);\nRequireEqual[\n  \"N[Lambda] normalizes the radial contact profile to \
unity\",\n  FullSimplify[contactNormalization radialIntegral, Lambda > 0],\n  \
1\n];\n\nPrint[\"Radial integral = \", radialIntegral];\nPrint[\"N[Lambda] = \
\", contactNormalization];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Unit-speed geodesic chord expansion.                                  *)\n(* \
---------------------------------------------------------------------- \
*)\n\nClearAll[ell, v, a, b, vv, va, vb, aa, ab, bb, inner];\ninner[v, v] = \
vv;\ninner[v, a] = va;\ninner[a, v] = va;\ninner[v, b] = vb;\ninner[b, v] = \
vb;\ninner[a, a] = aa;\ninner[a, b] = ab;\ninner[b, a] = ab;\ninner[b, b] = \
bb;\n\n(* q-p = ell v + ell^2 a/2 + ell^3 b/6 + O[ell]^4.  The list stores\n  \
 the exact coefficient and abstract vector in each retained term. \
*)\ngeodesicTaylorTerms = {\n  {ell, v},\n  {ell^2/2, a},\n  {ell^3/6, \
b}\n};\n\nchordSquaredUnconstrained = Normal @ Series[\n  Expand @ Total @ \
Flatten @ Outer[\n    (#1[[1]] #2[[1]] inner[#1[[2]], #2[[2]]]) &,\n    \
geodesicTaylorTerms,\n    geodesicTaylorTerms,\n    1\n  ],\n  {ell, 0, \
4}\n];\n\nRequireEqual[\n  \"Bilinear expansion of the geodesic chord before \
unit-speed constraints\",\n  chordSquaredUnconstrained,\n  ell^2 vv + ell^3 \
va + ell^4 (vb/3 + aa/4)\n];\n\nunitSpeedConstraints = {\n  vv -> 1,\n  va -> \
0,\n  vb -> -aa\n};\n\nRequireTrue[\n  \"Unit-speed Taylor constraints are \
v.v=1, v.a=0, v.b=-a.a\",\n  unitSpeedConstraints === {vv -> 1, va -> 0, vb \
-> -aa}\n];\n\nchordSquared = Expand[\n  chordSquaredUnconstrained /. \
unitSpeedConstraints\n];\nRequireEqual[\n  \"Chord relation through \
O[ell]^5\",\n  chordSquared,\n  ell^2 - aa ell^4/12\n];\n\nchordSeries = \
Series[\n  ell Sqrt[1 - aa ell^2/12],\n  {ell, 0, 3}\n];\nRequireEqual[\n  \
\"Chord length r through O[ell]^4\",\n  Normal[chordSeries],\n  ell - aa \
ell^3/24\n];\n\nClearAll[c3];\ninverseAnsatz = r + c3 \
r^3;\ninverseComposition = Normal @ Series[\n  (Normal[chordSeries] /. ell -> \
inverseAnsatz),\n  {r, 0, 3}\n];\ninverseCoefficientSolution = Solve[\n  \
Coefficient[inverseComposition - r, r, 3] == 0,\n  c3\n];\nRequireTrue[\n  \
\"Series reversion fixes the inverse cubic coefficient uniquely\",\n  \
inverseCoefficientSolution === {{c3 -> aa/24}}\n];\n\ninverseChordSeries = \
Series[\n  r + aa r^3/24,\n  {r, 0, 3}\n];\nRequireEqual[\n  \"Inverse \
relation ell(r) through O[r]^4\",\n  Normal[inverseChordSeries],\n  r + aa \
r^3/24\n];\n\nPrint[\"r^2 = \", chordSquared, \" + O[ell]^5\"];\nPrint[\"r = \
\", chordSeries];\nPrint[\"ell = \", inverseChordSeries];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Contact scaling r=y/Lambda and absence of a 1/Lambda correction.       *)\n(* \
---------------------------------------------------------------------- \
*)\n\nClearAll[y, inverseLambda];\nlambdaEllExact = Expand[\n  Lambda \
(Normal[inverseChordSeries] /. r -> y/Lambda)\n];\nlambdaEllSeries = \
Series[\n  lambdaEllExact,\n  {Lambda, Infinity, 2}\n];\n\nRequireEqual[\n  \
\"Scaled exponent through O[1/Lambda]^3\",\n  Normal[lambdaEllSeries],\n  y + \
aa y^3/(24 Lambda^2)\n];\n\ninverseLambdaPolynomial = Expand[\n  \
lambdaEllExact /. Lambda -> 1/inverseLambda\n];\nRequireEqual[\n  \"The \
coefficient proportional to 1/Lambda is exactly absent\",\n  \
Coefficient[inverseLambdaPolynomial, inverseLambda, 1],\n  \
0\n];\nRequireEqual[\n  \"The first nonzero curvature coefficient occurs at \
1/Lambda^2\",\n  Coefficient[inverseLambdaPolynomial, inverseLambda, 2],\n  \
aa y^3/24\n];\n\ncontactExponentSeries = Series[\n  Exp[-lambdaEllExact],\n  \
{Lambda, Infinity, 2}\n];\nRequireEqual[\n  \"Leading curvature correction to \
Exp[-Lambda ell]\",\n  Normal[contactExponentSeries],\n  Exp[-y] (1 - aa \
y^3/(24 Lambda^2))\n];\n\nPrint[\"Lambda ell = \", \
lambdaEllSeries];\nPrint[\"Exp[-Lambda ell] = \", \
contactExponentSeries];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
A fixed positive-length stationary branch is exponentially suppressed. *)\n(* \
---------------------------------------------------------------------- \
*)\n\nClearAll[Lstar, p];\nstationaryBranchLimit = FullSimplify[\n  Limit[\n  \
  Lambda^p Exp[-Lambda Lstar],\n    Lambda -> Infinity\n  ],\n  Lstar > 0 && \
Element[p, Integers] && p >= 0\n];\nRequireEqual[\n  \"Every fixed \
nonnegative polynomial prefactor is exponentially suppressed\",\n  \
stationaryBranchLimit,\n  0\n];\n\nPrint[\n  \"ANALYTIC INPUT, NOT AUTOMATED: \
this finite calculation does not prove \",\n  \"distributional convergence, \
dominated convergence, surface existence, \",\n  \"the exact geodesic \
partition, the envelope theorem, or the \",\n  \"zero-length competing-branch \
interpretation.\"\n];\nPrint[\n  \"PASS: normalization, chord reversion, the \
exact absence of a \",\n  \"1/Lambda term, the 1/Lambda^2 correction, and \
stationary-branch \",\n  \"suppression were all verified \
analytically.\"\n];\nPrint[\"Notebook 11 completed.\"];\n", "Input", 
   CellLabel -> "Canonical .wl source"]}, 
 WindowTitle -> "11_SurfaceGeodesic_Contact_Normalization_Analytic", 
 Saveable -> True]


==> anc/11_SurfaceGeodesic_Contact_Normalization_Analytic.wl <==
ClearAll["Global`*"];
base = If[$FrontEnd === Null, DirectoryName[$InputFileName], NotebookDirectory[]];
LorentzianExactPrivate`Load00AsDependency = True;
Get[FileNameJoin[{base, "00_IT_Lorentzian_Conventions_Analytic.wl"}]];
LorentzianExactPrivate`Load00AsDependency = False;

Print[
  "Notebook 11: exact surface-geodesic contact normalization and ",
  "local curvature expansion."
];
Print[
  "POLICY: exact symbolic integration and series algebra only; no ",
  "floating-point arithmetic, random substitutions, or numerical samples."
];

(* ---------------------------------------------------------------------- *)
(* Four-dimensional radial normalization.                                *)
(* ---------------------------------------------------------------------- *)

ClearAll[r, Lambda];
radialIntegral = FullSimplify[
  2 Pi^2 Integrate[
    r^3 Exp[-Lambda r],
    {r, 0, Infinity},
    Assumptions -> Lambda > 0
  ],
  Lambda > 0
];

RequireEqual[
  "Four-dimensional radial integral",
  radialIntegral,
  12 Pi^2/Lambda^4
];

contactNormalization = Lambda^4/(12 Pi^2);
RequireEqual[
  "N[Lambda] normalizes the radial contact profile to unity",
  FullSimplify[contactNormalization radialIntegral, Lambda > 0],
  1
];

Print["Radial integral = ", radialIntegral];
Print["N[Lambda] = ", contactNormalization];

(* ---------------------------------------------------------------------- *)
(* Unit-speed geodesic chord expansion.                                  *)
(* ---------------------------------------------------------------------- *)

ClearAll[ell, v, a, b, vv, va, vb, aa, ab, bb, inner];
inner[v, v] = vv;
inner[v, a] = va;
inner[a, v] = va;
inner[v, b] = vb;
inner[b, v] = vb;
inner[a, a] = aa;
inner[a, b] = ab;
inner[b, a] = ab;
inner[b, b] = bb;

(* q-p = ell v + ell^2 a/2 + ell^3 b/6 + O[ell]^4.  The list stores
   the exact coefficient and abstract vector in each retained term. *)
geodesicTaylorTerms = {
  {ell, v},
  {ell^2/2, a},
  {ell^3/6, b}
};

chordSquaredUnconstrained = Normal @ Series[
  Expand @ Total @ Flatten @ Outer[
    (#1[[1]] #2[[1]] inner[#1[[2]], #2[[2]]]) &,
    geodesicTaylorTerms,
    geodesicTaylorTerms,
    1
  ],
  {ell, 0, 4}
];

RequireEqual[
  "Bilinear expansion of the geodesic chord before unit-speed constraints",
  chordSquaredUnconstrained,
  ell^2 vv + ell^3 va + ell^4 (vb/3 + aa/4)
];

unitSpeedConstraints = {
  vv -> 1,
  va -> 0,
  vb -> -aa
};

RequireTrue[
  "Unit-speed Taylor constraints are v.v=1, v.a=0, v.b=-a.a",
  unitSpeedConstraints === {vv -> 1, va -> 0, vb -> -aa}
];

chordSquared = Expand[
  chordSquaredUnconstrained /. unitSpeedConstraints
];
RequireEqual[
  "Chord relation through O[ell]^5",
  chordSquared,
  ell^2 - aa ell^4/12
];

chordSeries = Series[
  ell Sqrt[1 - aa ell^2/12],
  {ell, 0, 3}
];
RequireEqual[
  "Chord length r through O[ell]^4",
  Normal[chordSeries],
  ell - aa ell^3/24
];

ClearAll[c3];
inverseAnsatz = r + c3 r^3;
inverseComposition = Normal @ Series[
  (Normal[chordSeries] /. ell -> inverseAnsatz),
  {r, 0, 3}
];
inverseCoefficientSolution = Solve[
  Coefficient[inverseComposition - r, r, 3] == 0,
  c3
];
RequireTrue[
  "Series reversion fixes the inverse cubic coefficient uniquely",
  inverseCoefficientSolution === {{c3 -> aa/24}}
];

inverseChordSeries = Series[
  r + aa r^3/24,
  {r, 0, 3}
];
RequireEqual[
  "Inverse relation ell(r) through O[r]^4",
  Normal[inverseChordSeries],
  r + aa r^3/24
];

Print["r^2 = ", chordSquared, " + O[ell]^5"];
Print["r = ", chordSeries];
Print["ell = ", inverseChordSeries];

(* ---------------------------------------------------------------------- *)
(* Contact scaling r=y/Lambda and absence of a 1/Lambda correction.       *)
(* ---------------------------------------------------------------------- *)

ClearAll[y, inverseLambda];
lambdaEllExact = Expand[
  Lambda (Normal[inverseChordSeries] /. r -> y/Lambda)
];
lambdaEllSeries = Series[
  lambdaEllExact,
  {Lambda, Infinity, 2}
];

RequireEqual[
  "Scaled exponent through O[1/Lambda]^3",
  Normal[lambdaEllSeries],
  y + aa y^3/(24 Lambda^2)
];

inverseLambdaPolynomial = Expand[
  lambdaEllExact /. Lambda -> 1/inverseLambda
];
RequireEqual[
  "The coefficient proportional to 1/Lambda is exactly absent",
  Coefficient[inverseLambdaPolynomial, inverseLambda, 1],
  0
];
RequireEqual[
  "The first nonzero curvature coefficient occurs at 1/Lambda^2",
  Coefficient[inverseLambdaPolynomial, inverseLambda, 2],
  aa y^3/24
];

contactExponentSeries = Series[
  Exp[-lambdaEllExact],
  {Lambda, Infinity, 2}
];
RequireEqual[
  "Leading curvature correction to Exp[-Lambda ell]",
  Normal[contactExponentSeries],
  Exp[-y] (1 - aa y^3/(24 Lambda^2))
];

Print["Lambda ell = ", lambdaEllSeries];
Print["Exp[-Lambda ell] = ", contactExponentSeries];

(* ---------------------------------------------------------------------- *)
(* A fixed positive-length stationary branch is exponentially suppressed. *)
(* ---------------------------------------------------------------------- *)

ClearAll[Lstar, p];
stationaryBranchLimit = FullSimplify[
  Limit[
    Lambda^p Exp[-Lambda Lstar],
    Lambda -> Infinity
  ],
  Lstar > 0 && Element[p, Integers] && p >= 0
];
RequireEqual[
  "Every fixed nonnegative polynomial prefactor is exponentially suppressed",
  stationaryBranchLimit,
  0
];

Print[
  "ANALYTIC INPUT, NOT AUTOMATED: this finite calculation does not prove ",
  "distributional convergence, dominated convergence, surface existence, ",
  "the exact geodesic partition, the envelope theorem, or the ",
  "zero-length competing-branch interpretation."
];
Print[
  "PASS: normalization, chord reversion, the exact absence of a ",
  "1/Lambda term, the 1/Lambda^2 correction, and stationary-branch ",
  "suppression were all verified analytically."
];
Print["Notebook 11 completed."];


==> anc/12_SourceSynchronization_Build.nb <==
Notebook[{Cell["ClearAll[\"Global`*\"];\nprojectBase = If[\n  $FrontEnd === \
Null,\n  DirectoryName[$InputFileName],\n  \
NotebookDirectory[]\n];\nLorentzianExactPrivate`Load00AsDependency = \
True;\nGet[FileNameJoin[{\n  projectBase,\n  \
\"00_IT_Lorentzian_Conventions_Analytic.wl\"\n}]];\nLorentzianExactPrivate`Lo\
ad00AsDependency = False;\n\nPrint[\n  \"Notebook 12: source synchronization, \
immutable-input audit, real-figure \",\n  \"validation, prior-PASS audit, and \
reproducible TeX builds.\"\n];\nPrint[\n  \"POLICY: this build notebook \
changes no scientific formula and uses no \",\n  \"numerical test as evidence \
for an identity.\"\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Canonical RC3 inventory.                                               *)\n(* \
---------------------------------------------------------------------- \
*)\n\nactiveSources = {\n  \"00_IT_Lorentzian_Conventions_Analytic.wl\",\n  \
\"01_POOC_Transporter_Area_Jacobi_Analytic.wl\",\n  \
\"02_IT_WZ_Components_Analytic.wl\",\n  \
\"03_IT_ComponentEOM_ModifiedVariation_Analytic.wl\",\n  \
\"04_IT_Projector_GaugeUnfixing_Analytic.wl\",\n  \
\"05_IT_ColorHierarchy_Analytic.wl\",\n  \
\"06_FiniteStokes_Leibniz_Analytic.wl\",\n  \
\"07_DifferentiatedKernel_Sewing_Analytic.wl\",\n  \
\"08_LorentzianHodge_Boundary_Analytic.wl\",\n  \
\"09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl\",\n  \
\"10_StaticRectangle_Reality_Analytic.wl\",\n  \
\"11_SurfaceGeodesic_Contact_Normalization_Analytic.wl\",\n  \
\"12_SourceSynchronization_Build.wl\"\n};\nactiveNotebooks = StringReplace[\n \
 activeSources,\n  \".wl\" ~~ EndOfString -> \".nb\"\n];\n\nsourcePath[file_] \
:= FileNameJoin[{projectBase, file}];\nsourceHash[file_] := IntegerString[\n  \
FileHash[sourcePath[file], \"SHA256\"],\n  16,\n  64\n];\n\nRequireTrue[\n  \
\"All thirteen canonical sources 00--12 exist\",\n  Length[activeSources] == \
13 &&\n    And @@ (FileExistsQ[sourcePath[#]] & /@ \
activeSources)\n];\nRequireTrue[\n  \"The canonical source inventory is \
ordered 00 through 12\",\n  StringTake[activeSources, 2] ==\n    \
(IntegerString[#, 10, 2] & /@ Range[0, 12])\n];\nRequireTrue[\n  \"Every \
canonical source filename is unique\",\n  \
DuplicateFreeQ[activeSources]\n];\n\nPrint[\"ACTIVE SOURCE \
CHECKSUMS:\"];\nScan[Print[\"  \", #, \"  SHA256=\", sourceHash[#]] &, \
activeSources];\n\nrequiredFiles = {\n  \"main.tex\",\n  \
\"supplementary.tex\",\n  \"BResidualTable_RC3.tex\",\n  \
\"HodgeITContraction_RC3.tex\",\n  \"bibliography.bib\",\n  \
\"GeodesicPath.png\",\n  \"README.md\",\n  \"TEX_NOTEBOOK_CROSSWALK.md\",\n  \
\"run_full_suite.sh\",\n  \".latexmkrc\",\n  \
\"generate_source_identical_notebooks.wl\",\n  \"SOURCE_CHECKSUMS.txt\",\n  \
\"PASS_LOG_00_12.txt\",\n  \"verification_log.txt\",\n  \
\"generated_notebook_log.txt\",\n  \"SYMExactGrassmann.wl\",\n  \
\"SYMExactSNC.wl\"\n};\nRequireTrue[\n  \"All required publication, \
documentation, algebra, and log files exist\",\n  And @@ \
(FileExistsQ[sourcePath[#]] & /@ requiredFiles)\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
The three authorial publication inputs are immutable.                  *)\n(* \
---------------------------------------------------------------------- \
*)\n\nauthoritativeHashes = <|\n  \"main.tex\" ->\n    \
\"ee5dc829881e77ea8a0fa481a52840efd1efd6bd52f3b9fe1f9becfb4f1c17eb\",\n  \
\"bibliography.bib\" ->\n    \
\"81ae1df2715c2c62d7d67d851cb4902bf69168528a1a120f1118e4a09598c10d\",\n  \
\"GeodesicPath.png\" ->\n    \
\"14bf6be69d42fcf44a3f9c63781e245648151deb5da878b97632c17182365191\"\n|>;\n\n\
Do[\n  RequireTrue[\n    \"Immutable authoritative input retains its recorded \
SHA-256: \" <> file,\n    sourceHash[file] === authoritativeHashes[file]\n  \
],\n  {file, Keys[authoritativeHashes]}\n];\n\nmainPath = \
sourcePath[\"main.tex\"];\nsupplementPath = \
sourcePath[\"supplementary.tex\"];\nbResidualTablePath = \
sourcePath[\"BResidualTable_RC3.tex\"];\nhodgeITContractionPath = \
sourcePath[\"HodgeITContraction_RC3.tex\"];\nbibliographyPath = \
sourcePath[\"bibliography.bib\"];\nfigurePath = \
sourcePath[\"GeodesicPath.png\"];\nreadmePath = \
sourcePath[\"README.md\"];\ncrosswalkPath = \
sourcePath[\"TEX_NOTEBOOK_CROSSWALK.md\"];\nrunnerPath = \
sourcePath[\"run_full_suite.sh\"];\nlatexmkrcPath = \
sourcePath[\".latexmkrc\"];\ngeneratorPath = \
sourcePath[\"generate_source_identical_notebooks.wl\"];\nmanifestPath = \
sourcePath[\"SOURCE_CHECKSUMS.txt\"];\n\nmainText = Import[mainPath, \
\"Text\"];\nsupplementText = Import[supplementPath, \
\"Text\"];\nbResidualTableText = Import[bResidualTablePath, \
\"Text\"];\nhodgeITContractionText = Import[hodgeITContractionPath, \
\"Text\"];\nbibliographyText = Import[bibliographyPath, \
\"Text\"];\nreadmeText = Import[readmePath, \"Text\"];\ncrosswalkText = \
Import[crosswalkPath, \"Text\"];\nrunnerText = Import[runnerPath, \
\"Text\"];\nlatexmkrcText = Import[latexmkrcPath, \"Text\"];\ngeneratorText = \
Import[generatorPath, \"Text\"];\nmanifestText = Import[manifestPath, \
\"Text\"];\n\nplainFilenameText[text_] := StringReplace[text, \"\\\\_\" -> \
\"_\"];\ncompactText[text_] := StringReplace[text, WhitespaceCharacter .. -> \
\"\"];\nmainPlain = plainFilenameText[mainText];\nsupplementPlain = \
plainFilenameText[supplementText];\nsupplementWithGeneratedInputs = \
StringRiffle[\n  {supplementText, bResidualTableText, \
hodgeITContractionText},\n  \"\\n\"\n];\nmainCompact = \
compactText[mainText];\nsupplementCompact = \
compactText[supplementText];\n\nfailClosedMarkers = {\n  \"PackageError\",\n  \
\"TODO\",\n  \"has not yet been generated\",\n  \"Missing exact Hodge--I--T \
contraction\",\n  \"deliberately fail-closed\",\n  \"RC3 synchronization \
required\"\n};\nDo[\n  RequireTrue[\n    \"Generated RC3 TeX inputs contain \
no fail-closed marker: \" <> marker,\n    StringFreeQ[\n      \
bResidualTableText <> \"\\n\" <> hodgeITContractionText,\n      marker\n    \
]\n  ],\n  {marker, failClosedMarkers}\n];\nRequireTrue[\n  \"Generated RC3 B \
table contains exactly twelve internal row signatures\",\n  \
StringCount[bResidualTableText, \"% RC3_ROW_SIGNATURE_\"] == \
12\n];\nRequireTrue[\n  \"Generated RC3 B table has its unique required \
label\",\n  StringCount[\n    bResidualTableText,\n    \
\"\\\\label{tab:SuppITBResidualMonomials}\"\n  ] == \
1\n];\nrequiredHodgeITLabels = {\n  \"eq:SRC3HodgeITSectors\",\n  \
\"eq:SRC3HodgeITMixedComponents\",\n  \"eq:SRC3HodgeITFrameBridge\",\n  \
\"eq:SRC3HodgeITBianchiPlus\",\n  \"eq:SRC3HodgeITDirectPlus\",\n  \
\"eq:SRC3HodgeITBianchiMinus\",\n  \"eq:SRC3HodgeITDirectMinus\",\n  \
\"eq:SRC3HodgeITCrossedZeros\"\n};\nRequireTrue[\n  \"Generated RC3 Hodge-I-T \
input contains every required label once\",\n  And @@ (\n    StringCount[\n   \
   hodgeITContractionText,\n      \"\\\\label{\" <> # <> \"}\"\n    ] == 1 & \
/@ requiredHodgeITLabels\n  )\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Source-list and documentation agreement.                               *)\n(* \
---------------------------------------------------------------------- \
*)\n\nDo[\n  RequireTrue[\n    \"README names canonical source \" <> file,\n  \
  StringCount[plainFilenameText[readmeText], file] >= 1\n  ];\n  \
RequireTrue[\n    \"Crosswalk names canonical source \" <> file,\n    \
StringCount[plainFilenameText[crosswalkText], file] >= 1\n  ];\n  \
RequireTrue[\n    \"Runner names canonical source \" <> file,\n    \
StringCount[plainFilenameText[runnerText], file] == 1\n  ];\n  RequireTrue[\n \
   \"Notebook generator names canonical source \" <> file,\n    \
StringCount[plainFilenameText[generatorText], file] == 1\n  ],\n  {file, \
activeSources}\n];\n\nnumberedSourceClaims[text_] := DeleteDuplicates @ \
StringCases[\n  plainFilenameText[text],\n  \
RegularExpression[\"[0-9]{2}_[A-Za-z0-9_-]+\\\\.wl\"]\n];\nRequireTrue[\n  \
\"README has no noncanonical numbered Wolfram source claim\",\n  \
Complement[numberedSourceClaims[readmeText], activeSources] === \
{}\n];\nRequireTrue[\n  \"Crosswalk has no noncanonical numbered Wolfram \
source claim\",\n  Complement[numberedSourceClaims[crosswalkText], \
activeSources] === {}\n];\nRequireTrue[\n  \"Runner and generator both \
declare the 00--12 range\",\n  StringContainsQ[runnerText, \"00--12\"] &&\n   \
 StringContainsQ[generatorText, \"00--12\"]\n];\nRequireTrue[\n  \"The \
reproducible TeX build hook changes only bibliography paragraph \
alignment\",\n  StringContainsQ[latexmkrcText, \"\\\\thebibliography\"] &&\n  \
  StringContainsQ[latexmkrcText, \"\\\\raggedright\"] &&\n    \
StringFreeQ[latexmkrcText, \"hbadness\"] &&\n    StringFreeQ[latexmkrcText, \
\"vbadness\"]\n];\nRequireTrue[\n  \"The log and manifest targets use the \
00--12 range\",\n  StringContainsQ[runnerText, \"PASS_LOG_00_12.txt\"] &&\n   \
 StringContainsQ[readmeText, \"PASS_LOG_00_12.txt\"] &&\n    \
StringContainsQ[manifestText, \"PASS_LOG_00_12.txt\"]\n];\nRequireTrue[\n  \
\"Checksum manifest names every canonical source and the real figure\",\n  \
And @@ (StringContainsQ[manifestText, #] & /@\n    Join[activeSources, \
{\"GeodesicPath.png\"}])\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Current differentiated-contact and normalization targets in TeX.      *)\n(* \
---------------------------------------------------------------------- \
*)\n\nrequiredSupplementLabels = {\n  \"eq:SCompleteSewingConditions\",\n  \
\"eq:SExactSewingCorrection\",\n  \"eq:SSewingKernelIdentity\",\n  \
\"eq:SuppITBResidualSourceDifference\",\n  \
\"eq:SuppITTwoRawBResidualLines\",\n  \"eq:SuppITBResidualCoefficientTwo\",\n \
 \"eq:SuppITCorrectedPublishedContactRelation\",\n  \
\"eq:SuppITBContactRecombination\",\n  \"eq:SuppFlatExponentialIntegral\",\n  \
\"eq:SuppGeodesicChordLocalExpansion\",\n  \
\"eq:SuppRescaledGeodesicLength\",\n  \
\"eq:SuppGeodesicKernelCurvatureCorrection\"\n};\nRequireTrue[\n  \
\"Supplement retains every differentiated-contact and normalization \
label\",\n  And @@ (\n    StringContainsQ[supplementText, \"\\\\label{\" <> # \
<> \"}\"] & /@\n      requiredSupplementLabels\n  )\n];\nRequireTrue[\n  \
\"Supplement contains the normalized Lambda^4/(12 pi^2) profile\",\n  \
StringContainsQ[\n    supplementText,\n    \
\"\\\\frac{\\\\Lambda^4}{12\\\\pi^2}\"\n  ] &&\n    StringContainsQ[\n      \
supplementText,\n      \"e^{-\\\\Lambda L_C(s,t)}\"\n    \
]\n];\nRequireTrue[\n  \"Supplement states all three explicit \
differentiated-contact conditions\",\n  StringContainsQ[supplementCompact, \
\"\\\\Delta_S=0\"] &&\n    StringContainsQ[\n      supplementCompact,\n      \
\"\\\\mathfrakD_A(s)\\\\Delta_S=\\\\mathfrakD_A(t)\\\\Delta_S=0\"\n    ] &&\n \
   StringContainsQ[\n      supplementCompact,\n      \
\"P_\\\\alpha^{(s)}Q_{(t)}^\\\\alpha\\\\Delta_S=0\"\n    \
]\n];\nRequireTrue[\n  \"Supplement gives the four signed \
differentiated-kernel terms\",\n  StringContainsQ[\n    supplementCompact,\n  \
  \"\\\\rho(P_\\\\alphaQ^\\\\alpha\\\\Delta_S)\\\\Phi\"\n  ] &&\n    \
StringContainsQ[\n      supplementCompact,\n      \
\"+\\\\rho^2(P_\\\\alpha\\\\Delta_S)(Q^\\\\alpha\\\\Delta_S)\\\\Phi\"\n    ] \
&&\n    StringContainsQ[\n      supplementCompact,\n      \
\"-\\\\rho(Q^\\\\alpha\\\\Delta_S)P_\\\\alpha\\\\Phi\"\n    ] &&\n    \
StringContainsQ[\n      supplementCompact,\n      \
\"+\\\\rho(P_\\\\alpha\\\\Delta_S)Q^\\\\alpha\\\\Phi\"\n    \
]\n];\nRequireTrue[\n  \"Supplement states no 1/Lambda term and a first \
1/Lambda^2 correction\",\n  StringContainsQ[\n    supplementCompact,\n    \
\"Thereisnocorrectionlinearin\\\\({\\\\rmII}/\\\\Lambda\\\\)\"\n  ] &&\n    \
StringContainsQ[\n      supplementCompact,\n      \
\"O\\\\!\\\\left(\\\\frac{\\\\|{\\\\rmII}_p\\\\|^2}{\\\\Lambda^2}\\\\right)\"\
\n    ]\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Labels, references, and citations.                                     *)\n(* \
---------------------------------------------------------------------- \
*)\n\nlabelsIn[text_] := StringCases[\n  text,\n  \"\\\\label{\" ~~ \
Shortest[label : Except[\"}\"] ..] ~~ \"}\" :> label\n];\nreferencesIn[text_] \
:= DeleteDuplicates @ Flatten @ Table[\n  StringCases[\n    text,\n    head \
~~ Shortest[label : Except[\"}\"] ..] ~~ \"}\" :> label\n  ],\n  {head, \
{\"\\\\ref{\", \"\\\\eqref{\", \"\\\\autoref{\", \
\"\\\\pageref{\"}}\n];\n\nmainLabels = labelsIn[mainText];\nsupplementLabels \
= labelsIn[supplementWithGeneratedInputs];\nmainReferences = \
referencesIn[mainText];\nsupplementReferences = \
referencesIn[supplementWithGeneratedInputs];\n\nRequireTrue[\n  \"Main \
manuscript contains no duplicate label\",\n  \
DuplicateFreeQ[mainLabels]\n];\nRequireTrue[\n  \"Supplement contains no \
duplicate label\",\n  DuplicateFreeQ[supplementLabels]\n];\nRequireTrue[\n  \
\"Label names are unique across the two publication sources\",\n  \
DuplicateFreeQ[Join[mainLabels, supplementLabels]]\n];\nRequireTrue[\n  \
\"Every main-manuscript reference resolves within main.tex\",\n  \
Complement[mainReferences, mainLabels] === {}\n];\nRequireTrue[\n  \"Every \
Supplement reference resolves within supplementary.tex\",\n  \
Complement[supplementReferences, supplementLabels] === \
{}\n];\n\ncitationGroups[text_] := Flatten @ Table[\n  StringCases[\n    \
text,\n    head ~~ Shortest[group : Except[\"}\"] ..] ~~ \"}\" :> group\n  \
],\n  {head, {\"\\\\cite{\", \"\\\\citep{\", \
\"\\\\citet{\"}}\n];\ncitationKeys[text_] := DeleteDuplicates @ Flatten[\n  \
StringTrim /@ StringSplit[#, \",\"] & /@ \
citationGroups[text]\n];\nbibliographyKeys = DeleteDuplicates @ \
StringCases[\n  bibliographyText,\n  \"@\" ~~ LetterCharacter .. ~~ \"{\" \
~~\n    Shortest[key : Except[{\",\", \"\\n\", \"\\r\"}] ..] ~~ \",\" :> \
key\n];\nRequireTrue[\n  \"Every citation key exists in bibliography.bib\",\n \
 Complement[\n    citationKeys[mainText <> \"\\n\" <> \
supplementWithGeneratedInputs],\n    bibliographyKeys\n  ] === {}\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Real publication figure; no substitution is allowed.                   *)\n(* \
---------------------------------------------------------------------- \
*)\n\nfigureImage = Import[figurePath];\nRequireTrue[\n  \"GeodesicPath.png \
is a readable nonempty raster image\",\n  ImageQ[figureImage] &&\n    Times \
@@ ImageDimensions[figureImage] > 0 &&\n    FileByteCount[figurePath] > \
0\n];\nRequireTrue[\n  \"The sole includegraphics target is the canonical \
GeodesicPath.png\",\n  StringCount[mainText <> supplementText, \
\"\\\\includegraphics\"] == 1 &&\n    StringContainsQ[\n      mainText,\n     \
 \"\\\\includegraphics[width=0.72\\\\textwidth]{GeodesicPath.png}\"\n    \
]\n];\nPrint[\n  \"FIGURE: GeodesicPath.png dimensions=\",\n  \
ImageDimensions[figureImage],\n  \"; SHA256=\",\n  \
sourceHash[\"GeodesicPath.png\"]\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Scan delivered text for obsolete release language.                     *)\n(* \
The strings are assembled in pieces so this scanner does not trigger   *)\n(* \
on its own pattern declarations.                                        \
*)\n(* ---------------------------------------------------------------------- \
*)\n\ntextExtensions = {\"*.md\", \"*.txt\", \"*.wl\", \"*.sh\", \
\"*.tex\"};\ndeliveredTextFiles = DeleteDuplicates @ Flatten[\n  FileNames[#, \
projectBase, Infinity] & /@ textExtensions\n];\ndeliveredText = Association @ \
Map[\n  # -> plainFilenameText[Import[#, \"Text\"]] &,\n  \
deliveredTextFiles\n];\n\nobsoletePatterns = {\n  StringJoin[\"RC\", \
\"1_20260728\"],\n  StringJoin[\"PASS_LOG_00_\", \"11\"],\n  \
StringJoin[\"native_05_\", \"11\"],\n  StringJoin[\"Goldschmidt sewing\", \" \
hypotheses\"],\n  StringJoin[\"Plateau\", \" asymptotics\"],\n  \
StringJoin[\"gradient-flow\", \" factorization\"],\n  StringJoin[\"contact \
two\", \"-jet\"],\n  StringJoin[\"j\", \"^2\"]\n};\nDo[\n  auditEcho = \"No \
delivered text contains obsolete phrase: \" <> pattern;\n  hits = Keys @ \
Select[\n    deliveredText,\n    StringContainsQ[StringReplace[#, auditEcho \
-> \"\"], pattern] &\n  ];\n  RequireTrue[\n    \"No delivered text contains \
obsolete phrase: \" <> pattern,\n    hits === {}\n  ],\n  {pattern, \
obsoletePatterns}\n];\n\noldFigureName = StringJoin[\n  \"white\", \
\"_bridge\", \"_enneper\", \"_color.png\"\n];\noldFigureHits = Keys @ \
Select[\n  deliveredText,\n  StringContainsQ[#, oldFigureName] \
&\n];\nRequireTrue[\n  \"The obsolete figure filename is absent from every \
delivered text file\",\n  oldFigureHits === {}\n];\nPrint[\n  \"FIGURE \
SOURCE: the sole includegraphics target is the present real \",\n  \
\"GeodesicPath.png; no inactive placeholder filename remains.\"\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Prior 00--11 results from this same clean ordered run.                  \
*)\n(* ---------------------------------------------------------------------- \
*)\n\npriorSources = Most[activeSources];\nfinalLogDirectory = \
FileNameJoin[{\n  projectBase,\n  \"run_logs\",\n  \
\"final_00_12\"\n}];\npriorMetaPaths = FileNameJoin[{\n  finalLogDirectory,\n \
 StringTake[#, 2] <> \".meta\"\n}] & /@ priorSources;\npriorOutputPaths = \
FileNameJoin[{\n  finalLogDirectory,\n  StringTake[#, 2] <> \".out\"\n}] & /@ \
priorSources;\n\nRequireTrue[\n  \"Every current-run 00--11 metadata and \
output record exists\",\n  And @@ (FileExistsQ /@ Join[priorMetaPaths, \
priorOutputPaths])\n];\nDo[\n  metaText = Import[priorMetaPaths[[k]], \
\"Text\"];\n  outputText = Import[priorOutputPaths[[k]], \"Text\"];\n  \
RequireTrue[\n    \"Current-run PASS record matches source hash and exit 0: \
\" <>\n      priorSources[[k]],\n    StringContainsQ[metaText, \"file=\" <> \
priorSources[[k]]] &&\n      StringContainsQ[metaText, \"exit=0\"] &&\n      \
StringContainsQ[metaText, \"status=PASS\"] &&\n      StringContainsQ[\n       \
 metaText,\n        \"sha256=\" <> sourceHash[priorSources[[k]]]\n      ] \
&&\n      StringContainsQ[\n        outputText,\n        \"Notebook \" <> \
StringTake[priorSources[[k]], 2] <> \" completed.\"\n      ] &&\n      \
!StringContainsQ[outputText, \"FAIL:\"]\n  ],\n  {k, \
Length[priorSources]}\n];\n\n(* \
---------------------------------------------------------------------- *)\n(* \
Reproducible TeX builds with fatal diagnostics.                         \
*)\n(* ---------------------------------------------------------------------- \
*)\n\nlatexmk = \"/Library/TeX/texbin/latexmk\";\npdfToText = \
\"/opt/homebrew/bin/pdftotext\";\nRequireTrue[\n  \"The command-line latexmk \
executable exists\",\n  FileExistsQ[latexmk]\n];\nRequireTrue[\n  \"The \
command-line pdftotext executable exists\",\n  \
FileExistsQ[pdfToText]\n];\n\nprocessUserBase = FileNameJoin[{\n  \
projectBase,\n  \"run_logs\",\n  \"wolfram_process_userbase\"\n}];\nIf[\n  \
!DirectoryQ[processUserBase],\n  CreateDirectory[processUserBase, \
CreateIntermediateDirectories -> \
True]\n];\nUnprotect[$UserBaseDirectory];\n$UserBaseDirectory = \
processUserBase;\nProtect[$UserBaseDirectory];\n\nbuildTeX[file_] := \
RunProcess[\n  {\n    latexmk,\n    \"-pdf\",\n    \"-g\",\n    \
\"-interaction=nonstopmode\",\n    \"-halt-on-error\",\n    file\n  },\n  \
ProcessDirectory -> projectBase\n];\n\nmainBuild = \
buildTeX[\"main.tex\"];\nPrint[\"LATEXMK main.tex STANDARD OUTPUT \
BEGIN\"];\nPrint[mainBuild[\"StandardOutput\"]];\nPrint[\"LATEXMK main.tex \
STANDARD OUTPUT END\"];\nIf[\n  StringLength[mainBuild[\"StandardError\"]] > \
0,\n  Print[\"LATEXMK main.tex STANDARD ERROR BEGIN\"];\n  \
Print[mainBuild[\"StandardError\"]];\n  Print[\"LATEXMK main.tex STANDARD \
ERROR END\"]\n];\nRequireEqual[\n  \"main.tex compiles with exit status \
zero\",\n  mainBuild[\"ExitCode\"],\n  0\n];\n\nsupplementBuild = \
buildTeX[\"supplementary.tex\"];\nPrint[\"LATEXMK supplementary.tex STANDARD \
OUTPUT \
BEGIN\"];\nPrint[supplementBuild[\"StandardOutput\"]];\nPrint[\"LATEXMK \
supplementary.tex STANDARD OUTPUT END\"];\nIf[\n  \
StringLength[supplementBuild[\"StandardError\"]] > 0,\n  Print[\"LATEXMK \
supplementary.tex STANDARD ERROR BEGIN\"];\n  \
Print[supplementBuild[\"StandardError\"]];\n  Print[\"LATEXMK \
supplementary.tex STANDARD ERROR END\"]\n];\nRequireEqual[\n  \
\"supplementary.tex compiles with exit status zero\",\n  \
supplementBuild[\"ExitCode\"],\n  0\n];\n\nmainLogPath = \
sourcePath[\"main.log\"];\nsupplementLogPath = \
sourcePath[\"supplementary.log\"];\nmainFlsPath = \
sourcePath[\"main.fls\"];\nRequireTrue[\n  \"Both TeX logs and the main \
recorder file exist\",\n  And @@ (FileExistsQ /@ {\n    mainLogPath, \
supplementLogPath, mainFlsPath\n  })\n];\nmainLog = Import[mainLogPath, \
\"Text\"];\nsupplementLog = Import[supplementLogPath, \"Text\"];\nmainFls = \
Import[mainFlsPath, \"Text\"];\n\nfatalLogPhrases = {\n  \"undefined \
reference\",\n  \"undefined citation\",\n  \"there were undefined \
references\",\n  \"there were undefined citations\",\n  \"latex error\",\n  \
\"emergency stop\",\n  \"fatal error occurred\",\n  \"not found\"\n};\nDo[\n  \
RequireTrue[\n    \"TeX logs contain no fatal diagnostic phrase: \" <> \
phrase,\n    And @@ (\n      !StringContainsQ[ToLowerCase[#], phrase] & /@\n  \
      {mainLog, supplementLog}\n    )\n  ],\n  {phrase, \
fatalLogPhrases}\n];\nboxWarningPhrases = {\n  \"overfull \\\\hbox\",\n  \
\"underfull \\\\hbox\",\n  \"overfull \\\\vbox\",\n  \"underfull \
\\\\vbox\"\n};\nDo[\n  RequireTrue[\n    \"TeX logs contain no box warning: \
\" <> phrase,\n    And @@ (\n      !StringContainsQ[ToLowerCase[#], phrase] & \
/@\n        {mainLog, supplementLog}\n    )\n  ],\n  {phrase, \
boxWarningPhrases}\n];\nRequireTrue[\n  \"The main build recorder proves \
GeodesicPath.png was read\",\n  StringContainsQ[mainFls, \
\"GeodesicPath.png\"]\n];\n\nmainPDFPath = \
sourcePath[\"main.pdf\"];\nsupplementPDFPath = \
sourcePath[\"supplementary.pdf\"];\nRequireTrue[\n  \"Both publication PDFs \
were produced\",\n  And @@ (FileExistsQ /@ {mainPDFPath, \
supplementPDFPath})\n];\n\nmainPDFTextPath = FileNameJoin[{projectBase, \
\"main_pdf_text_check.txt\"}];\nsupplementPDFTextPath = FileNameJoin[{\n  \
projectBase,\n  \"supplementary_pdf_text_check.txt\"\n}];\nmainPDFTextRun = \
RunProcess[\n  {pdfToText, mainPDFPath, mainPDFTextPath},\n  ProcessDirectory \
-> projectBase\n];\nsupplementPDFTextRun = RunProcess[\n  {pdfToText, \
supplementPDFPath, supplementPDFTextPath},\n  ProcessDirectory -> \
projectBase\n];\nRequireTrue[\n  \"Both compiled PDFs can be extracted as \
text\",\n  mainPDFTextRun[\"ExitCode\"] == 0 &&\n    \
supplementPDFTextRun[\"ExitCode\"] == 0\n];\nmainPDFText = \
Import[mainPDFTextPath, \"Text\"];\nsupplementPDFText = \
Import[supplementPDFTextPath, \"Text\"];\nDeleteFile /@ {mainPDFTextPath, \
supplementPDFTextPath};\n\nRequireTrue[\n  \"The inactive placeholder caption \
does not appear in the main PDF\",\n  !StringContainsQ[mainPDFText, \
\"Expected figure:\"] &&\n    \
!StringContainsQ[plainFilenameText[mainPDFText], \
oldFigureName]\n];\nRequireTrue[\n  \"Compiled PDFs contain no unresolved \
question-mark references\",\n  !StringContainsQ[mainPDFText, \"??\"] &&\n    \
!StringContainsQ[supplementPDFText, \"??\"]\n];\n\nPrint[\n  \"ANALYTIC \
INPUT, NOT AUTOMATED: BV cut cancellation and shrinking-\",\n  \"interval \
analysis, functional integration by parts and the quantum Ward \",\n  \
\"identity, smoothly selected stationary-branch dependence after factoring \
\",\n  \"zero modes, surface existence and global regularity, exact \
surface-\",\n  \"geodesic partition and additivity, dominated convergence, \
the \",\n  \"Goldschmidt--White zero-length interpretation, the envelope \
theorem, \",\n  \"prepotential independence, and dynamical fixed-point \
stability remain \",\n  \"outside this finite suite.\"\n];\nPrint[\n  \"PASS: \
sources 00--12, the generated RC3 table and Hodge--I--T input, \",\n  \
\"immutable inputs, documentation targets, prior 00--11 records, labels, \
\",\n  \"citations, the real figure, and warning-free TeX builds are \
synchronized.\"\n];\nPrint[\"Notebook 12 completed.\"];\n", "Input", 
   CellLabel -> "Canonical .wl source"]}, 
 WindowTitle -> "12_SourceSynchronization_Build", Saveable -> True]


==> anc/12_SourceSynchronization_Build.wl <==
ClearAll["Global`*"];
projectBase = If[
  $FrontEnd === Null,
  DirectoryName[$InputFileName],
  NotebookDirectory[]
];
LorentzianExactPrivate`Load00AsDependency = True;
Get[FileNameJoin[{
  projectBase,
  "00_IT_Lorentzian_Conventions_Analytic.wl"
}]];
LorentzianExactPrivate`Load00AsDependency = False;

Print[
  "Notebook 12: source synchronization, immutable-input audit, real-figure ",
  "validation, prior-PASS audit, and reproducible TeX builds."
];
Print[
  "POLICY: this build notebook changes no scientific formula and uses no ",
  "numerical test as evidence for an identity."
];

(* ---------------------------------------------------------------------- *)
(* Canonical RC3 inventory.                                               *)
(* ---------------------------------------------------------------------- *)

activeSources = {
  "00_IT_Lorentzian_Conventions_Analytic.wl",
  "01_POOC_Transporter_Area_Jacobi_Analytic.wl",
  "02_IT_WZ_Components_Analytic.wl",
  "03_IT_ComponentEOM_ModifiedVariation_Analytic.wl",
  "04_IT_Projector_GaugeUnfixing_Analytic.wl",
  "05_IT_ColorHierarchy_Analytic.wl",
  "06_FiniteStokes_Leibniz_Analytic.wl",
  "07_DifferentiatedKernel_Sewing_Analytic.wl",
  "08_LorentzianHodge_Boundary_Analytic.wl",
  "09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl",
  "10_StaticRectangle_Reality_Analytic.wl",
  "11_SurfaceGeodesic_Contact_Normalization_Analytic.wl",
  "12_SourceSynchronization_Build.wl"
};
activeNotebooks = StringReplace[
  activeSources,
  ".wl" ~~ EndOfString -> ".nb"
];

sourcePath[file_] := FileNameJoin[{projectBase, file}];
sourceHash[file_] := IntegerString[
  FileHash[sourcePath[file], "SHA256"],
  16,
  64
];

RequireTrue[
  "All thirteen canonical sources 00--12 exist",
  Length[activeSources] == 13 &&
    And @@ (FileExistsQ[sourcePath[#]] & /@ activeSources)
];
RequireTrue[
  "The canonical source inventory is ordered 00 through 12",
  StringTake[activeSources, 2] ==
    (IntegerString[#, 10, 2] & /@ Range[0, 12])
];
RequireTrue[
  "Every canonical source filename is unique",
  DuplicateFreeQ[activeSources]
];

Print["ACTIVE SOURCE CHECKSUMS:"];
Scan[Print["  ", #, "  SHA256=", sourceHash[#]] &, activeSources];

requiredFiles = {
  "main.tex",
  "supplementary.tex",
  "BResidualTable_RC3.tex",
  "HodgeITContraction_RC3.tex",
  "bibliography.bib",
  "GeodesicPath.png",
  "README.md",
  "TEX_NOTEBOOK_CROSSWALK.md",
  "run_full_suite.sh",
  ".latexmkrc",
  "generate_source_identical_notebooks.wl",
  "SOURCE_CHECKSUMS.txt",
  "PASS_LOG_00_12.txt",
  "verification_log.txt",
  "generated_notebook_log.txt",
  "SYMExactGrassmann.wl",
  "SYMExactSNC.wl"
};
RequireTrue[
  "All required publication, documentation, algebra, and log files exist",
  And @@ (FileExistsQ[sourcePath[#]] & /@ requiredFiles)
];

(* ---------------------------------------------------------------------- *)
(* The three authorial publication inputs are immutable.                  *)
(* ---------------------------------------------------------------------- *)

authoritativeHashes = <|
  "main.tex" ->
    "ee5dc829881e77ea8a0fa481a52840efd1efd6bd52f3b9fe1f9becfb4f1c17eb",
  "bibliography.bib" ->
    "81ae1df2715c2c62d7d67d851cb4902bf69168528a1a120f1118e4a09598c10d",
  "GeodesicPath.png" ->
    "14bf6be69d42fcf44a3f9c63781e245648151deb5da878b97632c17182365191"
|>;

Do[
  RequireTrue[
    "Immutable authoritative input retains its recorded SHA-256: " <> file,
    sourceHash[file] === authoritativeHashes[file]
  ],
  {file, Keys[authoritativeHashes]}
];

mainPath = sourcePath["main.tex"];
supplementPath = sourcePath["supplementary.tex"];
bResidualTablePath = sourcePath["BResidualTable_RC3.tex"];
hodgeITContractionPath = sourcePath["HodgeITContraction_RC3.tex"];
bibliographyPath = sourcePath["bibliography.bib"];
figurePath = sourcePath["GeodesicPath.png"];
readmePath = sourcePath["README.md"];
crosswalkPath = sourcePath["TEX_NOTEBOOK_CROSSWALK.md"];
runnerPath = sourcePath["run_full_suite.sh"];
latexmkrcPath = sourcePath[".latexmkrc"];
generatorPath = sourcePath["generate_source_identical_notebooks.wl"];
manifestPath = sourcePath["SOURCE_CHECKSUMS.txt"];

mainText = Import[mainPath, "Text"];
supplementText = Import[supplementPath, "Text"];
bResidualTableText = Import[bResidualTablePath, "Text"];
hodgeITContractionText = Import[hodgeITContractionPath, "Text"];
bibliographyText = Import[bibliographyPath, "Text"];
readmeText = Import[readmePath, "Text"];
crosswalkText = Import[crosswalkPath, "Text"];
runnerText = Import[runnerPath, "Text"];
latexmkrcText = Import[latexmkrcPath, "Text"];
generatorText = Import[generatorPath, "Text"];
manifestText = Import[manifestPath, "Text"];

plainFilenameText[text_] := StringReplace[text, "\\_" -> "_"];
compactText[text_] := StringReplace[text, WhitespaceCharacter .. -> ""];
mainPlain = plainFilenameText[mainText];
supplementPlain = plainFilenameText[supplementText];
supplementWithGeneratedInputs = StringRiffle[
  {supplementText, bResidualTableText, hodgeITContractionText},
  "\n"
];
mainCompact = compactText[mainText];
supplementCompact = compactText[supplementText];

failClosedMarkers = {
  "PackageError",
  "TODO",
  "has not yet been generated",
  "Missing exact Hodge--I--T contraction",
  "deliberately fail-closed",
  "RC3 synchronization required"
};
Do[
  RequireTrue[
    "Generated RC3 TeX inputs contain no fail-closed marker: " <> marker,
    StringFreeQ[
      bResidualTableText <> "\n" <> hodgeITContractionText,
      marker
    ]
  ],
  {marker, failClosedMarkers}
];
RequireTrue[
  "Generated RC3 B table contains exactly twelve internal row signatures",
  StringCount[bResidualTableText, "% RC3_ROW_SIGNATURE_"] == 12
];
RequireTrue[
  "Generated RC3 B table has its unique required label",
  StringCount[
    bResidualTableText,
    "\\label{tab:SuppITBResidualMonomials}"
  ] == 1
];
requiredHodgeITLabels = {
  "eq:SRC3HodgeITSectors",
  "eq:SRC3HodgeITMixedComponents",
  "eq:SRC3HodgeITFrameBridge",
  "eq:SRC3HodgeITBianchiPlus",
  "eq:SRC3HodgeITDirectPlus",
  "eq:SRC3HodgeITBianchiMinus",
  "eq:SRC3HodgeITDirectMinus",
  "eq:SRC3HodgeITCrossedZeros"
};
RequireTrue[
  "Generated RC3 Hodge-I-T input contains every required label once",
  And @@ (
    StringCount[
      hodgeITContractionText,
      "\\label{" <> # <> "}"
    ] == 1 & /@ requiredHodgeITLabels
  )
];

(* ---------------------------------------------------------------------- *)
(* Source-list and documentation agreement.                               *)
(* ---------------------------------------------------------------------- *)

Do[
  RequireTrue[
    "README names canonical source " <> file,
    StringCount[plainFilenameText[readmeText], file] >= 1
  ];
  RequireTrue[
    "Crosswalk names canonical source " <> file,
    StringCount[plainFilenameText[crosswalkText], file] >= 1
  ];
  RequireTrue[
    "Runner names canonical source " <> file,
    StringCount[plainFilenameText[runnerText], file] == 1
  ];
  RequireTrue[
    "Notebook generator names canonical source " <> file,
    StringCount[plainFilenameText[generatorText], file] == 1
  ],
  {file, activeSources}
];

numberedSourceClaims[text_] := DeleteDuplicates @ StringCases[
  plainFilenameText[text],
  RegularExpression["[0-9]{2}_[A-Za-z0-9_-]+\\.wl"]
];
RequireTrue[
  "README has no noncanonical numbered Wolfram source claim",
  Complement[numberedSourceClaims[readmeText], activeSources] === {}
];
RequireTrue[
  "Crosswalk has no noncanonical numbered Wolfram source claim",
  Complement[numberedSourceClaims[crosswalkText], activeSources] === {}
];
RequireTrue[
  "Runner and generator both declare the 00--12 range",
  StringContainsQ[runnerText, "00--12"] &&
    StringContainsQ[generatorText, "00--12"]
];
RequireTrue[
  "The reproducible TeX build hook changes only bibliography paragraph alignment",
  StringContainsQ[latexmkrcText, "\\thebibliography"] &&
    StringContainsQ[latexmkrcText, "\\raggedright"] &&
    StringFreeQ[latexmkrcText, "hbadness"] &&
    StringFreeQ[latexmkrcText, "vbadness"]
];
RequireTrue[
  "The log and manifest targets use the 00--12 range",
  StringContainsQ[runnerText, "PASS_LOG_00_12.txt"] &&
    StringContainsQ[readmeText, "PASS_LOG_00_12.txt"] &&
    StringContainsQ[manifestText, "PASS_LOG_00_12.txt"]
];
RequireTrue[
  "Checksum manifest names every canonical source and the real figure",
  And @@ (StringContainsQ[manifestText, #] & /@
    Join[activeSources, {"GeodesicPath.png"}])
];

(* ---------------------------------------------------------------------- *)
(* Current differentiated-contact and normalization targets in TeX.      *)
(* ---------------------------------------------------------------------- *)

requiredSupplementLabels = {
  "eq:SCompleteSewingConditions",
  "eq:SExactSewingCorrection",
  "eq:SSewingKernelIdentity",
  "eq:SuppITBResidualSourceDifference",
  "eq:SuppITTwoRawBResidualLines",
  "eq:SuppITBResidualCoefficientTwo",
  "eq:SuppITCorrectedPublishedContactRelation",
  "eq:SuppITBContactRecombination",
  "eq:SuppFlatExponentialIntegral",
  "eq:SuppGeodesicChordLocalExpansion",
  "eq:SuppRescaledGeodesicLength",
  "eq:SuppGeodesicKernelCurvatureCorrection"
};
RequireTrue[
  "Supplement retains every differentiated-contact and normalization label",
  And @@ (
    StringContainsQ[supplementText, "\\label{" <> # <> "}"] & /@
      requiredSupplementLabels
  )
];
RequireTrue[
  "Supplement contains the normalized Lambda^4/(12 pi^2) profile",
  StringContainsQ[
    supplementText,
    "\\frac{\\Lambda^4}{12\\pi^2}"
  ] &&
    StringContainsQ[
      supplementText,
      "e^{-\\Lambda L_C(s,t)}"
    ]
];
RequireTrue[
  "Supplement states all three explicit differentiated-contact conditions",
  StringContainsQ[supplementCompact, "\\Delta_S=0"] &&
    StringContainsQ[
      supplementCompact,
      "\\mathfrakD_A(s)\\Delta_S=\\mathfrakD_A(t)\\Delta_S=0"
    ] &&
    StringContainsQ[
      supplementCompact,
      "P_\\alpha^{(s)}Q_{(t)}^\\alpha\\Delta_S=0"
    ]
];
RequireTrue[
  "Supplement gives the four signed differentiated-kernel terms",
  StringContainsQ[
    supplementCompact,
    "\\rho(P_\\alphaQ^\\alpha\\Delta_S)\\Phi"
  ] &&
    StringContainsQ[
      supplementCompact,
      "+\\rho^2(P_\\alpha\\Delta_S)(Q^\\alpha\\Delta_S)\\Phi"
    ] &&
    StringContainsQ[
      supplementCompact,
      "-\\rho(Q^\\alpha\\Delta_S)P_\\alpha\\Phi"
    ] &&
    StringContainsQ[
      supplementCompact,
      "+\\rho(P_\\alpha\\Delta_S)Q^\\alpha\\Phi"
    ]
];
RequireTrue[
  "Supplement states no 1/Lambda term and a first 1/Lambda^2 correction",
  StringContainsQ[
    supplementCompact,
    "Thereisnocorrectionlinearin\\({\\rmII}/\\Lambda\\)"
  ] &&
    StringContainsQ[
      supplementCompact,
      "O\\!\\left(\\frac{\\|{\\rmII}_p\\|^2}{\\Lambda^2}\\right)"
    ]
];

(* ---------------------------------------------------------------------- *)
(* Labels, references, and citations.                                     *)
(* ---------------------------------------------------------------------- *)

labelsIn[text_] := StringCases[
  text,
  "\\label{" ~~ Shortest[label : Except["}"] ..] ~~ "}" :> label
];
referencesIn[text_] := DeleteDuplicates @ Flatten @ Table[
  StringCases[
    text,
    head ~~ Shortest[label : Except["}"] ..] ~~ "}" :> label
  ],
  {head, {"\\ref{", "\\eqref{", "\\autoref{", "\\pageref{"}}
];

mainLabels = labelsIn[mainText];
supplementLabels = labelsIn[supplementWithGeneratedInputs];
mainReferences = referencesIn[mainText];
supplementReferences = referencesIn[supplementWithGeneratedInputs];

RequireTrue[
  "Main manuscript contains no duplicate label",
  DuplicateFreeQ[mainLabels]
];
RequireTrue[
  "Supplement contains no duplicate label",
  DuplicateFreeQ[supplementLabels]
];
RequireTrue[
  "Label names are unique across the two publication sources",
  DuplicateFreeQ[Join[mainLabels, supplementLabels]]
];
RequireTrue[
  "Every main-manuscript reference resolves within main.tex",
  Complement[mainReferences, mainLabels] === {}
];
RequireTrue[
  "Every Supplement reference resolves within supplementary.tex",
  Complement[supplementReferences, supplementLabels] === {}
];

citationGroups[text_] := Flatten @ Table[
  StringCases[
    text,
    head ~~ Shortest[group : Except["}"] ..] ~~ "}" :> group
  ],
  {head, {"\\cite{", "\\citep{", "\\citet{"}}
];
citationKeys[text_] := DeleteDuplicates @ Flatten[
  StringTrim /@ StringSplit[#, ","] & /@ citationGroups[text]
];
bibliographyKeys = DeleteDuplicates @ StringCases[
  bibliographyText,
  "@" ~~ LetterCharacter .. ~~ "{" ~~
    Shortest[key : Except[{",", "\n", "\r"}] ..] ~~ "," :> key
];
RequireTrue[
  "Every citation key exists in bibliography.bib",
  Complement[
    citationKeys[mainText <> "\n" <> supplementWithGeneratedInputs],
    bibliographyKeys
  ] === {}
];

(* ---------------------------------------------------------------------- *)
(* Real publication figure; no substitution is allowed.                   *)
(* ---------------------------------------------------------------------- *)

figureImage = Import[figurePath];
RequireTrue[
  "GeodesicPath.png is a readable nonempty raster image",
  ImageQ[figureImage] &&
    Times @@ ImageDimensions[figureImage] > 0 &&
    FileByteCount[figurePath] > 0
];
RequireTrue[
  "The sole includegraphics target is the canonical GeodesicPath.png",
  StringCount[mainText <> supplementText, "\\includegraphics"] == 1 &&
    StringContainsQ[
      mainText,
      "\\includegraphics[width=0.72\\textwidth]{GeodesicPath.png}"
    ]
];
Print[
  "FIGURE: GeodesicPath.png dimensions=",
  ImageDimensions[figureImage],
  "; SHA256=",
  sourceHash["GeodesicPath.png"]
];

(* ---------------------------------------------------------------------- *)
(* Scan delivered text for obsolete release language.                     *)
(* The strings are assembled in pieces so this scanner does not trigger   *)
(* on its own pattern declarations.                                        *)
(* ---------------------------------------------------------------------- *)

textExtensions = {"*.md", "*.txt", "*.wl", "*.sh", "*.tex"};
deliveredTextFiles = DeleteDuplicates @ Flatten[
  FileNames[#, projectBase, Infinity] & /@ textExtensions
];
deliveredText = Association @ Map[
  # -> plainFilenameText[Import[#, "Text"]] &,
  deliveredTextFiles
];

obsoletePatterns = {
  StringJoin["RC", "1_20260728"],
  StringJoin["PASS_LOG_00_", "11"],
  StringJoin["native_05_", "11"],
  StringJoin["Goldschmidt sewing", " hypotheses"],
  StringJoin["Plateau", " asymptotics"],
  StringJoin["gradient-flow", " factorization"],
  StringJoin["contact two", "-jet"],
  StringJoin["j", "^2"]
};
Do[
  auditEcho = "No delivered text contains obsolete phrase: " <> pattern;
  hits = Keys @ Select[
    deliveredText,
    StringContainsQ[StringReplace[#, auditEcho -> ""], pattern] &
  ];
  RequireTrue[
    "No delivered text contains obsolete phrase: " <> pattern,
    hits === {}
  ],
  {pattern, obsoletePatterns}
];

oldFigureName = StringJoin[
  "white", "_bridge", "_enneper", "_color.png"
];
oldFigureHits = Keys @ Select[
  deliveredText,
  StringContainsQ[#, oldFigureName] &
];
RequireTrue[
  "The obsolete figure filename is absent from every delivered text file",
  oldFigureHits === {}
];
Print[
  "FIGURE SOURCE: the sole includegraphics target is the present real ",
  "GeodesicPath.png; no inactive placeholder filename remains."
];

(* ---------------------------------------------------------------------- *)
(* Prior 00--11 results from this same clean ordered run.                  *)
(* ---------------------------------------------------------------------- *)

priorSources = Most[activeSources];
finalLogDirectory = FileNameJoin[{
  projectBase,
  "run_logs",
  "final_00_12"
}];
priorMetaPaths = FileNameJoin[{
  finalLogDirectory,
  StringTake[#, 2] <> ".meta"
}] & /@ priorSources;
priorOutputPaths = FileNameJoin[{
  finalLogDirectory,
  StringTake[#, 2] <> ".out"
}] & /@ priorSources;

RequireTrue[
  "Every current-run 00--11 metadata and output record exists",
  And @@ (FileExistsQ /@ Join[priorMetaPaths, priorOutputPaths])
];
Do[
  metaText = Import[priorMetaPaths[[k]], "Text"];
  outputText = Import[priorOutputPaths[[k]], "Text"];
  RequireTrue[
    "Current-run PASS record matches source hash and exit 0: " <>
      priorSources[[k]],
    StringContainsQ[metaText, "file=" <> priorSources[[k]]] &&
      StringContainsQ[metaText, "exit=0"] &&
      StringContainsQ[metaText, "status=PASS"] &&
      StringContainsQ[
        metaText,
        "sha256=" <> sourceHash[priorSources[[k]]]
      ] &&
      StringContainsQ[
        outputText,
        "Notebook " <> StringTake[priorSources[[k]], 2] <> " completed."
      ] &&
      !StringContainsQ[outputText, "FAIL:"]
  ],
  {k, Length[priorSources]}
];

(* ---------------------------------------------------------------------- *)
(* Reproducible TeX builds with fatal diagnostics.                         *)
(* ---------------------------------------------------------------------- *)

latexmk = "/Library/TeX/texbin/latexmk";
pdfToText = "/opt/homebrew/bin/pdftotext";
RequireTrue[
  "The command-line latexmk executable exists",
  FileExistsQ[latexmk]
];
RequireTrue[
  "The command-line pdftotext executable exists",
  FileExistsQ[pdfToText]
];

processUserBase = FileNameJoin[{
  projectBase,
  "run_logs",
  "wolfram_process_userbase"
}];
If[
  !DirectoryQ[processUserBase],
  CreateDirectory[processUserBase, CreateIntermediateDirectories -> True]
];
Unprotect[$UserBaseDirectory];
$UserBaseDirectory = processUserBase;
Protect[$UserBaseDirectory];

buildTeX[file_] := RunProcess[
  {
    latexmk,
    "-pdf",
    "-g",
    "-interaction=nonstopmode",
    "-halt-on-error",
    file
  },
  ProcessDirectory -> projectBase
];

mainBuild = buildTeX["main.tex"];
Print["LATEXMK main.tex STANDARD OUTPUT BEGIN"];
Print[mainBuild["StandardOutput"]];
Print["LATEXMK main.tex STANDARD OUTPUT END"];
If[
  StringLength[mainBuild["StandardError"]] > 0,
  Print["LATEXMK main.tex STANDARD ERROR BEGIN"];
  Print[mainBuild["StandardError"]];
  Print["LATEXMK main.tex STANDARD ERROR END"]
];
RequireEqual[
  "main.tex compiles with exit status zero",
  mainBuild["ExitCode"],
  0
];

supplementBuild = buildTeX["supplementary.tex"];
Print["LATEXMK supplementary.tex STANDARD OUTPUT BEGIN"];
Print[supplementBuild["StandardOutput"]];
Print["LATEXMK supplementary.tex STANDARD OUTPUT END"];
If[
  StringLength[supplementBuild["StandardError"]] > 0,
  Print["LATEXMK supplementary.tex STANDARD ERROR BEGIN"];
  Print[supplementBuild["StandardError"]];
  Print["LATEXMK supplementary.tex STANDARD ERROR END"]
];
RequireEqual[
  "supplementary.tex compiles with exit status zero",
  supplementBuild["ExitCode"],
  0
];

mainLogPath = sourcePath["main.log"];
supplementLogPath = sourcePath["supplementary.log"];
mainFlsPath = sourcePath["main.fls"];
RequireTrue[
  "Both TeX logs and the main recorder file exist",
  And @@ (FileExistsQ /@ {
    mainLogPath, supplementLogPath, mainFlsPath
  })
];
mainLog = Import[mainLogPath, "Text"];
supplementLog = Import[supplementLogPath, "Text"];
mainFls = Import[mainFlsPath, "Text"];

fatalLogPhrases = {
  "undefined reference",
  "undefined citation",
  "there were undefined references",
  "there were undefined citations",
  "latex error",
  "emergency stop",
  "fatal error occurred",
  "not found"
};
Do[
  RequireTrue[
    "TeX logs contain no fatal diagnostic phrase: " <> phrase,
    And @@ (
      !StringContainsQ[ToLowerCase[#], phrase] & /@
        {mainLog, supplementLog}
    )
  ],
  {phrase, fatalLogPhrases}
];
boxWarningPhrases = {
  "overfull \\hbox",
  "underfull \\hbox",
  "overfull \\vbox",
  "underfull \\vbox"
};
Do[
  RequireTrue[
    "TeX logs contain no box warning: " <> phrase,
    And @@ (
      !StringContainsQ[ToLowerCase[#], phrase] & /@
        {mainLog, supplementLog}
    )
  ],
  {phrase, boxWarningPhrases}
];
RequireTrue[
  "The main build recorder proves GeodesicPath.png was read",
  StringContainsQ[mainFls, "GeodesicPath.png"]
];

mainPDFPath = sourcePath["main.pdf"];
supplementPDFPath = sourcePath["supplementary.pdf"];
RequireTrue[
  "Both publication PDFs were produced",
  And @@ (FileExistsQ /@ {mainPDFPath, supplementPDFPath})
];

mainPDFTextPath = FileNameJoin[{projectBase, "main_pdf_text_check.txt"}];
supplementPDFTextPath = FileNameJoin[{
  projectBase,
  "supplementary_pdf_text_check.txt"
}];
mainPDFTextRun = RunProcess[
  {pdfToText, mainPDFPath, mainPDFTextPath},
  ProcessDirectory -> projectBase
];
supplementPDFTextRun = RunProcess[
  {pdfToText, supplementPDFPath, supplementPDFTextPath},
  ProcessDirectory -> projectBase
];
RequireTrue[
  "Both compiled PDFs can be extracted as text",
  mainPDFTextRun["ExitCode"] == 0 &&
    supplementPDFTextRun["ExitCode"] == 0
];
mainPDFText = Import[mainPDFTextPath, "Text"];
supplementPDFText = Import[supplementPDFTextPath, "Text"];
DeleteFile /@ {mainPDFTextPath, supplementPDFTextPath};

RequireTrue[
  "The inactive placeholder caption does not appear in the main PDF",
  !StringContainsQ[mainPDFText, "Expected figure:"] &&
    !StringContainsQ[plainFilenameText[mainPDFText], oldFigureName]
];
RequireTrue[
  "Compiled PDFs contain no unresolved question-mark references",
  !StringContainsQ[mainPDFText, "??"] &&
    !StringContainsQ[supplementPDFText, "??"]
];

Print[
  "ANALYTIC INPUT, NOT AUTOMATED: BV cut cancellation and shrinking-",
  "interval analysis, functional integration by parts and the quantum Ward ",
  "identity, smoothly selected stationary-branch dependence after factoring ",
  "zero modes, surface existence and global regularity, exact surface-",
  "geodesic partition and additivity, dominated convergence, the ",
  "Goldschmidt--White zero-length interpretation, the envelope theorem, ",
  "prepotential independence, and dynamical fixed-point stability remain ",
  "outside this finite suite."
];
Print[
  "PASS: sources 00--12, the generated RC3 table and Hodge--I--T input, ",
  "immutable inputs, documentation targets, prior 00--11 records, labels, ",
  "citations, the real figure, and warning-free TeX builds are synchronized."
];
Print["Notebook 12 completed."];


==> anc/PASS_LOG_00_12.txt <==
COMPLETE EXACT WOLFRAM LANGUAGE VERIFICATION LOG 00--12
Project directory: /Users/amigdal/Downloads/SYM_Analytic_Notebooks/SYM_Loop_Equation_I-T_Lorentzian_RC3_20260802/anc
Kernel: /Applications/Wolfram.app/Contents/MacOS/WolframKernel
Kernel version: 14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
Policy: exact symbolic algebra only; no random substitutions, floating-point arithmetic, numerical tensor samples, or numerical equality tests.


file=00_IT_Lorentzian_Conventions_Analytic.wl
start=2026-08-03T02:37:25Z
finish=2026-08-03T02:37:39Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=417f6517b69c44465534c42fcc3c376be3e463712a75ecbc11e39e60a3d6af3b
exit=0
status=PASS

===== BEGIN 00_IT_Lorentzian_Conventions_Analytic.wl =====
START_UTC=2026-08-03T02:37:25Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=417f6517b69c44465534c42fcc3c376be3e463712a75ecbc11e39e60a3d6af3b
"Notebook 00: unified I--T Lorentzian conventions."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ""epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
"CONVENTION: all calculations are exact and coefficient-by-coefficient; ""no random substitutions, floating-point values, or numerical samples."
"PASS: ""Lorentz metric is its exact inverse"
"PASS: ""Undotted epsilon tensors obey both inverse identities"
"PASS: ""Dotted epsilon tensors obey both inverse identities"
"PASS: ""Spinor epsilon components are epsilon^12=epsilon_21=+1"
"PASS: ""Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1"
"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ""sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
"PASS: ""sigma-barsigma Clifford identity for {0, 0}"
"PASS: ""barsigma-sigma Clifford identity for {0, 0}"
"PASS: ""sigma-barsigma Clifford identity for {0, 1}"
"PASS: ""barsigma-sigma Clifford identity for {0, 1}"
"PASS: ""sigma-barsigma Clifford identity for {0, 2}"
"PASS: ""barsigma-sigma Clifford identity for {0, 2}"
"PASS: ""sigma-barsigma Clifford identity for {0, 3}"
"PASS: ""barsigma-sigma Clifford identity for {0, 3}"
"PASS: ""sigma-barsigma Clifford identity for {1, 0}"
"PASS: ""barsigma-sigma Clifford identity for {1, 0}"
"PASS: ""sigma-barsigma Clifford identity for {1, 1}"
"PASS: ""barsigma-sigma Clifford identity for {1, 1}"
"PASS: ""sigma-barsigma Clifford identity for {1, 2}"
"PASS: ""barsigma-sigma Clifford identity for {1, 2}"
"PASS: ""sigma-barsigma Clifford identity for {1, 3}"
"PASS: ""barsigma-sigma Clifford identity for {1, 3}"
"PASS: ""sigma-barsigma Clifford identity for {2, 0}"
"PASS: ""barsigma-sigma Clifford identity for {2, 0}"
"PASS: ""sigma-barsigma Clifford identity for {2, 1}"
"PASS: ""barsigma-sigma Clifford identity for {2, 1}"
"PASS: ""sigma-barsigma Clifford identity for {2, 2}"
"PASS: ""barsigma-sigma Clifford identity for {2, 2}"
"PASS: ""sigma-barsigma Clifford identity for {2, 3}"
"PASS: ""barsigma-sigma Clifford identity for {2, 3}"
"PASS: ""sigma-barsigma Clifford identity for {3, 0}"
"PASS: ""barsigma-sigma Clifford identity for {3, 0}"
"PASS: ""sigma-barsigma Clifford identity for {3, 1}"
"PASS: ""barsigma-sigma Clifford identity for {3, 1}"
"PASS: ""sigma-barsigma Clifford identity for {3, 2}"
"PASS: ""barsigma-sigma Clifford identity for {3, 2}"
"PASS: ""sigma-barsigma Clifford identity for {3, 3}"
"PASS: ""barsigma-sigma Clifford identity for {3, 3}"
"PASS: ""Raising both spinor indices of sigma gives transposed barsigma"
"PASS: ""Lowering both spinor indices of barsigma gives transposed sigma"
"PASS: ""Vector raising reverses the exact sigma and barsigma lowering"
"PASS: ""Lorentz generators are antisymmetric"
"PASS: ""Chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Anti-chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Chiral Lorentz-generator trace has the manuscript -i epsilon sign"
"PASS: ""Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign"
"PASS: the chiral trace parity-odd sign is the one that yields ""-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
"PASS: ""sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector"
"PASS: ""barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 1}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 2}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 2}"
"PASS: ""Summed flat mixed torsion equation for {1, 1}"
"PASS: ""Summed flat mixed torsion equation for {1, 2}"
"PASS: ""Summed flat mixed torsion equation for {2, 1}"
"PASS: ""Summed flat mixed torsion equation for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 3}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 8}"
"PASS: ""Chiral-coordinate coframe and dual frame are exact two-sided inverses"
"PASS: ""Chiral dual basis gives the manuscript +2i D_alpha shift"
"PASS: ""Path pullback identity E^A D_A=d/ds on a generic exact superfield"
"PASS: every unified Lorentzian convention-preflight assertion ""vanished exactly coefficient by coefficient."
"Notebook 00 completed."
FINISH_UTC=2026-08-03T02:37:39Z
EXIT_STATUS=0
STATUS=PASS
===== END 00_IT_Lorentzian_Conventions_Analytic.wl =====


file=01_POOC_Transporter_Area_Jacobi_Analytic.wl
start=2026-08-03T02:37:39Z
finish=2026-08-03T02:37:40Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=6556d1a6038a659db4a5a51b780fef3ae21930d5d117deee03a0ad3955f9e661
exit=0
status=PASS

===== BEGIN 01_POOC_Transporter_Area_Jacobi_Analytic.wl =====
START_UTC=2026-08-03T02:37:39Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=6556d1a6038a659db4a5a51b780fef3ae21930d5d117deee03a0ad3955f9e661
"Notebook 01: POOC transporter, native-sign area derivative, ""ordered adjoint derivative, and graded Jacobi identity."
"CONVENTION: nabla_A=D_A-A_A, F=dA+AA, ""delta_A=-delta/delta E^A."
"PASS: ""Backward translation and Wilson multiplication give -E^A nabla_A"
"PASS: ""delta_A=-delta/delta E^A inserts +nabla_A for A=1"
"PASS: ""delta_A=-delta/delta E^A inserts +nabla_A for A=2"
"PASS: ""delta_A=-delta/delta E^A inserts +nabla_A for A=3"
"PASS: ""delta_A=-delta/delta E^A inserts +nabla_A for A=4"
"PASS: ""delta_A=-delta/delta E^A inserts +nabla_A for A=5"
"PASS: ""delta_A=-delta/delta E^A inserts +nabla_A for A=6"
"PASS: ""delta_A=-delta/delta E^A inserts +nabla_A for A=7"
"PASS: ""delta_A=-delta/delta E^A inserts +nabla_A for A=8"
"PASS: ""Adding an upper infinitesimal segment gives the upper endpoint sign"
"PASS: ""Removing a lower infinitesimal segment gives the lower endpoint sign"
"PASS: ""Transporter composition preserves ordered endpoint orientation"
"PASS: ""Primitive expansion gives [nabla_A,nabla_B}=T nabla-F for parities {0, 0}"
"PASS: ""Primitive expansion gives [nabla_A,nabla_B}=T nabla-F for parities {0, 1}"
"PASS: ""Primitive expansion gives [nabla_A,nabla_B}=T nabla-F for parities {1, 0}"
"PASS: ""Primitive expansion gives [nabla_A,nabla_B}=T nabla-F for parities {1, 1}"
"PASS: ""Native-sign area derivative inserts +F_AB"
"PASS: ""REGRESSION: vanishing mixed torsion gives deltaSigma_(a,dotalpha)=-[delta_a,delta_dotalpha]_o"
"PASS: ""Vanishing mixed torsion gives deltaSigma_(a,alpha)=-[delta_a,delta_alpha]_o"
"PASS: ""Ordered endpoint subtraction gives D_A X-[A_A,X} for parities {0, 0}"
"PASS: ""Ordered endpoint subtraction gives D_A X-[A_A,X} for parities {0, 1}"
"PASS: ""Ordered endpoint subtraction gives D_A X-[A_A,X} for parities {1, 0}"
"PASS: ""Ordered endpoint subtraction gives D_A X-[A_A,X} for parities {1, 1}"
"PASS: ""Universal ordered graded Jacobi identity for parities {0, 0, 0}"
"PASS: ""Universal ordered graded Jacobi identity for parities {0, 0, 1}"
"PASS: ""Universal ordered graded Jacobi identity for parities {0, 1, 0}"
"PASS: ""Universal ordered graded Jacobi identity for parities {0, 1, 1}"
"PASS: ""Universal ordered graded Jacobi identity for parities {1, 0, 0}"
"PASS: ""Universal ordered graded Jacobi identity for parities {1, 0, 1}"
"PASS: ""Universal ordered graded Jacobi identity for parities {1, 1, 0}"
"PASS: ""Universal ordered graded Jacobi identity for parities {1, 1, 1}"
"PASS: ""Jacobi separates into torsion-Jacobi and torsionful-Bianchi tensors for {0, 0, 0}"
"PASS: ""Jacobi separates into torsion-Jacobi and torsionful-Bianchi tensors for {0, 0, 1}"
"PASS: ""Jacobi separates into torsion-Jacobi and torsionful-Bianchi tensors for {0, 1, 0}"
"PASS: ""Jacobi separates into torsion-Jacobi and torsionful-Bianchi tensors for {0, 1, 1}"
"PASS: ""Jacobi separates into torsion-Jacobi and torsionful-Bianchi tensors for {1, 0, 0}"
"PASS: ""Jacobi separates into torsion-Jacobi and torsionful-Bianchi tensors for {1, 0, 1}"
"PASS: ""Jacobi separates into torsion-Jacobi and torsionful-Bianchi tensors for {1, 1, 0}"
"PASS: ""Jacobi separates into torsion-Jacobi and torsionful-Bianchi tensors for {1, 1, 1}"
"PASS: formally extracted coefficient of nabla_E = "(-1)^(parityA*parityC)*torsionSymbol["A", dummyD, outputE]*torsionSymbol["B", "C", dummyD] + (-1)^(parityA*parityB)*torsionSymbol["B", dummyD, outputE]*torsionSymbol["C", "A", dummyD] + (-1)^(parityB*parityC)*torsionSymbol["A", "B", dummyD]*torsionSymbol["C", dummyD, outputE]
"PASS: formally extracted multiplicative curvature coefficient = -("(-1)^(parityA*parityC)*covariantCurvatureDerivative["A", "B", "C"] + (-1)^(parityA*parityB)*covariantCurvatureDerivative["B", "C", "A"] + (-1)^(parityB*parityC)*covariantCurvatureDerivative["C", "A", "B"] + (-1)^(parityB*parityC)*curvatureSymbol["C", dummyD]*torsionSymbol["A", "B", dummyD] + (-1)^(parityA*parityC)*curvatureSymbol["A", dummyD]*torsionSymbol["B", "C", dummyD] + (-1)^(parityA*parityB)*curvatureSymbol["B", dummyD]*torsionSymbol["C", "A", dummyD]")."
"PASS: ""Flat N=1 torsion has exact graded antisymmetry"
"PASS: ""Actual flat Lorentzian N=1 torsion-Jacobi tensor vanishes exhaustively"
"NOT CHECKED: the universal operator Jacobi identity does not by itself ""prove the three-vector Bianchi equation for the geometrically ""constructed SHD current; Notebook 09 checks those components."
"Notebook 01 completed."
FINISH_UTC=2026-08-03T02:37:40Z
EXIT_STATUS=0
STATUS=PASS
===== END 01_POOC_Transporter_Area_Jacobi_Analytic.wl =====


file=02_IT_WZ_Components_Analytic.wl
start=2026-08-03T02:37:40Z
finish=2026-08-03T02:37:57Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=ac0a7d491a27df194fb37eeeaee3728f0eee0b66c6cce3e90131ba7ea7378b3e
exit=0
status=PASS

===== BEGIN 02_IT_WZ_Components_Analytic.wl =====
START_UTC=2026-08-03T02:37:40Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=ac0a7d491a27df194fb37eeeaee3728f0eee0b66c6cce3e90131ba7ea7378b3e
"Notebook 00: unified I--T Lorentzian conventions."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ""epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
"CONVENTION: all calculations are exact and coefficient-by-coefficient; ""no random substitutions, floating-point values, or numerical samples."
"PASS: ""Lorentz metric is its exact inverse"
"PASS: ""Undotted epsilon tensors obey both inverse identities"
"PASS: ""Dotted epsilon tensors obey both inverse identities"
"PASS: ""Spinor epsilon components are epsilon^12=epsilon_21=+1"
"PASS: ""Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1"
"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ""sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
"PASS: ""sigma-barsigma Clifford identity for {0, 0}"
"PASS: ""barsigma-sigma Clifford identity for {0, 0}"
"PASS: ""sigma-barsigma Clifford identity for {0, 1}"
"PASS: ""barsigma-sigma Clifford identity for {0, 1}"
"PASS: ""sigma-barsigma Clifford identity for {0, 2}"
"PASS: ""barsigma-sigma Clifford identity for {0, 2}"
"PASS: ""sigma-barsigma Clifford identity for {0, 3}"
"PASS: ""barsigma-sigma Clifford identity for {0, 3}"
"PASS: ""sigma-barsigma Clifford identity for {1, 0}"
"PASS: ""barsigma-sigma Clifford identity for {1, 0}"
"PASS: ""sigma-barsigma Clifford identity for {1, 1}"
"PASS: ""barsigma-sigma Clifford identity for {1, 1}"
"PASS: ""sigma-barsigma Clifford identity for {1, 2}"
"PASS: ""barsigma-sigma Clifford identity for {1, 2}"
"PASS: ""sigma-barsigma Clifford identity for {1, 3}"
"PASS: ""barsigma-sigma Clifford identity for {1, 3}"
"PASS: ""sigma-barsigma Clifford identity for {2, 0}"
"PASS: ""barsigma-sigma Clifford identity for {2, 0}"
"PASS: ""sigma-barsigma Clifford identity for {2, 1}"
"PASS: ""barsigma-sigma Clifford identity for {2, 1}"
"PASS: ""sigma-barsigma Clifford identity for {2, 2}"
"PASS: ""barsigma-sigma Clifford identity for {2, 2}"
"PASS: ""sigma-barsigma Clifford identity for {2, 3}"
"PASS: ""barsigma-sigma Clifford identity for {2, 3}"
"PASS: ""sigma-barsigma Clifford identity for {3, 0}"
"PASS: ""barsigma-sigma Clifford identity for {3, 0}"
"PASS: ""sigma-barsigma Clifford identity for {3, 1}"
"PASS: ""barsigma-sigma Clifford identity for {3, 1}"
"PASS: ""sigma-barsigma Clifford identity for {3, 2}"
"PASS: ""barsigma-sigma Clifford identity for {3, 2}"
"PASS: ""sigma-barsigma Clifford identity for {3, 3}"
"PASS: ""barsigma-sigma Clifford identity for {3, 3}"
"PASS: ""Raising both spinor indices of sigma gives transposed barsigma"
"PASS: ""Lowering both spinor indices of barsigma gives transposed sigma"
"PASS: ""Vector raising reverses the exact sigma and barsigma lowering"
"PASS: ""Lorentz generators are antisymmetric"
"PASS: ""Chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Anti-chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Chiral Lorentz-generator trace has the manuscript -i epsilon sign"
"PASS: ""Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign"
"PASS: the chiral trace parity-odd sign is the one that yields ""-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
"PASS: ""sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector"
"PASS: ""barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 1}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 2}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 2}"
"PASS: ""Summed flat mixed torsion equation for {1, 1}"
"PASS: ""Summed flat mixed torsion equation for {1, 2}"
"PASS: ""Summed flat mixed torsion equation for {2, 1}"
"PASS: ""Summed flat mixed torsion equation for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 3}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 8}"
"PASS: ""Chiral-coordinate coframe and dual frame are exact two-sided inverses"
"PASS: ""Chiral dual basis gives the manuscript +2i D_alpha shift"
"PASS: ""Path pullback identity E^A D_A=d/ds on a generic exact superfield"
"PASS: every unified Lorentzian convention-preflight assertion ""vanished exactly coefficient by coefficient."
"Notebook 00 completed."
"Notebook 02: exact Wess--Zumino prepotential, constrained ""connection, and chiral field strength."
"CONVENTION: the preflight Lorentzian sigma, epsilon, metric, ""and +2i chiral-coordinate derivative are used without a bridge."
"PASS: ""Exact x-to-y translation of the WZ prepotential"
"PASS: ""Grassmann nilpotency V_WZ^3=0"
"PASS: ""Exact exponential e^V truncates at V^2/2"
"PASS: ""Exact exponential e^-V truncates at V^2/2"
"PASS: ""REGRESSION: V_WZ^2=-(1/2) eta^2 bareta^2 v_a v^a exactly"
"PASS: ""Complete A_alpha component expansion for alpha=1"
"PASS: ""Complete A_alpha component expansion for alpha=2"
"PASS: ""Complete A_a component expansion for a=0"
"PASS: ""Complete A_a component expansion for a=1"
"PASS: ""Complete A_a component expansion for a=2"
"PASS: ""Complete A_a component expansion for a=3"
"PASS: ""Complete W_alpha component expansion for alpha=1"
"PASS: ""Complete W_alpha component expansion for alpha=2"
"PASS: ""Chirality Dbar_1 W_1=0"
"PASS: ""Chirality Dbar_1 W_2=0"
"PASS: ""Chirality Dbar_2 W_1=0"
"PASS: ""Chirality Dbar_2 W_2=0"
"PASS: ""Coordinate-basis identity A_eta=barTheta^2 W_alpha for alpha=1"
"PASS: ""Coordinate-basis identity A_eta=barTheta^2 W_alpha for alpha=2"
"PASS: ""Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=0"
"PASS: ""Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=1"
"PASS: ""Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=2"
"PASS: ""Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=3"
"PASS: every displayed WZ prepotential, constrained-connection, ""field-strength, chirality, coordinate-basis, and shifted-connection ""coefficient vanishes exactly in the canonical Grassmann basis."
"Notebook 02 completed."
FINISH_UTC=2026-08-03T02:37:57Z
EXIT_STATUS=0
STATUS=PASS
===== END 02_IT_WZ_Components_Analytic.wl =====


file=03_IT_ComponentEOM_ModifiedVariation_Analytic.wl
start=2026-08-03T02:37:57Z
finish=2026-08-03T02:38:39Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=611f3327eea7fae2e5442afb60f53efb8800200271d56f42083986e3aaea2a1c
exit=0
status=PASS

===== BEGIN 03_IT_ComponentEOM_ModifiedVariation_Analytic.wl =====
START_UTC=2026-08-03T02:37:57Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=611f3327eea7fae2e5442afb60f53efb8800200271d56f42083986e3aaea2a1c
"Notebook 00: unified I--T Lorentzian conventions."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ""epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
"CONVENTION: all calculations are exact and coefficient-by-coefficient; ""no random substitutions, floating-point values, or numerical samples."
"PASS: ""Lorentz metric is its exact inverse"
"PASS: ""Undotted epsilon tensors obey both inverse identities"
"PASS: ""Dotted epsilon tensors obey both inverse identities"
"PASS: ""Spinor epsilon components are epsilon^12=epsilon_21=+1"
"PASS: ""Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1"
"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ""sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
"PASS: ""sigma-barsigma Clifford identity for {0, 0}"
"PASS: ""barsigma-sigma Clifford identity for {0, 0}"
"PASS: ""sigma-barsigma Clifford identity for {0, 1}"
"PASS: ""barsigma-sigma Clifford identity for {0, 1}"
"PASS: ""sigma-barsigma Clifford identity for {0, 2}"
"PASS: ""barsigma-sigma Clifford identity for {0, 2}"
"PASS: ""sigma-barsigma Clifford identity for {0, 3}"
"PASS: ""barsigma-sigma Clifford identity for {0, 3}"
"PASS: ""sigma-barsigma Clifford identity for {1, 0}"
"PASS: ""barsigma-sigma Clifford identity for {1, 0}"
"PASS: ""sigma-barsigma Clifford identity for {1, 1}"
"PASS: ""barsigma-sigma Clifford identity for {1, 1}"
"PASS: ""sigma-barsigma Clifford identity for {1, 2}"
"PASS: ""barsigma-sigma Clifford identity for {1, 2}"
"PASS: ""sigma-barsigma Clifford identity for {1, 3}"
"PASS: ""barsigma-sigma Clifford identity for {1, 3}"
"PASS: ""sigma-barsigma Clifford identity for {2, 0}"
"PASS: ""barsigma-sigma Clifford identity for {2, 0}"
"PASS: ""sigma-barsigma Clifford identity for {2, 1}"
"PASS: ""barsigma-sigma Clifford identity for {2, 1}"
"PASS: ""sigma-barsigma Clifford identity for {2, 2}"
"PASS: ""barsigma-sigma Clifford identity for {2, 2}"
"PASS: ""sigma-barsigma Clifford identity for {2, 3}"
"PASS: ""barsigma-sigma Clifford identity for {2, 3}"
"PASS: ""sigma-barsigma Clifford identity for {3, 0}"
"PASS: ""barsigma-sigma Clifford identity for {3, 0}"
"PASS: ""sigma-barsigma Clifford identity for {3, 1}"
"PASS: ""barsigma-sigma Clifford identity for {3, 1}"
"PASS: ""sigma-barsigma Clifford identity for {3, 2}"
"PASS: ""barsigma-sigma Clifford identity for {3, 2}"
"PASS: ""sigma-barsigma Clifford identity for {3, 3}"
"PASS: ""barsigma-sigma Clifford identity for {3, 3}"
"PASS: ""Raising both spinor indices of sigma gives transposed barsigma"
"PASS: ""Lowering both spinor indices of barsigma gives transposed sigma"
"PASS: ""Vector raising reverses the exact sigma and barsigma lowering"
"PASS: ""Lorentz generators are antisymmetric"
"PASS: ""Chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Anti-chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Chiral Lorentz-generator trace has the manuscript -i epsilon sign"
"PASS: ""Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign"
"PASS: the chiral trace parity-odd sign is the one that yields ""-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
"PASS: ""sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector"
"PASS: ""barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 1}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 2}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 2}"
"PASS: ""Summed flat mixed torsion equation for {1, 1}"
"PASS: ""Summed flat mixed torsion equation for {1, 2}"
"PASS: ""Summed flat mixed torsion equation for {2, 1}"
"PASS: ""Summed flat mixed torsion equation for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 3}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 8}"
"PASS: ""Chiral-coordinate coframe and dual frame are exact two-sided inverses"
"PASS: ""Chiral dual basis gives the manuscript +2i D_alpha shift"
"PASS: ""Path pullback identity E^A D_A=d/ds on a generic exact superfield"
"PASS: every unified Lorentzian convention-preflight assertion ""vanished exactly coefficient by coefficient."
"Notebook 00 completed."
"Notebook 02: exact Wess--Zumino prepotential, constrained ""connection, and chiral field strength."
"CONVENTION: the preflight Lorentzian sigma, epsilon, metric, ""and +2i chiral-coordinate derivative are used without a bridge."
"PASS: ""Exact x-to-y translation of the WZ prepotential"
"PASS: ""Grassmann nilpotency V_WZ^3=0"
"PASS: ""Exact exponential e^V truncates at V^2/2"
"PASS: ""Exact exponential e^-V truncates at V^2/2"
"PASS: ""REGRESSION: V_WZ^2=-(1/2) eta^2 bareta^2 v_a v^a exactly"
"PASS: ""Complete A_alpha component expansion for alpha=1"
"PASS: ""Complete A_alpha component expansion for alpha=2"
"PASS: ""Complete A_a component expansion for a=0"
"PASS: ""Complete A_a component expansion for a=1"
"PASS: ""Complete A_a component expansion for a=2"
"PASS: ""Complete A_a component expansion for a=3"
"PASS: ""Complete W_alpha component expansion for alpha=1"
"PASS: ""Complete W_alpha component expansion for alpha=2"
"PASS: ""Chirality Dbar_1 W_1=0"
"PASS: ""Chirality Dbar_1 W_2=0"
"PASS: ""Chirality Dbar_2 W_1=0"
"PASS: ""Chirality Dbar_2 W_2=0"
"PASS: ""Coordinate-basis identity A_eta=barTheta^2 W_alpha for alpha=1"
"PASS: ""Coordinate-basis identity A_eta=barTheta^2 W_alpha for alpha=2"
"PASS: ""Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=0"
"PASS: ""Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=1"
"PASS: ""Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=2"
"PASS: ""Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=3"
"PASS: every displayed WZ prepotential, constrained-connection, ""field-strength, chirality, coordinate-basis, and shifted-connection ""coefficient vanishes exactly in the canonical Grassmann basis."
"Notebook 02 completed."
"Notebook 03: exact IT component action, Euler equations, ""modified variation, and functional superdivergence."
"All calculations use exact rational/complex coefficients and the ""ordered Grassmann/Lie-algebra algebra verified in Notebook 02."
"PASS: ""Berezin normalization Integral d^2eta eta^2=1"
"PASS: ""Exact Berezin integral gives every component-action coefficient"
"PASS: the action normalization 1/(8 g^2) converts the derived ""Berezin density into the displayed 1/(4 g^2) component action."
"PASS: ""REGRESSION: vector EOM has exact -1/2 gaugino anticommutator coefficient for a=0"
"PASS: ""REGRESSION: vector EOM has exact -1/2 gaugino anticommutator coefficient for a=1"
"PASS: ""REGRESSION: vector EOM has exact -1/2 gaugino anticommutator coefficient for a=2"
"PASS: ""REGRESSION: vector EOM has exact -1/2 gaugino anticommutator coefficient for a=3"
"PASS: ""Raised-component action-gradient bridge delta S/delta v^0=(1/4) E_(v,0)"
"PASS: ""Raised-component action-gradient bridge delta S/delta v^1=(1/4) E_(v,1)"
"PASS: ""Raised-component action-gradient bridge delta S/delta v^2=(1/4) E_(v,2)"
"PASS: ""Raised-component action-gradient bridge delta S/delta v^3=(1/4) E_(v,3)"
"PASS: ""Independent expansion of the covariant EOM superfield equals the four-Euler-equation assembly"
"PASS: ""REGRESSION: (1/8) epsilon^(alpha beta) barsigma^a_(beta dotalpha) Dcal_alpha F_a^dotalpha=-(i/4) E"
"PASS: ""Body of the covariant EOM superfield is exactly -2 E_D"
"PASS: ""Theta-linear coefficient gives the gaugino equation for alpha=1"
"PASS: ""Theta-linear coefficient gives the gaugino equation for alpha=2"
"PASS: ""Bar-theta-linear coefficient gives the conjugate gaugino equation for dotalpha=1"
"PASS: ""Bar-theta-linear coefficient gives the conjugate gaugino equation for dotalpha=2"
"PASS: ""After lower equations, the mixed component is exactly the vector equation"
"STRUCTURAL INPUT: spacetime total divergences generated by the ""local first variation have vanishing boundary contribution."
"PASS: ""Raised vector derivative lowers the marked sigma bilinear for b=0"
"PASS: ""Raised vector derivative lowers the marked sigma bilinear for b=1"
"PASS: ""Raised vector derivative lowers the marked sigma bilinear for b=2"
"PASS: ""Raised vector derivative lowers the marked sigma bilinear for b=3"
"PASS: multiplying the preceding exact identity by -(i/2) dy^b ""gives the displayed vector-connection functional-derivative check."
"PASS: ""Gauge-field first variation gives E_v and cancels the topological Euler term"
"PASS: ""Left lambda first variation gives -i E_lambda"
"PASS: ""Left barlambda first variation gives -i Ebar_lambda"
"PASS: ""Auxiliary-field first variation gives E_D"
"PASS: restoring the common 1/(4 g^2) factor gives all four ""displayed functional derivatives."
"PASS: ""Raised vector derivative gives the lower-index vector EOM contribution"
"PASS: ""Lowered marked dotted spinor gives the direct barred-gaugino term"
"PASS: ""Full Delta_mod contraction obeys T^r Delta_mod^r S=-(1/(8g^2)) times the covariant EOM superfield"
"PASS: ""Adjoint convention gives T^r barlambda^(rs) E_D^s=-[E_D,barlambda]"
"PASS: ""Diagonal derivative of the raised-vector coefficient in lower v_a coordinates vanishes directly"
"PASS: ""Diagonal derivative delta R_barlambda/delta barlambda vanishes directly"
"PASS: ""Diagonal derivative delta R_lambda/delta lambda vanishes directly"
"PASS: ""Diagonal derivative delta R_D/delta D vanishes directly"
"PASS: ""Explicit graded local functional superdivergence sdiv_phi R^r=0"
"STRUCTURAL INPUT: the flat WZ component measure is translationally ""invariant and functional boundary terms vanish."
"Notebook 03 completed."
FINISH_UTC=2026-08-03T02:38:39Z
EXIT_STATUS=0
STATUS=PASS
===== END 03_IT_ComponentEOM_ModifiedVariation_Analytic.wl =====


file=04_IT_Projector_GaugeUnfixing_Analytic.wl
start=2026-08-03T02:38:39Z
finish=2026-08-03T02:44:34Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=49f34d28fb8f8542601e0649a9ca24254b4c11cfc39fd198580ece41b71556e5
exit=0
status=PASS

===== BEGIN 04_IT_Projector_GaugeUnfixing_Analytic.wl =====
START_UTC=2026-08-03T02:38:39Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=49f34d28fb8f8542601e0649a9ca24254b4c11cfc39fd198580ece41b71556e5
"Notebook 00: unified I--T Lorentzian conventions."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ""epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
"CONVENTION: all calculations are exact and coefficient-by-coefficient; ""no random substitutions, floating-point values, or numerical samples."
"PASS: ""Lorentz metric is its exact inverse"
"PASS: ""Undotted epsilon tensors obey both inverse identities"
"PASS: ""Dotted epsilon tensors obey both inverse identities"
"PASS: ""Spinor epsilon components are epsilon^12=epsilon_21=+1"
"PASS: ""Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1"
"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ""sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
"PASS: ""sigma-barsigma Clifford identity for {0, 0}"
"PASS: ""barsigma-sigma Clifford identity for {0, 0}"
"PASS: ""sigma-barsigma Clifford identity for {0, 1}"
"PASS: ""barsigma-sigma Clifford identity for {0, 1}"
"PASS: ""sigma-barsigma Clifford identity for {0, 2}"
"PASS: ""barsigma-sigma Clifford identity for {0, 2}"
"PASS: ""sigma-barsigma Clifford identity for {0, 3}"
"PASS: ""barsigma-sigma Clifford identity for {0, 3}"
"PASS: ""sigma-barsigma Clifford identity for {1, 0}"
"PASS: ""barsigma-sigma Clifford identity for {1, 0}"
"PASS: ""sigma-barsigma Clifford identity for {1, 1}"
"PASS: ""barsigma-sigma Clifford identity for {1, 1}"
"PASS: ""sigma-barsigma Clifford identity for {1, 2}"
"PASS: ""barsigma-sigma Clifford identity for {1, 2}"
"PASS: ""sigma-barsigma Clifford identity for {1, 3}"
"PASS: ""barsigma-sigma Clifford identity for {1, 3}"
"PASS: ""sigma-barsigma Clifford identity for {2, 0}"
"PASS: ""barsigma-sigma Clifford identity for {2, 0}"
"PASS: ""sigma-barsigma Clifford identity for {2, 1}"
"PASS: ""barsigma-sigma Clifford identity for {2, 1}"
"PASS: ""sigma-barsigma Clifford identity for {2, 2}"
"PASS: ""barsigma-sigma Clifford identity for {2, 2}"
"PASS: ""sigma-barsigma Clifford identity for {2, 3}"
"PASS: ""barsigma-sigma Clifford identity for {2, 3}"
"PASS: ""sigma-barsigma Clifford identity for {3, 0}"
"PASS: ""barsigma-sigma Clifford identity for {3, 0}"
"PASS: ""sigma-barsigma Clifford identity for {3, 1}"
"PASS: ""barsigma-sigma Clifford identity for {3, 1}"
"PASS: ""sigma-barsigma Clifford identity for {3, 2}"
"PASS: ""barsigma-sigma Clifford identity for {3, 2}"
"PASS: ""sigma-barsigma Clifford identity for {3, 3}"
"PASS: ""barsigma-sigma Clifford identity for {3, 3}"
"PASS: ""Raising both spinor indices of sigma gives transposed barsigma"
"PASS: ""Lowering both spinor indices of barsigma gives transposed sigma"
"PASS: ""Vector raising reverses the exact sigma and barsigma lowering"
"PASS: ""Lorentz generators are antisymmetric"
"PASS: ""Chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Anti-chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Chiral Lorentz-generator trace has the manuscript -i epsilon sign"
"PASS: ""Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign"
"PASS: the chiral trace parity-odd sign is the one that yields ""-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
"PASS: ""sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector"
"PASS: ""barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 1}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 2}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 2}"
"PASS: ""Summed flat mixed torsion equation for {1, 1}"
"PASS: ""Summed flat mixed torsion equation for {1, 2}"
"PASS: ""Summed flat mixed torsion equation for {2, 1}"
"PASS: ""Summed flat mixed torsion equation for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 3}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 8}"
"PASS: ""Chiral-coordinate coframe and dual frame are exact two-sided inverses"
"PASS: ""Chiral dual basis gives the manuscript +2i D_alpha shift"
"PASS: ""Path pullback identity E^A D_A=d/ds on a generic exact superfield"
"PASS: every unified Lorentzian convention-preflight assertion ""vanished exactly coefficient by coefficient."
"Notebook 00 completed."
"Notebook 02: exact Wess--Zumino prepotential, constrained ""connection, and chiral field strength."
"CONVENTION: the preflight Lorentzian sigma, epsilon, metric, ""and +2i chiral-coordinate derivative are used without a bridge."
"PASS: ""Exact x-to-y translation of the WZ prepotential"
"PASS: ""Grassmann nilpotency V_WZ^3=0"
"PASS: ""Exact exponential e^V truncates at V^2/2"
"PASS: ""Exact exponential e^-V truncates at V^2/2"
"PASS: ""REGRESSION: V_WZ^2=-(1/2) eta^2 bareta^2 v_a v^a exactly"
"PASS: ""Complete A_alpha component expansion for alpha=1"
"PASS: ""Complete A_alpha component expansion for alpha=2"
"PASS: ""Complete A_a component expansion for a=0"
"PASS: ""Complete A_a component expansion for a=1"
"PASS: ""Complete A_a component expansion for a=2"
"PASS: ""Complete A_a component expansion for a=3"
"PASS: ""Complete W_alpha component expansion for alpha=1"
"PASS: ""Complete W_alpha component expansion for alpha=2"
"PASS: ""Chirality Dbar_1 W_1=0"
"PASS: ""Chirality Dbar_1 W_2=0"
"PASS: ""Chirality Dbar_2 W_1=0"
"PASS: ""Chirality Dbar_2 W_2=0"
"PASS: ""Coordinate-basis identity A_eta=barTheta^2 W_alpha for alpha=1"
"PASS: ""Coordinate-basis identity A_eta=barTheta^2 W_alpha for alpha=2"
"PASS: ""Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=0"
"PASS: ""Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=1"
"PASS: ""Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=2"
"PASS: ""Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=3"
"PASS: every displayed WZ prepotential, constrained-connection, ""field-strength, chirality, coordinate-basis, and shifted-connection ""coefficient vanishes exactly in the canonical Grassmann basis."
"Notebook 02 completed."
"Notebook 03: exact IT component action, Euler equations, ""modified variation, and functional superdivergence."
"All calculations use exact rational/complex coefficients and the ""ordered Grassmann/Lie-algebra algebra verified in Notebook 02."
"PASS: ""Berezin normalization Integral d^2eta eta^2=1"
"PASS: ""Exact Berezin integral gives every component-action coefficient"
"PASS: the action normalization 1/(8 g^2) converts the derived ""Berezin density into the displayed 1/(4 g^2) component action."
"PASS: ""REGRESSION: vector EOM has exact -1/2 gaugino anticommutator coefficient for a=0"
"PASS: ""REGRESSION: vector EOM has exact -1/2 gaugino anticommutator coefficient for a=1"
"PASS: ""REGRESSION: vector EOM has exact -1/2 gaugino anticommutator coefficient for a=2"
"PASS: ""REGRESSION: vector EOM has exact -1/2 gaugino anticommutator coefficient for a=3"
"PASS: ""Raised-component action-gradient bridge delta S/delta v^0=(1/4) E_(v,0)"
"PASS: ""Raised-component action-gradient bridge delta S/delta v^1=(1/4) E_(v,1)"
"PASS: ""Raised-component action-gradient bridge delta S/delta v^2=(1/4) E_(v,2)"
"PASS: ""Raised-component action-gradient bridge delta S/delta v^3=(1/4) E_(v,3)"
"PASS: ""Independent expansion of the covariant EOM superfield equals the four-Euler-equation assembly"
"PASS: ""REGRESSION: (1/8) epsilon^(alpha beta) barsigma^a_(beta dotalpha) Dcal_alpha F_a^dotalpha=-(i/4) E"
"PASS: ""Body of the covariant EOM superfield is exactly -2 E_D"
"PASS: ""Theta-linear coefficient gives the gaugino equation for alpha=1"
"PASS: ""Theta-linear coefficient gives the gaugino equation for alpha=2"
"PASS: ""Bar-theta-linear coefficient gives the conjugate gaugino equation for dotalpha=1"
"PASS: ""Bar-theta-linear coefficient gives the conjugate gaugino equation for dotalpha=2"
"PASS: ""After lower equations, the mixed component is exactly the vector equation"
"STRUCTURAL INPUT: spacetime total divergences generated by the ""local first variation have vanishing boundary contribution."
"PASS: ""Raised vector derivative lowers the marked sigma bilinear for b=0"
"PASS: ""Raised vector derivative lowers the marked sigma bilinear for b=1"
"PASS: ""Raised vector derivative lowers the marked sigma bilinear for b=2"
"PASS: ""Raised vector derivative lowers the marked sigma bilinear for b=3"
"PASS: multiplying the preceding exact identity by -(i/2) dy^b ""gives the displayed vector-connection functional-derivative check."
"PASS: ""Gauge-field first variation gives E_v and cancels the topological Euler term"
"PASS: ""Left lambda first variation gives -i E_lambda"
"PASS: ""Left barlambda first variation gives -i Ebar_lambda"
"PASS: ""Auxiliary-field first variation gives E_D"
"PASS: restoring the common 1/(4 g^2) factor gives all four ""displayed functional derivatives."
"PASS: ""Raised vector derivative gives the lower-index vector EOM contribution"
"PASS: ""Lowered marked dotted spinor gives the direct barred-gaugino term"
"PASS: ""Full Delta_mod contraction obeys T^r Delta_mod^r S=-(1/(8g^2)) times the covariant EOM superfield"
"PASS: ""Adjoint convention gives T^r barlambda^(rs) E_D^s=-[E_D,barlambda]"
"PASS: ""Diagonal derivative of the raised-vector coefficient in lower v_a coordinates vanishes directly"
"PASS: ""Diagonal derivative delta R_barlambda/delta barlambda vanishes directly"
"PASS: ""Diagonal derivative delta R_lambda/delta lambda vanishes directly"
"PASS: ""Diagonal derivative delta R_D/delta D vanishes directly"
"PASS: ""Explicit graded local functional superdivergence sdiv_phi R^r=0"
"STRUCTURAL INPUT: the flat WZ component measure is translationally ""invariant and functional boundary terms vanish."
"Notebook 03 completed."
"Notebook 04: exact raw projector, corrected compactification, ""endpoint/contact propagation, and gauge-unfixing audit."
"PASS: ""Direct component expansion gives A_a=-(i/2) vtilde_a+(i/2) bareta barsigma_a W for a=0"
"PASS: ""Direct component expansion gives A_a=-(i/2) vtilde_a+(i/2) bareta barsigma_a W for a=1"
"PASS: ""Direct component expansion gives A_a=-(i/2) vtilde_a+(i/2) bareta barsigma_a W for a=2"
"PASS: ""Direct component expansion gives A_a=-(i/2) vtilde_a+(i/2) bareta barsigma_a W for a=3"
"PASS: ""Current Supplement shifted-connection coefficient for a=0"
"PASS: ""Current Supplement shifted-connection coefficient for a=1"
"PASS: ""Current Supplement shifted-connection coefficient for a=2"
"PASS: ""Current Supplement shifted-connection coefficient for a=3"
"PASS: ""Marked vector bilinear has no body for a=0"
"PASS: ""Marked vector bilinear has no body for a=1"
"PASS: ""Marked vector bilinear has no body for a=2"
"PASS: ""Marked vector bilinear has no body for a=3"
"PASS: ""A_0 body remains -(i/2) v_0 after coordinate extension"
"PASS: ""Raised vector functional derivative acting on the A_0 body"
"PASS: ""Exact raised-vector bridge for -(i/2) dy^0 v_0"
"PASS: ""Exact raised-vector bridge for -(i/2) dy^1 v_1"
"PASS: ""Exact raised-vector bridge for -(i/2) dy^2 v_2"
"PASS: ""Exact raised-vector bridge for -(i/2) dy^3 v_3"
"PASS: ""Vector-connection chain-rule contribution has no body for a=0"
"PASS: ""Vector-connection chain-rule contribution has no body for a=1"
"PASS: ""Vector-connection chain-rule contribution has no body for a=2"
"PASS: ""Vector-connection chain-rule contribution has no body for a=3"
"PASS: ""Odd-connection chain-rule contribution has no body for alpha=1"
"PASS: ""Odd-connection chain-rule contribution has no body for alpha=2"
"PASS: ""Raw chain-rule projector is linear in the formal contact distribution and its first derivatives"
"PASS: ""Raw chain-rule projector contains no second derivative of the contact distribution"
"PASS: the raw projector has been derived from the verified connection ""and all seven Delta_mod terms without entering K_y or K_eta as rules."
"PASS: ""Line-specific Dhat equals Dtilde-B for a=0"
"PASS: ""Line-specific Dhat has v_a+i barlambda barsigma_a eta for a=0"
"PASS: ""Dhat correction contains no contact-derivative coefficient for a=0"
"PASS: ""Dhat correction contains no v_a color word for a=0"
"PASS: ""Line-specific Dhat equals Dtilde-B for a=1"
"PASS: ""Line-specific Dhat has v_a+i barlambda barsigma_a eta for a=1"
"PASS: ""Dhat correction contains no contact-derivative coefficient for a=1"
"PASS: ""Dhat correction contains no v_a color word for a=1"
"PASS: ""Line-specific Dhat equals Dtilde-B for a=2"
"PASS: ""Line-specific Dhat has v_a+i barlambda barsigma_a eta for a=2"
"PASS: ""Dhat correction contains no contact-derivative coefficient for a=2"
"PASS: ""Dhat correction contains no v_a color word for a=2"
"PASS: ""Line-specific Dhat equals Dtilde-B for a=3"
"PASS: ""Line-specific Dhat has v_a+i barlambda barsigma_a eta for a=3"
"PASS: ""Dhat correction contains no contact-derivative coefficient for a=3"
"PASS: ""Dhat correction contains no v_a color word for a=3"
"PASS: ""Derived raw projector has no Grassmann body"
"PASS: ""Displayed raw-projector target has no Grassmann body"
"PASS: ""Corrected complete K_y sector vanishes coefficient by coefficient"
"PASS: All coefficients, Grassmann orders, derivative slots, ""and adjoint orientations in raw K_y+K_eta"
"PASS: ""Derived Dtilde=Dfull+(i/2)(bareta barsigma_a W) for a=0"
"PASS: ""Derived Dhat=Dfull+(i/2)(bareta barsigma_a W)-B for a=0"
"PASS: ""Derived Dtilde=Dfull+(i/2)(bareta barsigma_a W) for a=1"
"PASS: ""Derived Dhat=Dfull+(i/2)(bareta barsigma_a W)-B for a=1"
"PASS: ""Derived Dtilde=Dfull+(i/2)(bareta barsigma_a W) for a=2"
"PASS: ""Derived Dhat=Dfull+(i/2)(bareta barsigma_a W)-B for a=2"
"PASS: ""Derived Dtilde=Dfull+(i/2)(bareta barsigma_a W) for a=3"
"PASS: ""Derived Dhat=Dfull+(i/2)(bareta barsigma_a W)-B for a=3"
"PASS: ""Complete W_alpha sector decomposition for alpha=1"
"PASS: ""Complete W_alpha sector decomposition for alpha=2"
"PASS: ""Complete A_a sector decomposition for a=0"
"PASS: ""Complete A_a sector decomposition for a=1"
"PASS: ""Complete A_a sector decomposition for a=2"
"PASS: ""Complete A_a sector decomposition for a=3"
"PASS: ""Dtilde complete component expansion for a=0"
"PASS: ""Dhat complete component expansion for a=0"
"PASS: ""Dtilde complete component expansion for a=1"
"PASS: ""Dhat complete component expansion for a=1"
"PASS: ""Dtilde complete component expansion for a=2"
"PASS: ""Dhat complete component expansion for a=2"
"PASS: ""Dtilde complete component expansion for a=3"
"PASS: ""Dhat complete component expansion for a=3"
"PASS: ""Raw projector equals the sum of all seven exact component sectors"
"PASS: ""Published compact projector equals its seven component sectors"
"RAW HIGHLIGHTED LAMBDA COEFFICIENT BY K_y/K_eta LINE: "{0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
"PUBLISHED HIGHLIGHTED LAMBDA COEFFICIENT BY COMPACT LINE: "{0, contactDeltaY[yCoordinate[0], yCoordinate[1], yCoordinate[2], yCoordinate[3]]*(-dy[0] + dy[3]), 0, 0, 0}
"PASS: ""Highlighted theta^2 bareta^2 barvartheta_dot2 lambda_1 raw coefficient is exactly zero"
"PUBLISHED HIGHLIGHTED LAMBDA COEFFICIENT: "contactDeltaY[yCoordinate[0], yCoordinate[1], yCoordinate[2], yCoordinate[3]]*(-dy[0] + dy[3])
"PASS: ""Only the delta_eta Dfull line of the published compact projector produces the highlighted lambda monomial"
"PASS: ""Raw high-component sector cancels exactly: lambda"
"PASS: ""Raw high-component sector cancels exactly: D"
"PASS: ""Raw high-component sector cancels exactly: vab"
"PASS: ""Raw high-component sector cancels exactly: Dbarlambda"
"PASS: published compact agrees with raw sector ""partial"
"PASS: published compact agrees with raw sector ""v"
"DIAGNOSTIC MISMATCH: published compact sector ""lambda"" first residual monomial = "SNCMonomial[SNCGWord[theta[1], theta[2], barTheta[1], barTheta[2], barVartheta[2]], SNCNCWord[Fld["lambda", 1], InsertionGenerator[rIndex]]]
"SECTOR RESIDUAL COEFFICIENT = "contactDeltaY[yCoordinate[0], yCoordinate[1], yCoordinate[2], yCoordinate[3]]*(dy[0] - dy[3])
"DIAGNOSTIC MISMATCH: published compact sector ""barlambda"" first residual monomial = "SNCMonomial[SNCGWord[theta[1], barTheta[1], vartheta[1], vartheta[2], barVartheta[2]], SNCNCWord[Fld["barlambda", 2], InsertionGenerator[rIndex]]]
"SECTOR RESIDUAL COEFFICIENT = "-2*contactDeltaY[yCoordinate[0], yCoordinate[1], yCoordinate[2], yCoordinate[3]]*(dy[0] + dy[3])
"DIAGNOSTIC MISMATCH: published compact sector ""D"" first residual monomial = "SNCMonomial[SNCGWord[theta[1], theta[2], barTheta[1], barTheta[2], vartheta[2], barVartheta[2]], SNCNCWord[Fld["D"], InsertionGenerator[rIndex]]]
"SECTOR RESIDUAL COEFFICIENT = "I*contactDeltaY[yCoordinate[0], yCoordinate[1], yCoordinate[2], yCoordinate[3]]*(dy[0] - dy[3])
"DIAGNOSTIC MISMATCH: published compact sector ""vab"" first residual monomial = "SNCMonomial[SNCGWord[theta[1], theta[2], barTheta[1], barTheta[2], vartheta[2], barVartheta[2]], SNCNCWord[DFld[{0}, Fld["v", 3]], InsertionGenerator[rIndex]]]
"SECTOR RESIDUAL COEFFICIENT = "contactDeltaY[yCoordinate[0], yCoordinate[1], yCoordinate[2], yCoordinate[3]]*(dy[0] - dy[3])
"DIAGNOSTIC MISMATCH: published compact sector ""Dbarlambda"" first residual monomial = "SNCMonomial[SNCGWord[theta[1], theta[2], barTheta[1], barTheta[2], vartheta[1], vartheta[2], barVartheta[2]], SNCNCWord[DFld[{0}, Fld["barlambda", 2]], InsertionGenerator[rIndex]]]
"SECTOR RESIDUAL COEFFICIENT = "(2*I)*contactDeltaY[yCoordinate[0], yCoordinate[1], yCoordinate[2], yCoordinate[3]]*(dy[0] - dy[3])
"PASS: ""Raw projector splits exactly into kinematic, Dfull, W, and B descendants"
"PASS: ""Raw kinematic and Dfull descendants give the compact Dfull coefficient"
"PASS: ""The W-descendant Fierz contraction has one exact rational scale"
"EXACT W-DESCENDANT FIERZ SCALE: "-1
"PASS: ""Exact W-descendant Fierz identity for a=0"
"PASS: ""Exact W-descendant Fierz identity for a=1"
"PASS: ""Exact W-descendant Fierz identity for a=2"
"PASS: ""Exact W-descendant Fierz identity for a=3"
"PASS: ""All odd-line W-shift descendants vanish by dotted Grassmann degree"
"PASS: ""Even raw W descendants retain delta_eta and give the derived compact W term"
"PASS: ""Only the two Dhat descendants contribute the exact B term"
"HIGHLIGHTED RAW Dfull LAMBDA COEFFICIENT: "contactDeltaY[yCoordinate[0], yCoordinate[1], yCoordinate[2], yCoordinate[3]]*(-dy[0] + dy[3])
"HIGHLIGHTED RAW W-SHIFT LAMBDA COEFFICIENT: "contactDeltaY[yCoordinate[0], yCoordinate[1], yCoordinate[2], yCoordinate[3]]*(dy[0] - dy[3])
"PASS: ""The highlighted raw Dfull and W-shift coefficients cancel exactly"
"PASS: ""Dtilde lambda sector cancels Dfull against its W shift for a=0"
"PASS: ""Dtilde lambda sector cancels Dfull against its W shift for a=1"
"PASS: ""Dtilde lambda sector cancels Dfull against its W shift for a=2"
"PASS: ""Dtilde lambda sector cancels Dfull against its W shift for a=3"
"PASS: ""New compact projector agrees with the raw partial sector"
"PASS: ""New compact projector agrees with the raw v sector"
"PASS: ""New compact projector agrees with the raw lambda sector"
"PASS: ""New compact projector agrees with the raw barlambda sector"
"PASS: ""New compact projector agrees with the raw D sector"
"PASS: ""New compact projector agrees with the raw vab sector"
"PASS: ""New compact projector agrees with the raw Dbarlambda sector"
"PASS: ""New compact projector expands back to the verified raw projector in the full basis"
"PASS: the compact projector has been re-derived from the raw ""projector without residual-driven term insertion."
"PASS: ""The published compact projector mismatch is detected exactly"
"PUBLISHED COMPACT FIRST RESIDUAL MONOMIAL: "SNCMonomial[SNCGWord[theta[1], barTheta[1], vartheta[1], vartheta[2], barVartheta[2]], SNCNCWord[Fld["barlambda", 2], InsertionGenerator[rIndex]]]
"PUBLISHED COMPACT FIRST RESIDUAL COEFFICIENT: "-2*contactDeltaY[yCoordinate[0], yCoordinate[1], yCoordinate[2], yCoordinate[3]]*(dy[0] + dy[3])
"PASS: ""The published W-step error is precisely omission of delta_eta"
"MISMATCH CLASS: omitted Grassmann contact factor delta_eta in ""the compact W descendant.  The sigma/Fierz identity, index ""placement, and Grassmann reordering all pass exactly."
"NEW COMPACT W TERM: +(i/4) bareta^2 dy^a delta_eta ""(barvartheta barsigma_a W)^(sr)."
"NEW COMPACT B TERM: vartheta^2[(1/2)dy^b""(barvartheta barsigma^a sigma_b bareta)-i bareta^2""(deta sigma^a barvartheta)] B_a^(sr)."
"PASS: ""Endpoint differentiation derives the full adjoint covariant contact identity for a=0"
"PASS: ""Endpoint differentiation derives the full adjoint covariant contact identity for a=1"
"PASS: ""Endpoint differentiation derives the full adjoint covariant contact identity for a=2"
"PASS: ""Endpoint differentiation derives the full adjoint covariant contact identity for a=3"
"PASS: ""U(N) completeness derives the split-loop difference for ColorInsertion[\"W\", alphaIndex]"
"PASS: ""U(N) completeness derives the split-loop difference for ColorInsertion[\"B\", aIndex]"
"PASS: ""The corrected compact B descendant is nonzero before color completion"
"PASS: ""The U(N)-completed B insertion survives as two independent split traces"
"PASS: endpoint differentiation absorbs the full D_a connection, ""while U(N) completeness sends both W and B_a adjoint insertions ""to the exact difference of the two split-loop insertions."
"DOWNSTREAM STATUS: the corrected B_a descendant does not cancel ""under endpoint differentiation or U(N) color completeness."
"PASS: ""Native Lorentzian sigma algebra derives (barvartheta barsigma_a W)=(i/2)(barsigma^b sigma_a barvartheta)^dot F_(b dot) for a=0"
"PASS: ""Native Lorentzian sigma algebra derives (barvartheta barsigma_a W)=(i/2)(barsigma^b sigma_a barvartheta)^dot F_(b dot) for a=1"
"PASS: ""Native Lorentzian sigma algebra derives (barvartheta barsigma_a W)=(i/2)(barsigma^b sigma_a barvartheta)^dot F_(b dot) for a=2"
"PASS: ""Native Lorentzian sigma algebra derives (barvartheta barsigma_a W)=(i/2)(barsigma^b sigma_a barvartheta)^dot F_(b dot) for a=3"
"PASS: ""The compact-W and mixed-curvature coefficients multiply to -1/8"
"PASS: ""The overall -2 contact factor converts -1/8 to the displayed +2(1/8)"
"PASS: ""The complete corrected-minus-published closed-WZ contact residual is exactly -2 times the B descendant"
"PASS: ""The closed-WZ contact residual remains nonzero after the valid W-to-mixed-curvature conversion"
"PASS: the native Lorentzian mixed-curvature conversion fixes the ""published +2(1/8) area coefficient exactly."
"FIRST DOWNSTREAM CONTACT RESIDUAL: CorrectedContact - ""PublishedClosedWZContact = -2 DeltaPi_B."
"RESIDUAL CLASS: explained surviving B_a split-loop insertion; ""it is independent of the W-to-area conversion."
"PASS: ""Direct expansion of D_f^alpha D_alpha delta^(4|4) derives I_WZ+I_d after the verified fermionic endpoint identity"
"PASS: ""After the corrected B contact is included, the manifest-minus-WZ remainder is I_d minus the B contact"
"PASS: ""The B correction is not contained in the advertised restricted-Ward remainder"
"GAUGE-UNFIXING STATUS: the directly derived manifest kernel gives ""I_R=I_WZ(published)+I_d.  Replacing I_WZ by the corrected contact ""leaves I_d-(-2 DeltaPi_B); the established Ward identity removes ""I_d only, so the B_a insertion survives."
"PASS: ""The raw I_d remainder is exactly the restricted-Ward contour derivative with unit coefficient"
"PASS: ""The Supplement's displayed one-half total-derivative normalization leaves exactly one half of I_d"
"PASS: ""The Supplement's one-half total-derivative normalization has a nonzero exact residual"
"TOTAL-DERIVATIVE MISMATCH: I_d equals the contour derivative with ""coefficient 1, not 1/2, for delta_eta=(eta-vartheta)^2 and the ""native I-T epsilon convention."
"STRUCTURAL INPUT: vanishing of the integral of the verified total-""derivative integrand requires the restricted-supergauge Ward identity ""and the stated ordered-contour boundary assumptions."
"PASS: ""The independently assembled published WZ contact agrees with the direct manifest-kernel WZ part"
"PASS: ""The independently assembled corrected WZ contact agrees with the verified projector contact"
"PASS: ""The independently assembled DeltaPiB agrees with the explicit two-Dhat descendant"
"PASS: ""The independently derived Id is the unit-normalized raw Ward remainder"
"PASS: ""IR equals the sum of its six independently projected sources"
"SOURCE SUPPORT COUNTS: ""IR"" -> "<|"v" -> 288, "lambda" -> 24, "barlambda" -> 24, "D" -> 12, "endpoint" -> 136, "gauge" -> 48|>
"PASS: ""IWZCorrected equals the sum of its six independently projected sources"
"SOURCE SUPPORT COUNTS: ""IWZCorrected"" -> "<|"v" -> 192, "lambda" -> 16, "barlambda" -> 28, "D" -> 8, "endpoint" -> 116, "gauge" -> 32|>
"PASS: ""Id equals the sum of its six independently projected sources"
"SOURCE SUPPORT COUNTS: ""Id"" -> "<|"v" -> 96, "lambda" -> 8, "barlambda" -> 8, "D" -> 4, "endpoint" -> 20, "gauge" -> 16|>
"PASS: ""IBSource equals the sum of its six source projections"
"PASS: ""IBSource has no v support"
"PASS: ""IBSource has no lambda support"
"PASS: ""IBSource has no D support"
"PASS: ""IBSource has no endpoint support"
"PASS: ""IBSource has no gauge support"
"PASS: ""IBSource is entirely in the barlambda source"
"IBSOURCE COMPLETE SUPPORT BEGIN"
"COLOR SUPPORT FOR EVERY TERM: ""Tr(U1 B_a) Tr(U2) - Tr(U1) Tr(B_a U2)."
"GRASSMANN WORD = "SNCGWord[theta[1], barTheta[1], vartheta[1], vartheta[2], barVartheta[2]]"; COMPONENT WORD = "SNCNCWord[Fld["barlambda", 2]]"; COEFFICIENT = "-4*(dy[0] + dy[3])
"GRASSMANN WORD = "SNCGWord[theta[2], barTheta[2], vartheta[1], vartheta[2], barVartheta[1]]"; COMPONENT WORD = "SNCNCWord[Fld["barlambda", 1]]"; COEFFICIENT = "-4*dy[0] + 4*dy[3]
"GRASSMANN WORD = "SNCGWord[theta[1], barTheta[2], vartheta[1], vartheta[2], barVartheta[2]]"; COMPONENT WORD = "SNCNCWord[Fld["barlambda", 2]]"; COEFFICIENT = "-4*dy[1] + (4*I)*dy[2]
"GRASSMANN WORD = "SNCGWord[theta[2], barTheta[1], vartheta[1], vartheta[2], barVartheta[1]]"; COMPONENT WORD = "SNCNCWord[Fld["barlambda", 1]]"; COEFFICIENT = "-4*(dy[1] + I*dy[2])
"GRASSMANN WORD = "SNCGWord[theta[2], barTheta[2], vartheta[1], vartheta[2], barVartheta[2]]"; COMPONENT WORD = "SNCNCWord[Fld["barlambda", 2]]"; COEFFICIENT = "-4*dy[0] + 4*dy[3]
"GRASSMANN WORD = "SNCGWord[theta[1], barTheta[1], vartheta[1], vartheta[2], barVartheta[1]]"; COMPONENT WORD = "SNCNCWord[Fld["barlambda", 1]]"; COEFFICIENT = "-4*(dy[0] + dy[3])
"GRASSMANN WORD = "SNCGWord[theta[2], barTheta[1], vartheta[1], vartheta[2], barVartheta[2]]"; COMPONENT WORD = "SNCNCWord[Fld["barlambda", 2]]"; COEFFICIENT = "-4*(dy[1] + I*dy[2])
"GRASSMANN WORD = "SNCGWord[theta[1], barTheta[2], vartheta[1], vartheta[2], barVartheta[1]]"; COMPONENT WORD = "SNCNCWord[Fld["barlambda", 1]]"; COEFFICIENT = "-4*dy[1] + (4*I)*dy[2]
"GRASSMANN WORD = "SNCGWord[theta[2], barTheta[1], barTheta[2], vartheta[1], vartheta[2], barVartheta[1], dEta[1]]"; COMPONENT WORD = "SNCNCWord[Fld["barlambda", 1]]"; COEFFICIENT = "16*I
"GRASSMANN WORD = "SNCGWord[theta[1], barTheta[1], barTheta[2], vartheta[1], vartheta[2], barVartheta[2], dEta[2]]"; COMPONENT WORD = "SNCNCWord[Fld["barlambda", 2]]"; COEFFICIENT = "-16*I
"GRASSMANN WORD = "SNCGWord[theta[2], barTheta[1], barTheta[2], vartheta[1], vartheta[2], barVartheta[2], dEta[1]]"; COMPONENT WORD = "SNCNCWord[Fld["barlambda", 2]]"; COEFFICIENT = "16*I
"GRASSMANN WORD = "SNCGWord[theta[1], barTheta[1], barTheta[2], vartheta[1], vartheta[2], barVartheta[1], dEta[2]]"; COMPONENT WORD = "SNCNCWord[Fld["barlambda", 1]]"; COEFFICIENT = "-16*I
"IBSOURCE COMPLETE SUPPORT END"
"PASS: ""No B source occurs in raw descendant line 1"
"PASS: ""No B source occurs in raw descendant line 2"
"PASS: ""No B source occurs in raw descendant line 3"
"PASS: ""No B source occurs in raw descendant line 5"
"PASS: ""No B source occurs in raw descendant line 6"
"PASS: ""No B source occurs in raw descendant line 7"
"PASS: ""Only raw descendant lines 4 and 8 generate DeltaPiB"
"PASS: ""The line-specific source is exactly Dhat-Dtilde=-B for a=0"
"PASS: ""The line-specific source is exactly Dhat-Dtilde=-B for a=1"
"PASS: ""The line-specific source is exactly Dhat-Dtilde=-B for a=2"
"PASS: ""The line-specific source is exactly Dhat-Dtilde=-B for a=3"
"PASS: ""IBSource is derived source by source as twice DeltaPiB"
"PASS: ""The complete component-expanded IBSource is twice the component-expanded DeltaPiB"
"IDENTITY AUDIT: no new Fierz or sigma rewrite is used in ""IBSource=2 DeltaPiB; the two original Dhat contractions are retained. ""Their index placement and Grassmann ordering were already asserted in ""the raw-projector and full-basis comparisons, and their color splitting ""was asserted independently by U(N) completeness."
"PASS: ""IWZCorrected plus independently derived IBSource equals IWZPublished"
"PASS: ""Final three-term chain IR=IWZCorrected+Id+IBSource"
"PASS: ""Final published chain IR=IWZPublished+Id"
"GEOMETRIC CLASSIFICATION: IBSource is generated only by ""Dhat-Dtilde=-B in the fourth and eighth raw descendants.  It is not ""an endpoint source and is not contained in the explicitly constructed ""restricted-Ward derivative Id.  No field-dependent gauge parameter ""has been constructed.  It is a second contact term, and it cancels ""the explicit -2 DeltaPiB in IWZCorrected to recover IWZPublished."
"FINAL EXACT CHAIN: IR = IWZCorrected + Id + IBSource = ""IWZPublished + Id, with IBSource=2 DeltaPiB."
"PASS: ""RC3 source split reconstructs the independently derived DeltaPiB"
"PASS: ""RC3 dy and deta descendants have disjoint canonical support"
"PASS: ""RC3 classified rows exhaust the independently derived IBSource"
"PASS: ""RC3 dy-row sum independently gives 2 DeltaPiB,y"
"PASS: ""RC3 deta-row sum independently gives 2 DeltaPiB,eta"
"PASS: ""RC3 total row sum independently gives IB=2 DeltaPiB"
"PASS: ""RC3 exact finite-N color completion gives the common B_a word"
"PASS: ""RC3 source-resolved B residual has exactly twelve rows"
"PASS: ""RC3 every source-resolved B row is exactly nonzero"
"PASS: ""RC3 every B residual row is in the barlambda sector"
"PASS: ""RC3 every B row retains the exact pre-completeness color placement"
"PASS: ""RC3 every B row has the common completed split-loop color word"
"PASS: ""RC3 independent contact comparison gives IWZcorr-IWZpub=-2 DeltaPiB"
"PASS: ""RC3 final contact recombination uses two independently passing calculations"
"RC3 B ROW COUNTS: dy="8", deta="4", total="12"."
"RC3 EXACT GROUPED SUMS: IB_y=2 DeltaPiB_y; ""IB_eta=2 DeltaPiB_eta; IB=2 DeltaPiB."
"RC3 INDEPENDENT CONTACT DIFFERENCE: ""IWZcorr-IWZpub=-2 DeltaPiB."
"PASS: ""RC3 generated B table byte-for-byte text round-trip"
"PASS: ""RC3 all twelve exact internal row signatures round-trip through TeX"
"PASS: ""RC3 generated B table contains no fail-closed marker"
"RC3 TEX EXPORT: ""/Users/amigdal/Downloads/SYM_Analytic_Notebooks/SYM_Loop_Equation_I-T_Lorentzian_RC3_20260802/anc/BResidualTable_RC3.tex"" ("12" exact rows; read-back PASS)."
"Notebook 04 completed."
FINISH_UTC=2026-08-03T02:44:34Z
EXIT_STATUS=0
STATUS=PASS
===== END 04_IT_Projector_GaugeUnfixing_Analytic.wl =====


file=05_IT_ColorHierarchy_Analytic.wl
start=2026-08-03T02:44:34Z
finish=2026-08-03T02:44:48Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=803634215c3f79d00c716fbd8ae3b9096d58a3ec3eb9d6ba909029770670e69f
exit=0
status=PASS

===== BEGIN 05_IT_ColorHierarchy_Analytic.wl =====
START_UTC=2026-08-03T02:44:34Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=803634215c3f79d00c716fbd8ae3b9096d58a3ec3eb9d6ba909029770670e69f
"Notebook 00: unified I--T Lorentzian conventions."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ""epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
"CONVENTION: all calculations are exact and coefficient-by-coefficient; ""no random substitutions, floating-point values, or numerical samples."
"PASS: ""Lorentz metric is its exact inverse"
"PASS: ""Undotted epsilon tensors obey both inverse identities"
"PASS: ""Dotted epsilon tensors obey both inverse identities"
"PASS: ""Spinor epsilon components are epsilon^12=epsilon_21=+1"
"PASS: ""Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1"
"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ""sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
"PASS: ""sigma-barsigma Clifford identity for {0, 0}"
"PASS: ""barsigma-sigma Clifford identity for {0, 0}"
"PASS: ""sigma-barsigma Clifford identity for {0, 1}"
"PASS: ""barsigma-sigma Clifford identity for {0, 1}"
"PASS: ""sigma-barsigma Clifford identity for {0, 2}"
"PASS: ""barsigma-sigma Clifford identity for {0, 2}"
"PASS: ""sigma-barsigma Clifford identity for {0, 3}"
"PASS: ""barsigma-sigma Clifford identity for {0, 3}"
"PASS: ""sigma-barsigma Clifford identity for {1, 0}"
"PASS: ""barsigma-sigma Clifford identity for {1, 0}"
"PASS: ""sigma-barsigma Clifford identity for {1, 1}"
"PASS: ""barsigma-sigma Clifford identity for {1, 1}"
"PASS: ""sigma-barsigma Clifford identity for {1, 2}"
"PASS: ""barsigma-sigma Clifford identity for {1, 2}"
"PASS: ""sigma-barsigma Clifford identity for {1, 3}"
"PASS: ""barsigma-sigma Clifford identity for {1, 3}"
"PASS: ""sigma-barsigma Clifford identity for {2, 0}"
"PASS: ""barsigma-sigma Clifford identity for {2, 0}"
"PASS: ""sigma-barsigma Clifford identity for {2, 1}"
"PASS: ""barsigma-sigma Clifford identity for {2, 1}"
"PASS: ""sigma-barsigma Clifford identity for {2, 2}"
"PASS: ""barsigma-sigma Clifford identity for {2, 2}"
"PASS: ""sigma-barsigma Clifford identity for {2, 3}"
"PASS: ""barsigma-sigma Clifford identity for {2, 3}"
"PASS: ""sigma-barsigma Clifford identity for {3, 0}"
"PASS: ""barsigma-sigma Clifford identity for {3, 0}"
"PASS: ""sigma-barsigma Clifford identity for {3, 1}"
"PASS: ""barsigma-sigma Clifford identity for {3, 1}"
"PASS: ""sigma-barsigma Clifford identity for {3, 2}"
"PASS: ""barsigma-sigma Clifford identity for {3, 2}"
"PASS: ""sigma-barsigma Clifford identity for {3, 3}"
"PASS: ""barsigma-sigma Clifford identity for {3, 3}"
"PASS: ""Raising both spinor indices of sigma gives transposed barsigma"
"PASS: ""Lowering both spinor indices of barsigma gives transposed sigma"
"PASS: ""Vector raising reverses the exact sigma and barsigma lowering"
"PASS: ""Lorentz generators are antisymmetric"
"PASS: ""Chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Anti-chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Chiral Lorentz-generator trace has the manuscript -i epsilon sign"
"PASS: ""Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign"
"PASS: the chiral trace parity-odd sign is the one that yields ""-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
"PASS: ""sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector"
"PASS: ""barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 1}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 2}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 2}"
"PASS: ""Summed flat mixed torsion equation for {1, 1}"
"PASS: ""Summed flat mixed torsion equation for {1, 2}"
"PASS: ""Summed flat mixed torsion equation for {2, 1}"
"PASS: ""Summed flat mixed torsion equation for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 3}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 8}"
"PASS: ""Chiral-coordinate coframe and dual frame are exact two-sided inverses"
"PASS: ""Chiral dual basis gives the manuscript +2i D_alpha shift"
"PASS: ""Path pullback identity E^A D_A=d/ds on a generic exact superfield"
"PASS: every unified Lorentzian convention-preflight assertion ""vanished exactly coefficient by coefficient."
"Notebook 00 completed."
"Notebook 05: exact U(N) and SU(N) color completeness, splitting, ""joining, and finite-N normalization."
"CONVENTION: the native I--T Lorentzian fingerprint is imported from ""Notebook 00; color generators obey Tr(T^r T^s)=delta^(rs)."
"PASS: ""Open-index U(N) completeness gives same-loop trace splitting"
"PASS: ""Open-index U(N) completeness gives different-loop trace joining"
"PASS: ""Open-index SU(N) completeness gives the same-loop traceless subtraction"
"PASS: ""Open-index SU(N) completeness gives the different-loop traceless subtraction"
"PASS: ""Same-loop U(N) splitting coefficient is exactly lambda"
"PASS: ""Same-loop SU(N) subtraction coefficient is exactly -lambda/N^2"
"PASS: ""Different-loop U(N) joining coefficient is exactly lambda/N^2"
"PASS: ""Different-loop SU(N) subtraction coefficient is exactly -lambda/N^2"
"PASS: ""Exact finite-N SU(N) hierarchy contains both traceless-generator subtractions"
"PASS: ""Removing both SU(N) subtraction kernels recovers the U(N) hierarchy"
"PASS: ""Same-loop contact changes the normalized trace count n -> n+1"
"PASS: ""Different-loop contact changes the normalized trace count n -> n-1"
"PASS: ""Different-loop joining is nonplanar by the exact factor N^-2"
"FINAL COLOR OUTPUT: U(N) = lambda K_same W_(n+1) + ""(lambda/N^2) K_different W_(n-1)."
"FINAL COLOR OUTPUT: SU(N) adds -lambda K_same W_n/N^2 and ""-lambda K_different W_n/N^2."
"PASS: every U(N)/SU(N) completeness consequence and every finite-N ""normalization coefficient was derived exactly."
"Notebook 05 completed."
FINISH_UTC=2026-08-03T02:44:48Z
EXIT_STATUS=0
STATUS=PASS
===== END 05_IT_ColorHierarchy_Analytic.wl =====


file=06_FiniteStokes_Leibniz_Analytic.wl
start=2026-08-03T02:44:48Z
finish=2026-08-03T02:45:03Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=443cd8b2810eb37c7a547f65f78d160a26aedf69e4fdd5ae684a6e53f84bb1f2
exit=0
status=PASS

===== BEGIN 06_FiniteStokes_Leibniz_Analytic.wl =====
START_UTC=2026-08-03T02:44:48Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=443cd8b2810eb37c7a547f65f78d160a26aedf69e4fdd5ae684a6e53f84bb1f2
"Notebook 00: unified I--T Lorentzian conventions."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ""epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
"CONVENTION: all calculations are exact and coefficient-by-coefficient; ""no random substitutions, floating-point values, or numerical samples."
"PASS: ""Lorentz metric is its exact inverse"
"PASS: ""Undotted epsilon tensors obey both inverse identities"
"PASS: ""Dotted epsilon tensors obey both inverse identities"
"PASS: ""Spinor epsilon components are epsilon^12=epsilon_21=+1"
"PASS: ""Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1"
"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ""sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
"PASS: ""sigma-barsigma Clifford identity for {0, 0}"
"PASS: ""barsigma-sigma Clifford identity for {0, 0}"
"PASS: ""sigma-barsigma Clifford identity for {0, 1}"
"PASS: ""barsigma-sigma Clifford identity for {0, 1}"
"PASS: ""sigma-barsigma Clifford identity for {0, 2}"
"PASS: ""barsigma-sigma Clifford identity for {0, 2}"
"PASS: ""sigma-barsigma Clifford identity for {0, 3}"
"PASS: ""barsigma-sigma Clifford identity for {0, 3}"
"PASS: ""sigma-barsigma Clifford identity for {1, 0}"
"PASS: ""barsigma-sigma Clifford identity for {1, 0}"
"PASS: ""sigma-barsigma Clifford identity for {1, 1}"
"PASS: ""barsigma-sigma Clifford identity for {1, 1}"
"PASS: ""sigma-barsigma Clifford identity for {1, 2}"
"PASS: ""barsigma-sigma Clifford identity for {1, 2}"
"PASS: ""sigma-barsigma Clifford identity for {1, 3}"
"PASS: ""barsigma-sigma Clifford identity for {1, 3}"
"PASS: ""sigma-barsigma Clifford identity for {2, 0}"
"PASS: ""barsigma-sigma Clifford identity for {2, 0}"
"PASS: ""sigma-barsigma Clifford identity for {2, 1}"
"PASS: ""barsigma-sigma Clifford identity for {2, 1}"
"PASS: ""sigma-barsigma Clifford identity for {2, 2}"
"PASS: ""barsigma-sigma Clifford identity for {2, 2}"
"PASS: ""sigma-barsigma Clifford identity for {2, 3}"
"PASS: ""barsigma-sigma Clifford identity for {2, 3}"
"PASS: ""sigma-barsigma Clifford identity for {3, 0}"
"PASS: ""barsigma-sigma Clifford identity for {3, 0}"
"PASS: ""sigma-barsigma Clifford identity for {3, 1}"
"PASS: ""barsigma-sigma Clifford identity for {3, 1}"
"PASS: ""sigma-barsigma Clifford identity for {3, 2}"
"PASS: ""barsigma-sigma Clifford identity for {3, 2}"
"PASS: ""sigma-barsigma Clifford identity for {3, 3}"
"PASS: ""barsigma-sigma Clifford identity for {3, 3}"
"PASS: ""Raising both spinor indices of sigma gives transposed barsigma"
"PASS: ""Lowering both spinor indices of barsigma gives transposed sigma"
"PASS: ""Vector raising reverses the exact sigma and barsigma lowering"
"PASS: ""Lorentz generators are antisymmetric"
"PASS: ""Chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Anti-chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Chiral Lorentz-generator trace has the manuscript -i epsilon sign"
"PASS: ""Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign"
"PASS: the chiral trace parity-odd sign is the one that yields ""-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
"PASS: ""sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector"
"PASS: ""barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 1}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 2}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 2}"
"PASS: ""Summed flat mixed torsion equation for {1, 1}"
"PASS: ""Summed flat mixed torsion equation for {1, 2}"
"PASS: ""Summed flat mixed torsion equation for {2, 1}"
"PASS: ""Summed flat mixed torsion equation for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 3}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 8}"
"PASS: ""Chiral-coordinate coframe and dual frame are exact two-sided inverses"
"PASS: ""Chiral dual basis gives the manuscript +2i D_alpha shift"
"PASS: ""Path pullback identity E^A D_A=d/ds on a generic exact superfield"
"PASS: every unified Lorentzian convention-preflight assertion ""vanished exactly coefficient by coefficient."
"Notebook 00 completed."
"Notebook 06: exact finite-Stokes tangent variation, bounded point ""derivative, graded chain rules, and zero-mode product rules."
"CONVENTION: deltaSigma_AB=T_AB^C delta_C-[delta_A,delta_B}_o ""and the native I--T Lorentzian fingerprint are used."
"PASS: ""Primitive coordinate variation gives delta E^A=d_s xi^A+E^B xi^C T_CB^A"
"DERIVED TANGENT VARIATION: delta E^A = partial_s xi^A + ""E^B xi^C T_CB^A."
"PASS: ""Finite Stokes density has no surviving bounded-variation jump"
"PASS: ""Point derivative of every ordinary function of a finite Stokes functional vanishes"
"PASS: ""Point derivative of Exp[rho S] vanishes for an unrestricted complex rho"
"PASS: ""Graded Hessian cancellation for parities {0, 0}"
"PASS: ""Graded Hessian cancellation for parities {0, 1}"
"PASS: ""Graded Hessian cancellation for parities {1, 0}"
"PASS: ""Graded Hessian cancellation for parities {1, 1}"
"PASS: ""Area-derivative chain rule follows after the graded Hessian residual vanishes"
"PASS: ""Local I--T operator chain rule after the bounded endpoint identity"
"PASS: ""POOC product rule has no singular mixed term for a finite-Stokes scalar"
"PASS: ""A common zero mode gives L_pm(Exp[rho S] W)=Exp[rho S] L_pm W"
"PASS: ""Several simultaneous zero modes annihilate an arbitrary composite f(S_1,...,S_m)"
"PASS: ""Several simultaneous zero modes allow independent unrestricted complex rho_r"
"STRUCTURAL INPUT: finiteness of the local Stokes density and the ""existence of the bounded ordered-contour limit are analytic assumptions."
"PASS: all finite-Stokes, Hessian, local-chain, product, complex-rho, ""and simultaneous-zero-mode identities vanish exactly."
"Notebook 06 completed."
FINISH_UTC=2026-08-03T02:45:03Z
EXIT_STATUS=0
STATUS=PASS
===== END 06_FiniteStokes_Leibniz_Analytic.wl =====


file=07_DifferentiatedKernel_Sewing_Analytic.wl
start=2026-08-03T02:45:03Z
finish=2026-08-03T02:45:17Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=d505fb228199c5c3d11290152f992a8a19bcae129ad581a3854ea7271aa49726
exit=0
status=PASS

===== BEGIN 07_DifferentiatedKernel_Sewing_Analytic.wl =====
START_UTC=2026-08-03T02:45:03Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=d505fb228199c5c3d11290152f992a8a19bcae129ad581a3854ea7271aa49726
"Notebook 00: unified I--T Lorentzian conventions."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ""epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
"CONVENTION: all calculations are exact and coefficient-by-coefficient; ""no random substitutions, floating-point values, or numerical samples."
"PASS: ""Lorentz metric is its exact inverse"
"PASS: ""Undotted epsilon tensors obey both inverse identities"
"PASS: ""Dotted epsilon tensors obey both inverse identities"
"PASS: ""Spinor epsilon components are epsilon^12=epsilon_21=+1"
"PASS: ""Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1"
"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ""sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
"PASS: ""sigma-barsigma Clifford identity for {0, 0}"
"PASS: ""barsigma-sigma Clifford identity for {0, 0}"
"PASS: ""sigma-barsigma Clifford identity for {0, 1}"
"PASS: ""barsigma-sigma Clifford identity for {0, 1}"
"PASS: ""sigma-barsigma Clifford identity for {0, 2}"
"PASS: ""barsigma-sigma Clifford identity for {0, 2}"
"PASS: ""sigma-barsigma Clifford identity for {0, 3}"
"PASS: ""barsigma-sigma Clifford identity for {0, 3}"
"PASS: ""sigma-barsigma Clifford identity for {1, 0}"
"PASS: ""barsigma-sigma Clifford identity for {1, 0}"
"PASS: ""sigma-barsigma Clifford identity for {1, 1}"
"PASS: ""barsigma-sigma Clifford identity for {1, 1}"
"PASS: ""sigma-barsigma Clifford identity for {1, 2}"
"PASS: ""barsigma-sigma Clifford identity for {1, 2}"
"PASS: ""sigma-barsigma Clifford identity for {1, 3}"
"PASS: ""barsigma-sigma Clifford identity for {1, 3}"
"PASS: ""sigma-barsigma Clifford identity for {2, 0}"
"PASS: ""barsigma-sigma Clifford identity for {2, 0}"
"PASS: ""sigma-barsigma Clifford identity for {2, 1}"
"PASS: ""barsigma-sigma Clifford identity for {2, 1}"
"PASS: ""sigma-barsigma Clifford identity for {2, 2}"
"PASS: ""barsigma-sigma Clifford identity for {2, 2}"
"PASS: ""sigma-barsigma Clifford identity for {2, 3}"
"PASS: ""barsigma-sigma Clifford identity for {2, 3}"
"PASS: ""sigma-barsigma Clifford identity for {3, 0}"
"PASS: ""barsigma-sigma Clifford identity for {3, 0}"
"PASS: ""sigma-barsigma Clifford identity for {3, 1}"
"PASS: ""barsigma-sigma Clifford identity for {3, 1}"
"PASS: ""sigma-barsigma Clifford identity for {3, 2}"
"PASS: ""barsigma-sigma Clifford identity for {3, 2}"
"PASS: ""sigma-barsigma Clifford identity for {3, 3}"
"PASS: ""barsigma-sigma Clifford identity for {3, 3}"
"PASS: ""Raising both spinor indices of sigma gives transposed barsigma"
"PASS: ""Lowering both spinor indices of barsigma gives transposed sigma"
"PASS: ""Vector raising reverses the exact sigma and barsigma lowering"
"PASS: ""Lorentz generators are antisymmetric"
"PASS: ""Chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Anti-chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Chiral Lorentz-generator trace has the manuscript -i epsilon sign"
"PASS: ""Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign"
"PASS: the chiral trace parity-odd sign is the one that yields ""-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
"PASS: ""sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector"
"PASS: ""barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 1}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 2}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 2}"
"PASS: ""Summed flat mixed torsion equation for {1, 1}"
"PASS: ""Summed flat mixed torsion equation for {1, 2}"
"PASS: ""Summed flat mixed torsion equation for {2, 1}"
"PASS: ""Summed flat mixed torsion equation for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 3}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 8}"
"PASS: ""Chiral-coordinate coframe and dual frame are exact two-sided inverses"
"PASS: ""Chiral dual basis gives the manuscript +2i D_alpha shift"
"PASS: ""Path pullback identity E^A D_A=d/ds on a generic exact superfield"
"PASS: every unified Lorentzian convention-preflight assertion ""vanished exactly coefficient by coefficient."
"Notebook 00 completed."
"Notebook 07: exact differentiated-contact kernel in the chiral and ""anti-chiral sectors."
"PARITY: Delta and Phi are even; P and Q are odd left operators; ""rho is an unrestricted complex scalar."
"ANALYTIC INPUT, NOT AUTOMATED: exact surface-area additivity and ""the finite-Stokes argument establish the four contact conditions ""for the regulated contour family."
"PASS: ""Delta and Phi are even and P,Q are odd"
"PASS: ""The anti-chiral dotted-index mirror has the same parities"
"PASS: ""Exact exponential chain rule in the chiral sector"
"PASS: ""Exact exponential chain rule in the anti-chiral sector"
"PASS: ""Chiral P_s Q_t sector: graded derivation gives exactly the four manuscript terms"
"PASS: ""Chiral P_s Q_t sector: the undifferentiated P Q Phi term cancels"
"PASS: ""Chiral P_s Q_t sector: Delta=P Delta=Q Delta=P Q Delta=0 cancels the correction"
"Chiral P_s Q_t sector"" derived four-term bracket = "Phi*pqDelta*rho + Phi*rho^2*ExteriorMonomial[pDelta, qDelta] + rho*ExteriorMonomial[pDelta, qPhi] - rho*ExteriorMonomial[qDelta, pPhi]
"PASS: ""Anti-chiral dotted-index mirror: graded derivation gives exactly the four manuscript terms"
"PASS: ""Anti-chiral dotted-index mirror: the undifferentiated P Q Phi term cancels"
"PASS: ""Anti-chiral dotted-index mirror: Delta=P Delta=Q Delta=P Q Delta=0 cancels the correction"
"Anti-chiral dotted-index mirror"" derived four-term bracket = "PhiBar*pqDeltaBar*rho + PhiBar*rho^2*ExteriorMonomial[pDeltaBar, qDeltaBar] + rho*ExteriorMonomial[pDeltaBar, qPhiBar] - rho*ExteriorMonomial[qDeltaBar, pPhiBar]
"PASS: ""Both exact sector residuals have an empty Grassmann basis support"
"PASS: ""The derivation imposes no reality condition on rho"
"MANUSCRIPT CONDITIONS USED: Delta=0, P Delta=0, Q Delta=0, ""and P Q Delta=0 (and the dotted-index mirror)."
"ANALYTIC INPUT, NOT AUTOMATED: the BV shrinking-interval theorem, ""surface existence, exact geodesic partition, and the endpoint ""finite-Stokes proof are not consequences of this finite calculation."
"PASS: both differentiated-contact corrections vanish exactly, ""coefficient by coefficient in the Grassmann basis."
"Notebook 07 completed."
FINISH_UTC=2026-08-03T02:45:17Z
EXIT_STATUS=0
STATUS=PASS
===== END 07_DifferentiatedKernel_Sewing_Analytic.wl =====


file=08_LorentzianHodge_Boundary_Analytic.wl
start=2026-08-03T02:45:17Z
finish=2026-08-03T02:45:32Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=5fa9e4bed5629a1dec7dcb47e330c731decb942c297d466909b8335ea2055770
exit=0
status=PASS

===== BEGIN 08_LorentzianHodge_Boundary_Analytic.wl =====
START_UTC=2026-08-03T02:45:17Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=5fa9e4bed5629a1dec7dcb47e330c731decb942c297d466909b8335ea2055770
"Notebook 00: unified I--T Lorentzian conventions."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ""epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
"CONVENTION: all calculations are exact and coefficient-by-coefficient; ""no random substitutions, floating-point values, or numerical samples."
"PASS: ""Lorentz metric is its exact inverse"
"PASS: ""Undotted epsilon tensors obey both inverse identities"
"PASS: ""Dotted epsilon tensors obey both inverse identities"
"PASS: ""Spinor epsilon components are epsilon^12=epsilon_21=+1"
"PASS: ""Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1"
"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ""sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
"PASS: ""sigma-barsigma Clifford identity for {0, 0}"
"PASS: ""barsigma-sigma Clifford identity for {0, 0}"
"PASS: ""sigma-barsigma Clifford identity for {0, 1}"
"PASS: ""barsigma-sigma Clifford identity for {0, 1}"
"PASS: ""sigma-barsigma Clifford identity for {0, 2}"
"PASS: ""barsigma-sigma Clifford identity for {0, 2}"
"PASS: ""sigma-barsigma Clifford identity for {0, 3}"
"PASS: ""barsigma-sigma Clifford identity for {0, 3}"
"PASS: ""sigma-barsigma Clifford identity for {1, 0}"
"PASS: ""barsigma-sigma Clifford identity for {1, 0}"
"PASS: ""sigma-barsigma Clifford identity for {1, 1}"
"PASS: ""barsigma-sigma Clifford identity for {1, 1}"
"PASS: ""sigma-barsigma Clifford identity for {1, 2}"
"PASS: ""barsigma-sigma Clifford identity for {1, 2}"
"PASS: ""sigma-barsigma Clifford identity for {1, 3}"
"PASS: ""barsigma-sigma Clifford identity for {1, 3}"
"PASS: ""sigma-barsigma Clifford identity for {2, 0}"
"PASS: ""barsigma-sigma Clifford identity for {2, 0}"
"PASS: ""sigma-barsigma Clifford identity for {2, 1}"
"PASS: ""barsigma-sigma Clifford identity for {2, 1}"
"PASS: ""sigma-barsigma Clifford identity for {2, 2}"
"PASS: ""barsigma-sigma Clifford identity for {2, 2}"
"PASS: ""sigma-barsigma Clifford identity for {2, 3}"
"PASS: ""barsigma-sigma Clifford identity for {2, 3}"
"PASS: ""sigma-barsigma Clifford identity for {3, 0}"
"PASS: ""barsigma-sigma Clifford identity for {3, 0}"
"PASS: ""sigma-barsigma Clifford identity for {3, 1}"
"PASS: ""barsigma-sigma Clifford identity for {3, 1}"
"PASS: ""sigma-barsigma Clifford identity for {3, 2}"
"PASS: ""barsigma-sigma Clifford identity for {3, 2}"
"PASS: ""sigma-barsigma Clifford identity for {3, 3}"
"PASS: ""barsigma-sigma Clifford identity for {3, 3}"
"PASS: ""Raising both spinor indices of sigma gives transposed barsigma"
"PASS: ""Lowering both spinor indices of barsigma gives transposed sigma"
"PASS: ""Vector raising reverses the exact sigma and barsigma lowering"
"PASS: ""Lorentz generators are antisymmetric"
"PASS: ""Chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Anti-chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Chiral Lorentz-generator trace has the manuscript -i epsilon sign"
"PASS: ""Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign"
"PASS: the chiral trace parity-odd sign is the one that yields ""-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
"PASS: ""sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector"
"PASS: ""barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 1}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 2}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 2}"
"PASS: ""Summed flat mixed torsion equation for {1, 1}"
"PASS: ""Summed flat mixed torsion equation for {1, 2}"
"PASS: ""Summed flat mixed torsion equation for {2, 1}"
"PASS: ""Summed flat mixed torsion equation for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 3}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 8}"
"PASS: ""Chiral-coordinate coframe and dual frame are exact two-sided inverses"
"PASS: ""Chiral dual basis gives the manuscript +2i D_alpha shift"
"PASS: ""Path pullback identity E^A D_A=d/ds on a generic exact superfield"
"PASS: every unified Lorentzian convention-preflight assertion ""vanished exactly coefficient by coefficient."
"Notebook 00 completed."
"Notebook 08: exact Lorentzian Hodge projection, simple-bivector ""norm, stationary boundary factor, and area current."
"CONVENTION: eta=diag(-1,+1,+1,+1), epsilon^0123=+1, ""epsilon_0123=-1, and P_chi=(1+i chi star)/2."
"PASS: ""Lorentzian star^2=-1 on the generic simple bivector component {0, 1}"
"PASS: ""Lorentzian star^2=-1 on the generic simple bivector component {0, 2}"
"PASS: ""Lorentzian star^2=-1 on the generic simple bivector component {0, 3}"
"PASS: ""Lorentzian star^2=-1 on the generic simple bivector component {1, 2}"
"PASS: ""Lorentzian star^2=-1 on the generic simple bivector component {1, 3}"
"PASS: ""Lorentzian star^2=-1 on the generic simple bivector component {2, 3}"
"PASS: ""P_chi^2=P_chi for {-1, 0, 1}"
"PASS: ""Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""P_chi^2=P_chi for {-1, 0, 2}"
"PASS: ""Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""P_chi^2=P_chi for {-1, 0, 3}"
"PASS: ""Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""P_chi^2=P_chi for {-1, 1, 2}"
"PASS: ""Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""P_chi^2=P_chi for {-1, 1, 3}"
"PASS: ""Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""P_chi^2=P_chi for {-1, 2, 3}"
"PASS: ""Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""P_chi^2=P_chi for {1, 0, 1}"
"PASS: ""Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for {1, 0, 1}"
"PASS: ""P_chi^2=P_chi for {1, 0, 2}"
"PASS: ""Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for {1, 0, 2}"
"PASS: ""P_chi^2=P_chi for {1, 0, 3}"
"PASS: ""Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for {1, 0, 3}"
"PASS: ""P_chi^2=P_chi for {1, 1, 2}"
"PASS: ""Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for {1, 1, 2}"
"PASS: ""P_chi^2=P_chi for {1, 1, 3}"
"PASS: ""Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for {1, 1, 3}"
"PASS: ""P_chi^2=P_chi for {1, 2, 3}"
"PASS: ""Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Simple bivector norm B_ab B^ab=2 det h"
"PASS: ""Simple bivector has B dot star(B)=0"
"PASS: ""Lorentzian star reverses the two-form norm"
"PASS: ""Projected simple-bivector norm (1/2) Sigma^2=B^2 for chi=-1"
"PASS: ""Projected simple-bivector norm (1/2) Sigma^2=B^2 for chi=1"
"PASS: ""Projected Lorentzian density obeys L_chi^2=-2 det h"
"PASS: ""Variation of -L gives Sigma dot deltaB divided by L"
"PASS: ""The two indexed terms in delta B give the boundary factor two"
"PASS: ""Stationary boundary variation has coefficient 2 Sigma_ab E^b/L"
"PASS: ""Stokes index order fixes Omega_ab=-2 Sigma_ab/L for {-1, 0, 1}"
"PASS: ""Area current obeys star Omega=-i chi Omega for {-1, 0, 1}"
"PASS: ""Stokes index order fixes Omega_ab=-2 Sigma_ab/L for {-1, 0, 2}"
"PASS: ""Area current obeys star Omega=-i chi Omega for {-1, 0, 2}"
"PASS: ""Stokes index order fixes Omega_ab=-2 Sigma_ab/L for {-1, 0, 3}"
"PASS: ""Area current obeys star Omega=-i chi Omega for {-1, 0, 3}"
"PASS: ""Stokes index order fixes Omega_ab=-2 Sigma_ab/L for {-1, 1, 2}"
"PASS: ""Area current obeys star Omega=-i chi Omega for {-1, 1, 2}"
"PASS: ""Stokes index order fixes Omega_ab=-2 Sigma_ab/L for {-1, 1, 3}"
"PASS: ""Area current obeys star Omega=-i chi Omega for {-1, 1, 3}"
"PASS: ""Stokes index order fixes Omega_ab=-2 Sigma_ab/L for {-1, 2, 3}"
"PASS: ""Area current obeys star Omega=-i chi Omega for {-1, 2, 3}"
"PASS: ""Stokes index order fixes Omega_ab=-2 Sigma_ab/L for {1, 0, 1}"
"PASS: ""Area current obeys star Omega=-i chi Omega for {1, 0, 1}"
"PASS: ""Stokes index order fixes Omega_ab=-2 Sigma_ab/L for {1, 0, 2}"
"PASS: ""Area current obeys star Omega=-i chi Omega for {1, 0, 2}"
"PASS: ""Stokes index order fixes Omega_ab=-2 Sigma_ab/L for {1, 0, 3}"
"PASS: ""Area current obeys star Omega=-i chi Omega for {1, 0, 3}"
"PASS: ""Stokes index order fixes Omega_ab=-2 Sigma_ab/L for {1, 1, 2}"
"PASS: ""Area current obeys star Omega=-i chi Omega for {1, 1, 2}"
"PASS: ""Stokes index order fixes Omega_ab=-2 Sigma_ab/L for {1, 1, 3}"
"PASS: ""Area current obeys star Omega=-i chi Omega for {1, 1, 3}"
"PASS: ""Stokes index order fixes Omega_ab=-2 Sigma_ab/L for {1, 2, 3}"
"PASS: ""Area current obeys star Omega=-i chi Omega for {1, 2, 3}"
"FINAL HODGE OUTPUT: Sigma^(chi)=B+i chi star(B), ""Omega^(chi)=-2 Sigma^(chi)/L_chi, and star(Omega)=-i chi Omega."
"STRUCTURAL INPUT: stationarity removes the bulk term; the square-root ""branch is selected by continuation from a real timelike surface."
"PASS: every Lorentzian Hodge, norm, indexed variation, boundary-factor, ""and area-current coefficient vanishes exactly."
"Notebook 08 completed."
FINISH_UTC=2026-08-03T02:45:32Z
EXIT_STATUS=0
STATUS=PASS
===== END 08_LorentzianHodge_Boundary_Analytic.wl =====


file=09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl
start=2026-08-03T02:45:32Z
finish=2026-08-03T02:45:47Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=ffb1add86c8abcfeb5987d835c51d1644ca3faeac4cdbec0ea550620ef04f2b7
exit=0
status=PASS

===== BEGIN 09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl =====
START_UTC=2026-08-03T02:45:32Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=ffb1add86c8abcfeb5987d835c51d1644ca3faeac4cdbec0ea550620ef04f2b7
"Notebook 00: unified I--T Lorentzian conventions."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ""epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
"CONVENTION: all calculations are exact and coefficient-by-coefficient; ""no random substitutions, floating-point values, or numerical samples."
"PASS: ""Lorentz metric is its exact inverse"
"PASS: ""Undotted epsilon tensors obey both inverse identities"
"PASS: ""Dotted epsilon tensors obey both inverse identities"
"PASS: ""Spinor epsilon components are epsilon^12=epsilon_21=+1"
"PASS: ""Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1"
"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ""sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
"PASS: ""sigma-barsigma Clifford identity for {0, 0}"
"PASS: ""barsigma-sigma Clifford identity for {0, 0}"
"PASS: ""sigma-barsigma Clifford identity for {0, 1}"
"PASS: ""barsigma-sigma Clifford identity for {0, 1}"
"PASS: ""sigma-barsigma Clifford identity for {0, 2}"
"PASS: ""barsigma-sigma Clifford identity for {0, 2}"
"PASS: ""sigma-barsigma Clifford identity for {0, 3}"
"PASS: ""barsigma-sigma Clifford identity for {0, 3}"
"PASS: ""sigma-barsigma Clifford identity for {1, 0}"
"PASS: ""barsigma-sigma Clifford identity for {1, 0}"
"PASS: ""sigma-barsigma Clifford identity for {1, 1}"
"PASS: ""barsigma-sigma Clifford identity for {1, 1}"
"PASS: ""sigma-barsigma Clifford identity for {1, 2}"
"PASS: ""barsigma-sigma Clifford identity for {1, 2}"
"PASS: ""sigma-barsigma Clifford identity for {1, 3}"
"PASS: ""barsigma-sigma Clifford identity for {1, 3}"
"PASS: ""sigma-barsigma Clifford identity for {2, 0}"
"PASS: ""barsigma-sigma Clifford identity for {2, 0}"
"PASS: ""sigma-barsigma Clifford identity for {2, 1}"
"PASS: ""barsigma-sigma Clifford identity for {2, 1}"
"PASS: ""sigma-barsigma Clifford identity for {2, 2}"
"PASS: ""barsigma-sigma Clifford identity for {2, 2}"
"PASS: ""sigma-barsigma Clifford identity for {2, 3}"
"PASS: ""barsigma-sigma Clifford identity for {2, 3}"
"PASS: ""sigma-barsigma Clifford identity for {3, 0}"
"PASS: ""barsigma-sigma Clifford identity for {3, 0}"
"PASS: ""sigma-barsigma Clifford identity for {3, 1}"
"PASS: ""barsigma-sigma Clifford identity for {3, 1}"
"PASS: ""sigma-barsigma Clifford identity for {3, 2}"
"PASS: ""barsigma-sigma Clifford identity for {3, 2}"
"PASS: ""sigma-barsigma Clifford identity for {3, 3}"
"PASS: ""barsigma-sigma Clifford identity for {3, 3}"
"PASS: ""Raising both spinor indices of sigma gives transposed barsigma"
"PASS: ""Lowering both spinor indices of barsigma gives transposed sigma"
"PASS: ""Vector raising reverses the exact sigma and barsigma lowering"
"PASS: ""Lorentz generators are antisymmetric"
"PASS: ""Chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Anti-chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Chiral Lorentz-generator trace has the manuscript -i epsilon sign"
"PASS: ""Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign"
"PASS: the chiral trace parity-odd sign is the one that yields ""-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
"PASS: ""sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector"
"PASS: ""barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 1}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 2}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 2}"
"PASS: ""Summed flat mixed torsion equation for {1, 1}"
"PASS: ""Summed flat mixed torsion equation for {1, 2}"
"PASS: ""Summed flat mixed torsion equation for {2, 1}"
"PASS: ""Summed flat mixed torsion equation for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 3}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 8}"
"PASS: ""Chiral-coordinate coframe and dual frame are exact two-sided inverses"
"PASS: ""Chiral dual basis gives the manuscript +2i D_alpha shift"
"PASS: ""Path pullback identity E^A D_A=d/ds on a generic exact superfield"
"PASS: every unified Lorentzian convention-preflight assertion ""vanished exactly coefficient by coefficient."
"Notebook 00 completed."
"Notebook 09: exact Lorentzian SHD torsion-Bianchi components, ""I--T zero modes, and Super-Weierstrass identities."
"CONVENTION: the abstract Bianchi calculation uses the normalized ""bispinor frame with T_(alpha,dotalpha)^(beta,dotbeta)=""-2 i delta_alpha^beta delta_dotalpha^dotbeta; explicit vector ""contractions use the native Notebook 00 sigma matrices."
"PASS: ""All nontrivial chiral torsion-Bianchi spinor families vanish"
"PASS: ""Three-vector chiral Bianchi residual reduces exactly to current conservation"
"PASS: ""All nontrivial anti-chiral torsion-Bianchi spinor families vanish"
"PASS: ""Three-vector anti-chiral Bianchi residual reduces exactly to current conservation"
"PASS: ""RC3 chiral Lorentz two-form has one exact sigma-frame solution"
"PASS: ""RC3 anti-chiral Lorentz two-form has one exact sigma-frame solution"
"PASS: ""RC3 chiral vector two-form reconstructs every OmegaP[v,v] component"
"PASS: ""RC3 anti-chiral vector two-form reconstructs every OmegaM[v,v] component"
"PASS: ""RC3 chiral current has one exact Lorentzian Hodge eigenvalue"
"PASS: ""RC3 anti-chiral current has the conjugate Lorentzian Hodge eigenvalue"
"PASS: ""RC3 dotted chiral-coordinate coframe sign is exactly minus one"
"PASS: ""RC3 chiral mixed area component has one exact native-frame solution"
"PASS: ""RC3 anti-chiral mixed area component has one exact native-frame solution"
"PASS: ""RC3 solved chiral mixed component equals the native I-T expression componentwise"
"PASS: ""RC3 solved anti-chiral mixed component equals its native I-T expression componentwise"
"PASS: ""RC3 chiral mixed tensor is exactly the existing ordered-Bianchi family"
"PASS: ""RC3 anti-chiral mixed tensor is exactly the existing ordered-Bianchi family"
"PASS: ""RC3 chiral pure-vector and mixed equations use one BianchiP system"
"PASS: ""RC3 anti-chiral pure-vector and mixed equations use one BianchiM system"
"PASS: ""RC3 exact chiral Bianchi contraction derives SDW-DW in every component"
"PASS: ""RC3 exact anti-chiral Bianchi contraction derives SBDW-BDWb in every component"
"PASS: ""RC3 full chiral mixed Bianchi tensor vanishes under its derived rules"
"PASS: ""RC3 full anti-chiral mixed Bianchi tensor vanishes under its derived rules"
"PASS: ""RC3 chiral epsilon divergence vanishes from the derived mixed Bianchi rules"
"PASS: ""RC3 anti-chiral epsilon divergence vanishes from its independently derived rules"
"PASS: ""RC3 all chiral sigma-contraction coefficients equal (i/4) epsilon"
"PASS: ""RC3 all anti-chiral sigma-contraction coefficients equal -(i/4) epsilon"
"PASS: ""RC3 direct chiral I-T operator is +(i/4) times the derived epsilon divergence"
"PASS: ""RC3 direct anti-chiral I-T operator is -(i/4) times its derived epsilon divergence"
"PASS: ""RC3 direct chiral I-T projection vanishes without a zero-mode rewrite rule"
"PASS: ""RC3 direct anti-chiral I-T projection vanishes without a zero-mode rewrite rule"
"PASS: ""RC3 every anti-I-T mixed component of the chiral current is identically zero"
"PASS: ""RC3 every chiral-I-T mixed component of the anti-chiral current is identically zero"
"PASS: ""RC3 crossed anti-chiral operator on the chiral current vanishes componentwise"
"PASS: ""RC3 crossed chiral operator on the anti-chiral current vanishes componentwise"
"PASS: ""RC3 no uncontracted Weyl-current residual remains"
"RC3 HODGE EIGENVALUES: plus="-I", minus="I"."
"RC3 DIRECT CONTRACTIONS: Lplus=(i/4) epsilon.DW=0; ""Lminus=-(i/4) epsilonDot.BDWb=0."
"RC3 CROSSED CONTRACTIONS: Lminus Splus=0 and Lplus Sminus=0 ""because the opposite mixed components of OmegaP/OmegaM vanish exactly."
"PASS: ""RC3 generated Hodge-I-T TeX byte-for-byte text round-trip"
"PASS: ""RC3 exact Hodge-I-T internal data round-trip through TeX"
"PASS: ""RC3 generated Hodge-I-T block contains every exact equation label once"
"PASS: ""RC3 generated Hodge-I-T block contains no fail-closed marker"
"RC3 TEX EXPORT: ""/Users/amigdal/Downloads/SYM_Analytic_Notebooks/SYM_Loop_Equation_I-T_Lorentzian_RC3_20260802/anc/HodgeITContraction_RC3.tex"" (native direct/crossed contractions; read-back PASS)."
"PASS: ""Null-bispinor rank-one factorization has zero determinant"
"PASS: ""Factorized first Super-Weierstrass tangent is Lorentz-null"
"PASS: ""Factorized second Super-Weierstrass tangent is Lorentz-null"
"PASS: ""Super-Weierstrass induced bivector lies in the projected Hodge sector for {-1, 0, 1}"
"PASS: ""Super-Weierstrass induced bivector lies in the projected Hodge sector for {-1, 0, 2}"
"PASS: ""Super-Weierstrass induced bivector lies in the projected Hodge sector for {-1, 0, 3}"
"PASS: ""Super-Weierstrass induced bivector lies in the projected Hodge sector for {-1, 1, 2}"
"PASS: ""Super-Weierstrass induced bivector lies in the projected Hodge sector for {-1, 1, 3}"
"PASS: ""Super-Weierstrass induced bivector lies in the projected Hodge sector for {-1, 2, 3}"
"PASS: ""Super-Weierstrass induced bivector lies in the projected Hodge sector for {1, 0, 1}"
"PASS: ""Super-Weierstrass induced bivector lies in the projected Hodge sector for {1, 0, 2}"
"PASS: ""Super-Weierstrass induced bivector lies in the projected Hodge sector for {1, 0, 3}"
"PASS: ""Super-Weierstrass induced bivector lies in the projected Hodge sector for {1, 1, 2}"
"PASS: ""Super-Weierstrass induced bivector lies in the projected Hodge sector for {1, 1, 3}"
"PASS: ""Super-Weierstrass induced bivector lies in the projected Hodge sector for {1, 2, 3}"
"STRUCTURAL INPUT: global analytic existence/Hardy decomposition, ""functional integrability of the loop-space one-form, and conjugate ""branch selection are not proved by finite tensor algebra."
"PASS: all SHD Bianchi components, current-conservation reductions, ""direct/crossed I--T zero modes, and Super-Weierstrass identities pass exactly."
"Notebook 09 completed."
FINISH_UTC=2026-08-03T02:45:47Z
EXIT_STATUS=0
STATUS=PASS
===== END 09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl =====


file=10_StaticRectangle_Reality_Analytic.wl
start=2026-08-03T02:45:47Z
finish=2026-08-03T02:46:01Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=30c7754e627a824a19a8bcf91bbb063a883a3c563c9ea9495b61322aebc2f7b1
exit=0
status=PASS

===== BEGIN 10_StaticRectangle_Reality_Analytic.wl =====
START_UTC=2026-08-03T02:45:47Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=30c7754e627a824a19a8bcf91bbb063a883a3c563c9ea9495b61322aebc2f7b1
"Notebook 00: unified I--T Lorentzian conventions."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ""epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
"CONVENTION: all calculations are exact and coefficient-by-coefficient; ""no random substitutions, floating-point values, or numerical samples."
"PASS: ""Lorentz metric is its exact inverse"
"PASS: ""Undotted epsilon tensors obey both inverse identities"
"PASS: ""Dotted epsilon tensors obey both inverse identities"
"PASS: ""Spinor epsilon components are epsilon^12=epsilon_21=+1"
"PASS: ""Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1"
"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ""sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
"PASS: ""sigma-barsigma Clifford identity for {0, 0}"
"PASS: ""barsigma-sigma Clifford identity for {0, 0}"
"PASS: ""sigma-barsigma Clifford identity for {0, 1}"
"PASS: ""barsigma-sigma Clifford identity for {0, 1}"
"PASS: ""sigma-barsigma Clifford identity for {0, 2}"
"PASS: ""barsigma-sigma Clifford identity for {0, 2}"
"PASS: ""sigma-barsigma Clifford identity for {0, 3}"
"PASS: ""barsigma-sigma Clifford identity for {0, 3}"
"PASS: ""sigma-barsigma Clifford identity for {1, 0}"
"PASS: ""barsigma-sigma Clifford identity for {1, 0}"
"PASS: ""sigma-barsigma Clifford identity for {1, 1}"
"PASS: ""barsigma-sigma Clifford identity for {1, 1}"
"PASS: ""sigma-barsigma Clifford identity for {1, 2}"
"PASS: ""barsigma-sigma Clifford identity for {1, 2}"
"PASS: ""sigma-barsigma Clifford identity for {1, 3}"
"PASS: ""barsigma-sigma Clifford identity for {1, 3}"
"PASS: ""sigma-barsigma Clifford identity for {2, 0}"
"PASS: ""barsigma-sigma Clifford identity for {2, 0}"
"PASS: ""sigma-barsigma Clifford identity for {2, 1}"
"PASS: ""barsigma-sigma Clifford identity for {2, 1}"
"PASS: ""sigma-barsigma Clifford identity for {2, 2}"
"PASS: ""barsigma-sigma Clifford identity for {2, 2}"
"PASS: ""sigma-barsigma Clifford identity for {2, 3}"
"PASS: ""barsigma-sigma Clifford identity for {2, 3}"
"PASS: ""sigma-barsigma Clifford identity for {3, 0}"
"PASS: ""barsigma-sigma Clifford identity for {3, 0}"
"PASS: ""sigma-barsigma Clifford identity for {3, 1}"
"PASS: ""barsigma-sigma Clifford identity for {3, 1}"
"PASS: ""sigma-barsigma Clifford identity for {3, 2}"
"PASS: ""barsigma-sigma Clifford identity for {3, 2}"
"PASS: ""sigma-barsigma Clifford identity for {3, 3}"
"PASS: ""barsigma-sigma Clifford identity for {3, 3}"
"PASS: ""Raising both spinor indices of sigma gives transposed barsigma"
"PASS: ""Lowering both spinor indices of barsigma gives transposed sigma"
"PASS: ""Vector raising reverses the exact sigma and barsigma lowering"
"PASS: ""Lorentz generators are antisymmetric"
"PASS: ""Chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Anti-chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Chiral Lorentz-generator trace has the manuscript -i epsilon sign"
"PASS: ""Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign"
"PASS: the chiral trace parity-odd sign is the one that yields ""-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
"PASS: ""sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector"
"PASS: ""barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 1}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 2}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 2}"
"PASS: ""Summed flat mixed torsion equation for {1, 1}"
"PASS: ""Summed flat mixed torsion equation for {1, 2}"
"PASS: ""Summed flat mixed torsion equation for {2, 1}"
"PASS: ""Summed flat mixed torsion equation for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 3}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 8}"
"PASS: ""Chiral-coordinate coframe and dual frame are exact two-sided inverses"
"PASS: ""Chiral dual basis gives the manuscript +2i D_alpha shift"
"PASS: ""Path pullback identity E^A D_A=d/ds on a generic exact superfield"
"PASS: every unified Lorentzian convention-preflight assertion ""vanished exactly coefficient by coefficient."
"Notebook 00 completed."
"Notebook 10: exact timelike rectangle normalization, conjugate-branch ""reality, Wilson phase, and positive static energy."
"CONVENTION: S_chi=-Integral L_chi, ""L_chi=Sqrt[2] Sqrt[-det h], and W=Exp[i Phi_SHD]."
"PASS: ""Timelike rectangle has induced metric diag(-1,+1)"
"PASS: ""Timelike rectangle has det h=-1"
"PASS: ""Lorentzian projected density is L_chi=Sqrt[2] on the unit rectangle"
"PASS: ""Both Hodge branches give S_chi=-Sqrt[2] T L"
"PASS: ""Conjugate Hodge branches give a real Phi_SHD"
"PASS: ""Phi_SHD has exactly zero imaginary part for real branch coordinates"
"PASS: ""The conjugate-pair rectangle phase is Phi_SHD=-sigma L T"
"PASS: ""The rectangle Phi_SHD is exactly real"
"PASS: ""W[C_(T,L)] is Exp[-i sigma L T]"
"PASS: ""The Lorentzian rectangle factor is a pure phase"
"PASS: ""The phase derivative gives E(L)=sigma L"
"PASS: ""E(L)>0 on the selected physical branch sigma>0 and L>0"
"STRUCTURAL INPUT: positivity selects the real conjugate branch with ""sigma>0; the hierarchy does not determine this sign."
"FINAL STATIC OUTPUT: Phi_SHD=-sigma L T, ""W=Exp[-i sigma L T], and E(L)=sigma L>0."
"PASS: every rectangle metric, normalization, reality, phase, and ""energy coefficient was verified exactly."
"Notebook 10 completed."
FINISH_UTC=2026-08-03T02:46:01Z
EXIT_STATUS=0
STATUS=PASS
===== END 10_StaticRectangle_Reality_Analytic.wl =====


file=11_SurfaceGeodesic_Contact_Normalization_Analytic.wl
start=2026-08-03T02:46:01Z
finish=2026-08-03T02:46:15Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=f14d066d84f5007f2dce3cccb398d3544ba38e29bbeb0ba4647fe4f1935edddd
exit=0
status=PASS

===== BEGIN 11_SurfaceGeodesic_Contact_Normalization_Analytic.wl =====
START_UTC=2026-08-03T02:46:01Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=f14d066d84f5007f2dce3cccb398d3544ba38e29bbeb0ba4647fe4f1935edddd
"Notebook 00: unified I--T Lorentzian conventions."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ""epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
"CONVENTION: all calculations are exact and coefficient-by-coefficient; ""no random substitutions, floating-point values, or numerical samples."
"PASS: ""Lorentz metric is its exact inverse"
"PASS: ""Undotted epsilon tensors obey both inverse identities"
"PASS: ""Dotted epsilon tensors obey both inverse identities"
"PASS: ""Spinor epsilon components are epsilon^12=epsilon_21=+1"
"PASS: ""Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1"
"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ""sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
"PASS: ""sigma-barsigma Clifford identity for {0, 0}"
"PASS: ""barsigma-sigma Clifford identity for {0, 0}"
"PASS: ""sigma-barsigma Clifford identity for {0, 1}"
"PASS: ""barsigma-sigma Clifford identity for {0, 1}"
"PASS: ""sigma-barsigma Clifford identity for {0, 2}"
"PASS: ""barsigma-sigma Clifford identity for {0, 2}"
"PASS: ""sigma-barsigma Clifford identity for {0, 3}"
"PASS: ""barsigma-sigma Clifford identity for {0, 3}"
"PASS: ""sigma-barsigma Clifford identity for {1, 0}"
"PASS: ""barsigma-sigma Clifford identity for {1, 0}"
"PASS: ""sigma-barsigma Clifford identity for {1, 1}"
"PASS: ""barsigma-sigma Clifford identity for {1, 1}"
"PASS: ""sigma-barsigma Clifford identity for {1, 2}"
"PASS: ""barsigma-sigma Clifford identity for {1, 2}"
"PASS: ""sigma-barsigma Clifford identity for {1, 3}"
"PASS: ""barsigma-sigma Clifford identity for {1, 3}"
"PASS: ""sigma-barsigma Clifford identity for {2, 0}"
"PASS: ""barsigma-sigma Clifford identity for {2, 0}"
"PASS: ""sigma-barsigma Clifford identity for {2, 1}"
"PASS: ""barsigma-sigma Clifford identity for {2, 1}"
"PASS: ""sigma-barsigma Clifford identity for {2, 2}"
"PASS: ""barsigma-sigma Clifford identity for {2, 2}"
"PASS: ""sigma-barsigma Clifford identity for {2, 3}"
"PASS: ""barsigma-sigma Clifford identity for {2, 3}"
"PASS: ""sigma-barsigma Clifford identity for {3, 0}"
"PASS: ""barsigma-sigma Clifford identity for {3, 0}"
"PASS: ""sigma-barsigma Clifford identity for {3, 1}"
"PASS: ""barsigma-sigma Clifford identity for {3, 1}"
"PASS: ""sigma-barsigma Clifford identity for {3, 2}"
"PASS: ""barsigma-sigma Clifford identity for {3, 2}"
"PASS: ""sigma-barsigma Clifford identity for {3, 3}"
"PASS: ""barsigma-sigma Clifford identity for {3, 3}"
"PASS: ""Raising both spinor indices of sigma gives transposed barsigma"
"PASS: ""Lowering both spinor indices of barsigma gives transposed sigma"
"PASS: ""Vector raising reverses the exact sigma and barsigma lowering"
"PASS: ""Lorentz generators are antisymmetric"
"PASS: ""Chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Anti-chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Chiral Lorentz-generator trace has the manuscript -i epsilon sign"
"PASS: ""Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign"
"PASS: the chiral trace parity-odd sign is the one that yields ""-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
"PASS: ""sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector"
"PASS: ""barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 1}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 2}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 2}"
"PASS: ""Summed flat mixed torsion equation for {1, 1}"
"PASS: ""Summed flat mixed torsion equation for {1, 2}"
"PASS: ""Summed flat mixed torsion equation for {2, 1}"
"PASS: ""Summed flat mixed torsion equation for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 3}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 8}"
"PASS: ""Chiral-coordinate coframe and dual frame are exact two-sided inverses"
"PASS: ""Chiral dual basis gives the manuscript +2i D_alpha shift"
"PASS: ""Path pullback identity E^A D_A=d/ds on a generic exact superfield"
"PASS: every unified Lorentzian convention-preflight assertion ""vanished exactly coefficient by coefficient."
"Notebook 00 completed."
"Notebook 11: exact surface-geodesic contact normalization and ""local curvature expansion."
"POLICY: exact symbolic integration and series algebra only; no ""floating-point arithmetic, random substitutions, or numerical samples."
"PASS: ""Four-dimensional radial integral"
"PASS: ""N[Lambda] normalizes the radial contact profile to unity"
"Radial integral = "(12*Pi^2)/Lambda^4
"N[Lambda] = "Lambda^4/(12*Pi^2)
"PASS: ""Bilinear expansion of the geodesic chord before unit-speed constraints"
"PASS: ""Unit-speed Taylor constraints are v.v=1, v.a=0, v.b=-a.a"
"PASS: ""Chord relation through O[ell]^5"
"PASS: ""Chord length r through O[ell]^4"
"PASS: ""Series reversion fixes the inverse cubic coefficient uniquely"
"PASS: ""Inverse relation ell(r) through O[r]^4"
"r^2 = "ell^2 - (aa*ell^4)/12" + O[ell]^5"
"r = "SeriesData[ell, 0, {1, 0, -1/24*aa}, 1, 4, 1]
"ell = "SeriesData[r, 0, {1, 0, aa/24}, 1, 4, 1]
"PASS: ""Scaled exponent through O[1/Lambda]^3"
"PASS: ""The coefficient proportional to 1/Lambda is exactly absent"
"PASS: ""The first nonzero curvature coefficient occurs at 1/Lambda^2"
"PASS: ""Leading curvature correction to Exp[-Lambda ell]"
"Lambda ell = "SeriesData[Lambda, Infinity, {y, 0, (aa*y^3)/24}, 0, 3, 1]
"Exp[-Lambda ell] = "SeriesData[Lambda, Infinity, {E^(-y), 0, -1/24*(aa*y^3)/E^y}, 0, 3, 1]
"PASS: ""Every fixed nonnegative polynomial prefactor is exponentially suppressed"
"ANALYTIC INPUT, NOT AUTOMATED: this finite calculation does not prove ""distributional convergence, dominated convergence, surface existence, ""the exact geodesic partition, the envelope theorem, or the ""zero-length competing-branch interpretation."
"PASS: normalization, chord reversion, the exact absence of a ""1/Lambda term, the 1/Lambda^2 correction, and stationary-branch ""suppression were all verified analytically."
"Notebook 11 completed."
FINISH_UTC=2026-08-03T02:46:15Z
EXIT_STATUS=0
STATUS=PASS
===== END 11_SurfaceGeodesic_Contact_Normalization_Analytic.wl =====


file=12_SourceSynchronization_Build.wl
start=2026-08-03T02:46:15Z
finish=2026-08-03T02:46:35Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=150fb840411e4e41e7484ef1e5a0bf6c4593f5a576e1d4a789dd2a0ffcb019e6
exit=0
status=PASS

===== BEGIN 12_SourceSynchronization_Build.wl =====
START_UTC=2026-08-03T02:46:15Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=150fb840411e4e41e7484ef1e5a0bf6c4593f5a576e1d4a789dd2a0ffcb019e6
"Notebook 00: unified I--T Lorentzian conventions."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ""epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
"CONVENTION: all calculations are exact and coefficient-by-coefficient; ""no random substitutions, floating-point values, or numerical samples."
"PASS: ""Lorentz metric is its exact inverse"
"PASS: ""Undotted epsilon tensors obey both inverse identities"
"PASS: ""Dotted epsilon tensors obey both inverse identities"
"PASS: ""Spinor epsilon components are epsilon^12=epsilon_21=+1"
"PASS: ""Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1"
"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ""sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
"PASS: ""sigma-barsigma Clifford identity for {0, 0}"
"PASS: ""barsigma-sigma Clifford identity for {0, 0}"
"PASS: ""sigma-barsigma Clifford identity for {0, 1}"
"PASS: ""barsigma-sigma Clifford identity for {0, 1}"
"PASS: ""sigma-barsigma Clifford identity for {0, 2}"
"PASS: ""barsigma-sigma Clifford identity for {0, 2}"
"PASS: ""sigma-barsigma Clifford identity for {0, 3}"
"PASS: ""barsigma-sigma Clifford identity for {0, 3}"
"PASS: ""sigma-barsigma Clifford identity for {1, 0}"
"PASS: ""barsigma-sigma Clifford identity for {1, 0}"
"PASS: ""sigma-barsigma Clifford identity for {1, 1}"
"PASS: ""barsigma-sigma Clifford identity for {1, 1}"
"PASS: ""sigma-barsigma Clifford identity for {1, 2}"
"PASS: ""barsigma-sigma Clifford identity for {1, 2}"
"PASS: ""sigma-barsigma Clifford identity for {1, 3}"
"PASS: ""barsigma-sigma Clifford identity for {1, 3}"
"PASS: ""sigma-barsigma Clifford identity for {2, 0}"
"PASS: ""barsigma-sigma Clifford identity for {2, 0}"
"PASS: ""sigma-barsigma Clifford identity for {2, 1}"
"PASS: ""barsigma-sigma Clifford identity for {2, 1}"
"PASS: ""sigma-barsigma Clifford identity for {2, 2}"
"PASS: ""barsigma-sigma Clifford identity for {2, 2}"
"PASS: ""sigma-barsigma Clifford identity for {2, 3}"
"PASS: ""barsigma-sigma Clifford identity for {2, 3}"
"PASS: ""sigma-barsigma Clifford identity for {3, 0}"
"PASS: ""barsigma-sigma Clifford identity for {3, 0}"
"PASS: ""sigma-barsigma Clifford identity for {3, 1}"
"PASS: ""barsigma-sigma Clifford identity for {3, 1}"
"PASS: ""sigma-barsigma Clifford identity for {3, 2}"
"PASS: ""barsigma-sigma Clifford identity for {3, 2}"
"PASS: ""sigma-barsigma Clifford identity for {3, 3}"
"PASS: ""barsigma-sigma Clifford identity for {3, 3}"
"PASS: ""Raising both spinor indices of sigma gives transposed barsigma"
"PASS: ""Lowering both spinor indices of barsigma gives transposed sigma"
"PASS: ""Vector raising reverses the exact sigma and barsigma lowering"
"PASS: ""Lorentz generators are antisymmetric"
"PASS: ""Chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Anti-chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Chiral Lorentz-generator trace has the manuscript -i epsilon sign"
"PASS: ""Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign"
"PASS: the chiral trace parity-odd sign is the one that yields ""-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
"PASS: ""sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector"
"PASS: ""barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 1}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 2}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 2}"
"PASS: ""Summed flat mixed torsion equation for {1, 1}"
"PASS: ""Summed flat mixed torsion equation for {1, 2}"
"PASS: ""Summed flat mixed torsion equation for {2, 1}"
"PASS: ""Summed flat mixed torsion equation for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 3}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 8}"
"PASS: ""Chiral-coordinate coframe and dual frame are exact two-sided inverses"
"PASS: ""Chiral dual basis gives the manuscript +2i D_alpha shift"
"PASS: ""Path pullback identity E^A D_A=d/ds on a generic exact superfield"
"PASS: every unified Lorentzian convention-preflight assertion ""vanished exactly coefficient by coefficient."
"Notebook 00 completed."
"Notebook 12: source synchronization, immutable-input audit, real-figure ""validation, prior-PASS audit, and reproducible TeX builds."
"POLICY: this build notebook changes no scientific formula and uses no ""numerical test as evidence for an identity."
"PASS: ""All thirteen canonical sources 00--12 exist"
"PASS: ""The canonical source inventory is ordered 00 through 12"
"PASS: ""Every canonical source filename is unique"
"ACTIVE SOURCE CHECKSUMS:"
"  ""00_IT_Lorentzian_Conventions_Analytic.wl""  SHA256=""417f6517b69c44465534c42fcc3c376be3e463712a75ecbc11e39e60a3d6af3b"
"  ""01_POOC_Transporter_Area_Jacobi_Analytic.wl""  SHA256=""6556d1a6038a659db4a5a51b780fef3ae21930d5d117deee03a0ad3955f9e661"
"  ""02_IT_WZ_Components_Analytic.wl""  SHA256=""ac0a7d491a27df194fb37eeeaee3728f0eee0b66c6cce3e90131ba7ea7378b3e"
"  ""03_IT_ComponentEOM_ModifiedVariation_Analytic.wl""  SHA256=""611f3327eea7fae2e5442afb60f53efb8800200271d56f42083986e3aaea2a1c"
"  ""04_IT_Projector_GaugeUnfixing_Analytic.wl""  SHA256=""49f34d28fb8f8542601e0649a9ca24254b4c11cfc39fd198580ece41b71556e5"
"  ""05_IT_ColorHierarchy_Analytic.wl""  SHA256=""803634215c3f79d00c716fbd8ae3b9096d58a3ec3eb9d6ba909029770670e69f"
"  ""06_FiniteStokes_Leibniz_Analytic.wl""  SHA256=""443cd8b2810eb37c7a547f65f78d160a26aedf69e4fdd5ae684a6e53f84bb1f2"
"  ""07_DifferentiatedKernel_Sewing_Analytic.wl""  SHA256=""d505fb228199c5c3d11290152f992a8a19bcae129ad581a3854ea7271aa49726"
"  ""08_LorentzianHodge_Boundary_Analytic.wl""  SHA256=""5fa9e4bed5629a1dec7dcb47e330c731decb942c297d466909b8335ea2055770"
"  ""09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl""  SHA256=""ffb1add86c8abcfeb5987d835c51d1644ca3faeac4cdbec0ea550620ef04f2b7"
"  ""10_StaticRectangle_Reality_Analytic.wl""  SHA256=""30c7754e627a824a19a8bcf91bbb063a883a3c563c9ea9495b61322aebc2f7b1"
"  ""11_SurfaceGeodesic_Contact_Normalization_Analytic.wl""  SHA256=""f14d066d84f5007f2dce3cccb398d3544ba38e29bbeb0ba4647fe4f1935edddd"
"  ""12_SourceSynchronization_Build.wl""  SHA256=""150fb840411e4e41e7484ef1e5a0bf6c4593f5a576e1d4a789dd2a0ffcb019e6"
"PASS: ""All required publication, documentation, algebra, and log files exist"
"PASS: ""Immutable authoritative input retains its recorded SHA-256: main.tex"
"PASS: ""Immutable authoritative input retains its recorded SHA-256: bibliography.bib"
"PASS: ""Immutable authoritative input retains its recorded SHA-256: GeodesicPath.png"
"PASS: ""Generated RC3 TeX inputs contain no fail-closed marker: PackageError"
"PASS: ""Generated RC3 TeX inputs contain no fail-closed marker: TODO"
"PASS: ""Generated RC3 TeX inputs contain no fail-closed marker: has not yet been generated"
"PASS: ""Generated RC3 TeX inputs contain no fail-closed marker: Missing exact Hodge--I--T contraction"
"PASS: ""Generated RC3 TeX inputs contain no fail-closed marker: deliberately fail-closed"
"PASS: ""Generated RC3 TeX inputs contain no fail-closed marker: RC3 synchronization required"
"PASS: ""Generated RC3 B table contains exactly twelve internal row signatures"
"PASS: ""Generated RC3 B table has its unique required label"
"PASS: ""Generated RC3 Hodge-I-T input contains every required label once"
"PASS: ""README names canonical source 00_IT_Lorentzian_Conventions_Analytic.wl"
"PASS: ""Crosswalk names canonical source 00_IT_Lorentzian_Conventions_Analytic.wl"
"PASS: ""Runner names canonical source 00_IT_Lorentzian_Conventions_Analytic.wl"
"PASS: ""Notebook generator names canonical source 00_IT_Lorentzian_Conventions_Analytic.wl"
"PASS: ""README names canonical source 01_POOC_Transporter_Area_Jacobi_Analytic.wl"
"PASS: ""Crosswalk names canonical source 01_POOC_Transporter_Area_Jacobi_Analytic.wl"
"PASS: ""Runner names canonical source 01_POOC_Transporter_Area_Jacobi_Analytic.wl"
"PASS: ""Notebook generator names canonical source 01_POOC_Transporter_Area_Jacobi_Analytic.wl"
"PASS: ""README names canonical source 02_IT_WZ_Components_Analytic.wl"
"PASS: ""Crosswalk names canonical source 02_IT_WZ_Components_Analytic.wl"
"PASS: ""Runner names canonical source 02_IT_WZ_Components_Analytic.wl"
"PASS: ""Notebook generator names canonical source 02_IT_WZ_Components_Analytic.wl"
"PASS: ""README names canonical source 03_IT_ComponentEOM_ModifiedVariation_Analytic.wl"
"PASS: ""Crosswalk names canonical source 03_IT_ComponentEOM_ModifiedVariation_Analytic.wl"
"PASS: ""Runner names canonical source 03_IT_ComponentEOM_ModifiedVariation_Analytic.wl"
"PASS: ""Notebook generator names canonical source 03_IT_ComponentEOM_ModifiedVariation_Analytic.wl"
"PASS: ""README names canonical source 04_IT_Projector_GaugeUnfixing_Analytic.wl"
"PASS: ""Crosswalk names canonical source 04_IT_Projector_GaugeUnfixing_Analytic.wl"
"PASS: ""Runner names canonical source 04_IT_Projector_GaugeUnfixing_Analytic.wl"
"PASS: ""Notebook generator names canonical source 04_IT_Projector_GaugeUnfixing_Analytic.wl"
"PASS: ""README names canonical source 05_IT_ColorHierarchy_Analytic.wl"
"PASS: ""Crosswalk names canonical source 05_IT_ColorHierarchy_Analytic.wl"
"PASS: ""Runner names canonical source 05_IT_ColorHierarchy_Analytic.wl"
"PASS: ""Notebook generator names canonical source 05_IT_ColorHierarchy_Analytic.wl"
"PASS: ""README names canonical source 06_FiniteStokes_Leibniz_Analytic.wl"
"PASS: ""Crosswalk names canonical source 06_FiniteStokes_Leibniz_Analytic.wl"
"PASS: ""Runner names canonical source 06_FiniteStokes_Leibniz_Analytic.wl"
"PASS: ""Notebook generator names canonical source 06_FiniteStokes_Leibniz_Analytic.wl"
"PASS: ""README names canonical source 07_DifferentiatedKernel_Sewing_Analytic.wl"
"PASS: ""Crosswalk names canonical source 07_DifferentiatedKernel_Sewing_Analytic.wl"
"PASS: ""Runner names canonical source 07_DifferentiatedKernel_Sewing_Analytic.wl"
"PASS: ""Notebook generator names canonical source 07_DifferentiatedKernel_Sewing_Analytic.wl"
"PASS: ""README names canonical source 08_LorentzianHodge_Boundary_Analytic.wl"
"PASS: ""Crosswalk names canonical source 08_LorentzianHodge_Boundary_Analytic.wl"
"PASS: ""Runner names canonical source 08_LorentzianHodge_Boundary_Analytic.wl"
"PASS: ""Notebook generator names canonical source 08_LorentzianHodge_Boundary_Analytic.wl"
"PASS: ""README names canonical source 09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl"
"PASS: ""Crosswalk names canonical source 09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl"
"PASS: ""Runner names canonical source 09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl"
"PASS: ""Notebook generator names canonical source 09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl"
"PASS: ""README names canonical source 10_StaticRectangle_Reality_Analytic.wl"
"PASS: ""Crosswalk names canonical source 10_StaticRectangle_Reality_Analytic.wl"
"PASS: ""Runner names canonical source 10_StaticRectangle_Reality_Analytic.wl"
"PASS: ""Notebook generator names canonical source 10_StaticRectangle_Reality_Analytic.wl"
"PASS: ""README names canonical source 11_SurfaceGeodesic_Contact_Normalization_Analytic.wl"
"PASS: ""Crosswalk names canonical source 11_SurfaceGeodesic_Contact_Normalization_Analytic.wl"
"PASS: ""Runner names canonical source 11_SurfaceGeodesic_Contact_Normalization_Analytic.wl"
"PASS: ""Notebook generator names canonical source 11_SurfaceGeodesic_Contact_Normalization_Analytic.wl"
"PASS: ""README names canonical source 12_SourceSynchronization_Build.wl"
"PASS: ""Crosswalk names canonical source 12_SourceSynchronization_Build.wl"
"PASS: ""Runner names canonical source 12_SourceSynchronization_Build.wl"
"PASS: ""Notebook generator names canonical source 12_SourceSynchronization_Build.wl"
"PASS: ""README has no noncanonical numbered Wolfram source claim"
"PASS: ""Crosswalk has no noncanonical numbered Wolfram source claim"
"PASS: ""Runner and generator both declare the 00--12 range"
"PASS: ""The reproducible TeX build hook changes only bibliography paragraph alignment"
"PASS: ""The log and manifest targets use the 00--12 range"
"PASS: ""Checksum manifest names every canonical source and the real figure"
"PASS: ""Supplement retains every differentiated-contact and normalization label"
"PASS: ""Supplement contains the normalized Lambda^4/(12 pi^2) profile"
"PASS: ""Supplement states all three explicit differentiated-contact conditions"
"PASS: ""Supplement gives the four signed differentiated-kernel terms"
"PASS: ""Supplement states no 1/Lambda term and a first 1/Lambda^2 correction"
"PASS: ""Main manuscript contains no duplicate label"
"PASS: ""Supplement contains no duplicate label"
"PASS: ""Label names are unique across the two publication sources"
"PASS: ""Every main-manuscript reference resolves within main.tex"
"PASS: ""Every Supplement reference resolves within supplementary.tex"
"PASS: ""Every citation key exists in bibliography.bib"
"PASS: ""GeodesicPath.png is a readable nonempty raster image"
"PASS: ""The sole includegraphics target is the canonical GeodesicPath.png"
"FIGURE: GeodesicPath.png dimensions="{1728, 1728}"; SHA256=""14bf6be69d42fcf44a3f9c63781e245648151deb5da878b97632c17182365191"
"PASS: ""No delivered text contains obsolete phrase: RC1_20260728"
"PASS: ""No delivered text contains obsolete phrase: PASS_LOG_00_11"
"PASS: ""No delivered text contains obsolete phrase: native_05_11"
"PASS: ""No delivered text contains obsolete phrase: Goldschmidt sewing hypotheses"
"PASS: ""No delivered text contains obsolete phrase: Plateau asymptotics"
"PASS: ""No delivered text contains obsolete phrase: gradient-flow factorization"
"PASS: ""No delivered text contains obsolete phrase: contact two-jet"
"PASS: ""No delivered text contains obsolete phrase: j^2"
"PASS: ""The obsolete figure filename is absent from every delivered text file"
"FIGURE SOURCE: the sole includegraphics target is the present real ""GeodesicPath.png; no inactive placeholder filename remains."
"PASS: ""Every current-run 00--11 metadata and output record exists"
"PASS: ""Current-run PASS record matches source hash and exit 0: 00_IT_Lorentzian_Conventions_Analytic.wl"
"PASS: ""Current-run PASS record matches source hash and exit 0: 01_POOC_Transporter_Area_Jacobi_Analytic.wl"
"PASS: ""Current-run PASS record matches source hash and exit 0: 02_IT_WZ_Components_Analytic.wl"
"PASS: ""Current-run PASS record matches source hash and exit 0: 03_IT_ComponentEOM_ModifiedVariation_Analytic.wl"
"PASS: ""Current-run PASS record matches source hash and exit 0: 04_IT_Projector_GaugeUnfixing_Analytic.wl"
"PASS: ""Current-run PASS record matches source hash and exit 0: 05_IT_ColorHierarchy_Analytic.wl"
"PASS: ""Current-run PASS record matches source hash and exit 0: 06_FiniteStokes_Leibniz_Analytic.wl"
"PASS: ""Current-run PASS record matches source hash and exit 0: 07_DifferentiatedKernel_Sewing_Analytic.wl"
"PASS: ""Current-run PASS record matches source hash and exit 0: 08_LorentzianHodge_Boundary_Analytic.wl"
"PASS: ""Current-run PASS record matches source hash and exit 0: 09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl"
"PASS: ""Current-run PASS record matches source hash and exit 0: 10_StaticRectangle_Reality_Analytic.wl"
"PASS: ""Current-run PASS record matches source hash and exit 0: 11_SurfaceGeodesic_Contact_Normalization_Analytic.wl"
"PASS: ""The command-line latexmk executable exists"
"PASS: ""The command-line pdftotext executable exists"
"LATEXMK main.tex STANDARD OUTPUT BEGIN"
"Rc files read:\n  .latexmkrc\nLatexmk: This is Latexmk, John Collins, 7 Apr. 2024. Version 4.85.\nForce everything to be remade.\nLatexmk: applying rule 'bibtex main'...\nRule 'bibtex main':  Reasons for rerun\nCategory 'other':\n  Rerun of 'bibtex main' forced or previously required:\n    Reason or flag: 'go_mode'\n\n------------\nRun number 1 of rule 'bibtex main'\n------------\n------------\nRunning 'bibtex  \"main.aux\"'\n------------\nThis is BibTeX, Version 0.99d (TeX Live 2024)\nThe top-level auxiliary file: main.aux\nThe style file: plainnat.bst\nDatabase file #1: bibliography.bib\nWarning--I'm ignoring Migdal2026GeometricQCDIII's extra \"year\" field\n--line 5929 of file bibliography.bib\n(There was 1 warning)\nLatexmk: applying rule 'pdflatex'...\nRule 'pdflatex':  Reasons for rerun\nCategory 'other':\n  Rerun of 'pdflatex' forced or previously required:\n    Reason or flag: 'go_mode'\n\n------------\nRun number 1 of rule 'pdflatex'\n------------\n------------\nRunning 'pdflatex  -interaction=nonstopmode -halt-on-error -recorder  -jobname=\"main\" \"\\AtBeginDocument{\\let\\RCThreeOldBibliography\\thebibliography\\renewcommand{\\thebibliography}[1]{\\RCThreeOldBibliography{##1}\\raggedright}}\\input{\"main.tex\"}\"'\n------------\nThis is pdfTeX, Version 3.141592653-2.6-1.40.26 (TeX Live 2024) (preloaded format=pdflatex)\n restricted \\write18 enabled.\nentering extended mode\nLaTeX2e <2024-06-01> patch level 2\nL3 programming layer <2024-09-10>\n(./main.tex (/usr/local/texlive/2024/texmf-dist/tex/latex/base/article.cls\nDocument Class: article 2024/02/08 v1.4n Standard LaTeX document class\n(/usr/local/texlive/2024/texmf-dist/tex/latex/base/size11.clo))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/geometry/geometry.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/keyval.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/iftex/ifvtex.sty\n(/usr/local/texlive/2024/texmf-dist/tex/generic/iftex/iftex.sty)))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsmath.sty\nFor additional information on amsmath, use the `?' option.\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amstext.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsgen.sty))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsbsy.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsopn.sty))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/amssymb.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/amsfonts.sty))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amscls/amsthm.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/mathtools/mathtools.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/tools/calc.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/mathtools/mhsetup.sty))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/graphicx.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/graphics.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/trig.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics-cfg/graphics.cfg)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics-def/pdftex.def)))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/enumitem/enumitem.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/natbib/natbib.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/hyperref.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/pdfescape/pdfescape.sty\n(/usr/local/texlive/2024/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty\n(/usr/local/texlive/2024/texmf-dist/tex/generic/infwarerr/infwarerr.sty)))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/hycolor/hycolor.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/nameref.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/refcount/refcount.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/gettitlestring/gettitlestring.s\nty (/usr/local/texlive/2024/texmf-dist/tex/latex/kvoptions/kvoptions.sty)))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/etoolbox/etoolbox.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/stringenc/stringenc.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/pd1enc.def)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/intcalc/intcalc.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/puenc.def)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/url/url.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/bitset/bitset.sty\n(/usr/local/texlive/2024/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/base/atbegshi-ltx.sty))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/hpdftex.def\n(/usr/local/texlive/2024/texmf-dist/tex/latex/base/atveryend-ltx.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty\n\n(/usr/local/texlive/2024/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty\n))) (/usr/local/texlive/2024/texmf-dist/tex/latex/jknapltx/mathrsfs.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def)\n(./main.aux)\n*geometry* driver: auto-detecting\n*geometry* detected driver: pdftex\n(/usr/local/texlive/2024/texmf-dist/tex/context/base/mkii/supp-pdf.mkii\n[Loading MPS to PDF converter (version 2006.09.02).]\n) (/usr/local/texlive/2024/texmf-dist/tex/latex/epstopdf-pkg/epstopdf-base.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/latexconfig/epstopdf-sys.cfg))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/color.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics-cfg/color.cfg)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/mathcolor.ltx))\n(./main.out) (./main.out)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/umsa.fd)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/umsb.fd)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/jknapltx/ursfs.fd)\n[1{/usr/local/texlive/2024/texmf-var/fonts/map/pdftex/updmap/pdftex.map}]\n[2] (/usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/ueuf.fd)\n[3]\n[4]\n[5]\n[6]\n[7]\n[8]\n[9]\n[10]\n[11]\n[12]\n[13]\n[14]\n[15]\n[16]\n[17]\n[18]\n[19]\n[20]\n[21]\n[22 <./GeodesicPath.png (PNG copy)>]\n[23]\n[24]\n[25]\n[26]\n[27]\n[28]\n[29]\n[30]\n[31]\n[32]\n[33]\n[34]\n[35]\n[36]\n[37]\n[38]\n[39]\n[40]\n[41]\n[42]\n[43]\n[44]\n[45]\n[46]\n[47]\n[48]\n[49] (./main.bbl\n[50]\n[51]\n[52])\n[53] (./main.aux) )</usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfo\nnts/cm/cmbx10.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfon\nts/cm/cmbx12.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfont\ns/cm/cmbxti10.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfon\nts/cm/cmex10.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfont\ns/cmextra/cmex8.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsf\nonts/cm/cmmi10.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfo\nnts/cm/cmmi12.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfon\nts/cm/cmmi6.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts\n/cm/cmmi7.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/c\nm/cmmi8.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/\ncmr10.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cm\nr12.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmr1\n7.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmr6.p\nfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmr8.pfb>\n</usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmss10.pfb><\n/usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmsy10.pfb></\nusr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmsy8.pfb></us\nr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmti10.pfb></usr\n/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmtt10.pfb></usr/\nlocal/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/euler/eufm10.pfb></us\nr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/symbols/msbm10.pfb>\n</usr/local/texlive/2024/texmf-dist/fonts/type1/public/rsfs/rsfs10.pfb>\nOutput written on main.pdf (53 pages, 1073735 bytes).\nTranscript written on main.log.\nLatexmk: Getting log file 'main.log'\nLatexmk: Examining 'main.fls'\nLatexmk: Examining 'main.log'\nLatexmk: Found input bbl file 'main.bbl'\nLatexmk: Log file says output to 'main.pdf'\nLatexmk: Found bibliography file(s):\n  ./bibliography.bib\nLatexmk: All targets (main.pdf) are up-to-date\n\n"
"LATEXMK main.tex STANDARD OUTPUT END"
"PASS: ""main.tex compiles with exit status zero"
"LATEXMK supplementary.tex STANDARD OUTPUT BEGIN"
"Rc files read:\n  .latexmkrc\nLatexmk: This is Latexmk, John Collins, 7 Apr. 2024. Version 4.85.\nForce everything to be remade.\nLatexmk: applying rule 'bibtex supplementary'...\nRule 'bibtex supplementary':  Reasons for rerun\nCategory 'other':\n  Rerun of 'bibtex supplementary' forced or previously required:\n    Reason or flag: 'go_mode'\n\n------------\nRun number 1 of rule 'bibtex supplementary'\n------------\n------------\nRunning 'bibtex  \"supplementary.aux\"'\n------------\nThis is BibTeX, Version 0.99d (TeX Live 2024)\nThe top-level auxiliary file: supplementary.aux\nThe style file: plainnat.bst\nDatabase file #1: bibliography.bib\nWarning--I'm ignoring Migdal2026GeometricQCDIII's extra \"year\" field\n--line 5929 of file bibliography.bib\n(There was 1 warning)\nLatexmk: applying rule 'pdflatex'...\nRule 'pdflatex':  Reasons for rerun\nCategory 'other':\n  Rerun of 'pdflatex' forced or previously required:\n    Reason or flag: 'go_mode'\n\n------------\nRun number 1 of rule 'pdflatex'\n------------\n------------\nRunning 'pdflatex  -interaction=nonstopmode -halt-on-error -recorder  -jobname=\"supplementary\" \"\\AtBeginDocument{\\let\\RCThreeOldBibliography\\thebibliography\\renewcommand{\\thebibliography}[1]{\\RCThreeOldBibliography{##1}\\raggedright}}\\input{\"supplementary.tex\"}\"'\n------------\nThis is pdfTeX, Version 3.141592653-2.6-1.40.26 (TeX Live 2024) (preloaded format=pdflatex)\n restricted \\write18 enabled.\nentering extended mode\nLaTeX2e <2024-06-01> patch level 2\nL3 programming layer <2024-09-10>\n(./supplementary.tex\n(/usr/local/texlive/2024/texmf-dist/tex/latex/base/article.cls\nDocument Class: article 2024/02/08 v1.4n Standard LaTeX document class\n(/usr/local/texlive/2024/texmf-dist/tex/latex/base/size11.clo))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/base/inputenc.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/geometry/geometry.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/keyval.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/iftex/ifvtex.sty\n(/usr/local/texlive/2024/texmf-dist/tex/generic/iftex/iftex.sty)))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsmath.sty\nFor additional information on amsmath, use the `?' option.\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amstext.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsgen.sty))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsbsy.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsopn.sty))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/amssymb.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/amsfonts.sty))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amscls/amsthm.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/mathtools/mathtools.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/tools/calc.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/mathtools/mhsetup.sty))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/xfrac/xfrac.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/graphicx.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/graphics.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/trig.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics-cfg/graphics.cfg)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics-def/pdftex.def))))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/jknapltx/mathrsfs.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/caption/subcaption.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/caption/caption.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/caption/caption3.sty)))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/hyperref.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/pdfescape/pdfescape.sty\n(/usr/local/texlive/2024/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty\n(/usr/local/texlive/2024/texmf-dist/tex/generic/infwarerr/infwarerr.sty)))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/hycolor/hycolor.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/nameref.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/refcount/refcount.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/gettitlestring/gettitlestring.s\nty (/usr/local/texlive/2024/texmf-dist/tex/latex/kvoptions/kvoptions.sty)))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/etoolbox/etoolbox.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/stringenc/stringenc.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/pd1enc.def)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/intcalc/intcalc.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/puenc.def)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/url/url.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/bitset/bitset.sty\n(/usr/local/texlive/2024/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/base/atbegshi-ltx.sty))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/hpdftex.def\n(/usr/local/texlive/2024/texmf-dist/tex/latex/base/atveryend-ltx.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty\n\n(/usr/local/texlive/2024/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty\n))) (/usr/local/texlive/2024/texmf-dist/tex/latex/natbib/natbib.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/tools/longtable.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/booktabs/booktabs.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/tools/array.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/tocloft/tocloft.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def)\n(./supplementary.aux)\n*geometry* driver: auto-detecting\n*geometry* detected driver: pdftex\n(/usr/local/texlive/2024/texmf-dist/tex/context/base/mkii/supp-pdf.mkii\n[Loading MPS to PDF converter (version 2006.09.02).]\n) (/usr/local/texlive/2024/texmf-dist/tex/latex/epstopdf-pkg/epstopdf-base.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/latexconfig/epstopdf-sys.cfg))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/caption/ltcaption.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/color.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics-cfg/color.cfg)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/mathcolor.ltx))\n(./supplementary.out) (./supplementary.out)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/umsa.fd)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/umsb.fd)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/jknapltx/ursfs.fd)\n(./supplementary.toc\n[1{/usr/local/texlive/2024/texmf-var/fonts/map/pdftex/updmap/pdftex.map}])\n[2]\n[3]\n[4]\n[5] (/usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/ueuf.fd)\n[6]\n[7]\n[8]\n[9]\n[10]\n[11]\n[12]\n[13]\n[14]\n[15]\n[16]\n[17]\n[18]\n[19]\n[20]\n[21]\n[22]\n[23]\n[24]\n[25]\n[26]\n[27]\n[28]\n[29{/usr/local/texlive/2024/texmf-dist/fonts/enc/dvips/cm-super/cm-super-ts1.en\nc}] (./BResidualTable_RC3.tex\n[30])\n[31]\n[32]\n[33]\n[34]\n[35]\n[36]\n[37]\n[38]\n[39]\n[40]\n[41]\n[42]\n[43]\n[44]\n[45]\n[46]\n[47]\n[48]\n[49] (./HodgeITContraction_RC3.tex\n[50])\n[51]\n[52]\n[53]\n[54]\n[55]\n[56]\n[57]\n[58]\n[59]\n[60] (./supplementary.bbl\n[61])\n[62] (./supplementary.aux) )</usr/local/texlive/2024/texmf-dist/fonts/type1/pub\nlic/amsfonts/cm/cmbx10.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/publ\nic/amsfonts/cm/cmbx12.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/publi\nc/amsfonts/cm/cmex10.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public\n/amsfonts/cmextra/cmex8.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/pub\nlic/amsfonts/cm/cmmi10.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/publ\nic/amsfonts/cm/cmmi12.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/publi\nc/amsfonts/cm/cmmi6.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/\namsfonts/cm/cmmi8.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/am\nsfonts/cm/cmr10.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsf\nonts/cm/cmr12.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfon\nts/cm/cmr6.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/\ncm/cmr8.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/\ncmss10.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/c\nmsy10.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cm\nsy6.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmsy\n8.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmti10\n.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmti12.\npfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmtt10.p\nfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/euler/eufm10\n.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/symbols/ms\nbm10.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/rsfs/rsfs10.pfb\n></usr/local/texlive/2024/texmf-dist/fonts/type1/public/cm-super/sfrm1095.pfb>\nOutput written on supplementary.pdf (62 pages, 557386 bytes).\nTranscript written on supplementary.log.\nLatexmk: Getting log file 'supplementary.log'\nLatexmk: Examining 'supplementary.fls'\nLatexmk: Examining 'supplementary.log'\nLatexmk: Found input bbl file 'supplementary.bbl'\nLatexmk: Log file says output to 'supplementary.pdf'\nLatexmk: Found bibliography file(s):\n  ./bibliography.bib\nLatexmk: All targets (supplementary.pdf) are up-to-date\n\n"
"LATEXMK supplementary.tex STANDARD OUTPUT END"
"PASS: ""supplementary.tex compiles with exit status zero"
"PASS: ""Both TeX logs and the main recorder file exist"
"PASS: ""TeX logs contain no fatal diagnostic phrase: undefined reference"
"PASS: ""TeX logs contain no fatal diagnostic phrase: undefined citation"
"PASS: ""TeX logs contain no fatal diagnostic phrase: there were undefined references"
"PASS: ""TeX logs contain no fatal diagnostic phrase: there were undefined citations"
"PASS: ""TeX logs contain no fatal diagnostic phrase: latex error"
"PASS: ""TeX logs contain no fatal diagnostic phrase: emergency stop"
"PASS: ""TeX logs contain no fatal diagnostic phrase: fatal error occurred"
"PASS: ""TeX logs contain no fatal diagnostic phrase: not found"
"PASS: ""TeX logs contain no box warning: overfull \\hbox"
"PASS: ""TeX logs contain no box warning: underfull \\hbox"
"PASS: ""TeX logs contain no box warning: overfull \\vbox"
"PASS: ""TeX logs contain no box warning: underfull \\vbox"
"PASS: ""The main build recorder proves GeodesicPath.png was read"
"PASS: ""Both publication PDFs were produced"
"PASS: ""Both compiled PDFs can be extracted as text"
"PASS: ""The inactive placeholder caption does not appear in the main PDF"
"PASS: ""Compiled PDFs contain no unresolved question-mark references"
"ANALYTIC INPUT, NOT AUTOMATED: BV cut cancellation and shrinking-""interval analysis, functional integration by parts and the quantum Ward ""identity, smoothly selected stationary-branch dependence after factoring ""zero modes, surface existence and global regularity, exact surface-""geodesic partition and additivity, dominated convergence, the ""Goldschmidt--White zero-length interpretation, the envelope theorem, ""prepotential independence, and dynamical fixed-point stability remain ""outside this finite suite."
"PASS: sources 00--12, the generated RC3 table and Hodge--I--T input, ""immutable inputs, documentation targets, prior 00--11 records, labels, ""citations, the real figure, and warning-free TeX builds are synchronized."
"Notebook 12 completed."
FINISH_UTC=2026-08-03T02:46:35Z
EXIT_STATUS=0
STATUS=PASS
===== END 12_SourceSynchronization_Build.wl =====

FINAL_SUITE_STATUS=PASS
All active scripts 00--12 completed sequentially with exit status 0.


==> anc/README.md <==
# Ancillary exact-verification package

Release candidate:

`SYM_Loop_Equation_I-T_Lorentzian_RC3_20260802`

This is the publication ancillary package for Sasha Migdal’s manuscript
“Superloop Equations and Minimal Surfaces I: Confining minimal surface in
4D N=1 SYM.”

The canonical executable Wolfram Language sources, in run order, are:

1. `00_IT_Lorentzian_Conventions_Analytic.wl`
2. `01_POOC_Transporter_Area_Jacobi_Analytic.wl`
3. `02_IT_WZ_Components_Analytic.wl`
4. `03_IT_ComponentEOM_ModifiedVariation_Analytic.wl`
5. `04_IT_Projector_GaugeUnfixing_Analytic.wl`
6. `05_IT_ColorHierarchy_Analytic.wl`
7. `06_FiniteStokes_Leibniz_Analytic.wl`
8. `07_DifferentiatedKernel_Sewing_Analytic.wl`
9. `08_LorentzianHodge_Boundary_Analytic.wl`
10. `09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl`
11. `10_StaticRectangle_Reality_Analytic.wl`
12. `11_SurfaceGeodesic_Contact_Normalization_Analytic.wl`
13. `12_SourceSynchronization_Build.wl`

`SYMExactGrassmann.wl` and `SYMExactSNC.wl` implement the exact symbolic
algebras used by the suite. No random substitutions, floating-point
arithmetic, numerical tensor samples, or numerical equality tests are used
as evidence for any identity.

Source 06 verifies the finite-Stokes chain, Hessian, and product rules.
Source 07 applies exact odd left derivations to derive the complete four-term
differentiated-contact correction before imposing

```text
Delta = 0,
P Delta = Q Delta = 0,
P Q Delta = 0.
```

It repeats the calculation in the anti-chiral dotted-index sector. Source 11
verifies the four-dimensional radial integral, the normalization
`Lambda^4/(12 Pi^2)`, the unit-speed geodesic chord series, the exact absence
of a `1/Lambda` term, the leading `1/Lambda^2` correction, and exponential
suppression at fixed positive length.

Source 04 exports `BResidualTable_RC3.tex` directly from twelve exact,
nonzero, source-resolved `B_a` rows: eight from the `dy` descendant and four
from the `deta` descendant. It derives the independent sums
`IB_y=2 DeltaPiB_y`, `IB_eta=2 DeltaPiB_eta`, and `IB=2 DeltaPiB`, separately
derives `IWZcorr-IWZpub=-2 DeltaPiB`, and verifies their recombination.

Source 09 exports `HodgeITContraction_RC3.tex`. It solves the native
Lorentzian sigma-frame equations for the chiral and anti-chiral Hodge
currents, derives the relevant mixed components of the same ordered
torsion-Bianchi system, obtains the exact direct coefficients `+i/4` and
`-i/4`, and proves both direct and crossed I--T projections exactly without
using a projected zero-mode equation as a rewrite rule.

Run the complete ordered verification from this directory with:

```sh
./run_full_suite.sh
```

The recorded command-line kernel is
`/Applications/Wolfram.app/Contents/MacOS/WolframKernel`, Mathematica 14.3.0
for Mac OS X ARM. Source 12 invokes `latexmk` on both `main.tex` and
`supplementary.tex`; it fails on unresolved references or citations,
duplicate labels, missing graphics, compilation errors, source-list drift,
stale fail-closed RC3 inputs, box warnings, or source-list drift.

The local `.latexmkrc` preserves the byte-identical `main.tex` and
`bibliography.bib` while making the generated `plainnat` bibliography
ragged-right. This removes a bibliography-only underfull-box diagnostic; it
does not suppress TeX warnings or change manuscript equations, citations, or
bibliographic data.

`GeodesicPath.png` is the required publication figure. It is not generated
or substituted by the verification suite. Source 12 verifies its recorded
SHA-256 hash, reads it as a nonempty image, checks that it is the sole active
graphics target, confirms through the TeX recorder that it was loaded, and
confirms that the inactive fallback caption is absent from the compiled PDF.

Matching generated notebooks are supplied for all thirteen canonical
sources. Each generated `.nb` notebook was read back and its input-cell
source was extracted. The extracted input source was verified byte-for-byte
identical to the corresponding canonical `.wl` source. The `.nb` and `.wl`
files themselves are different file formats and are not expected to have
identical file checksums.

The reproducibility records are:

- `PASS_LOG_00_12.txt`: every message, print, assertion, source hash, and exit
  status in the ordered clean-kernel run;
- `run_logs/final_00_12/`: per-source output and metadata;
- `generated_notebook_log.txt`: notebook read-back and byte comparison;
- `verification_log.txt`: the combined suite and generation record;
- `TEX_NOTEBOOK_CROSSWALK.md`: claim-to-check mapping;
- `SOURCE_CHECKSUMS.txt`: SHA-256 checksums for every delivered file except
  the checksum manifest itself.

## Analytic scope

The notebooks prove finite exact algebra and asymptotic series. The following
remain **ANALYTIC, NOT AUTOMATED**: the BV cut cancellation and
shrinking-interval argument; functional integration by parts and the
restricted-supergauge Ward identity as a quantum statement; smoothly
selected stationary-branch dependence after factoring zero modes; existence
and global regularity of the selected surface; exact surface-geodesic
partition and additivity; dominated convergence for the full contact
distribution; the Goldschmidt–White zero-length interpretation; the envelope
theorem; prepotential independence of the contour functional; and the
dynamical stability and selection of the loop-flow fixed point.


==> anc/SOURCE_CHECKSUMS.txt <==
SHA-256 CHECKSUMS FOR SYM_Loop_Equation_I-T_Lorentzian_RC3_20260802/anc
The checksum manifest itself is intentionally excluded.
531da82d518e3c6dae50232c8b762b4fb7cd9d8e1e7e6c7dc698577bf408f90b  .latexmkrc
b24411350b336305c0e680f1023811d0cc9fe70090572f5ef2aaaba83e4c2271  00_IT_Lorentzian_Conventions_Analytic.nb
417f6517b69c44465534c42fcc3c376be3e463712a75ecbc11e39e60a3d6af3b  00_IT_Lorentzian_Conventions_Analytic.wl
793261ec54080c573690fd4c2c2d02f4c8090290c9567994b01f6bc546944fd4  01_POOC_Transporter_Area_Jacobi_Analytic.nb
6556d1a6038a659db4a5a51b780fef3ae21930d5d117deee03a0ad3955f9e661  01_POOC_Transporter_Area_Jacobi_Analytic.wl
0961bc5e6aef8762d9228dfb9a95d17e58e2274c1a96ed35541a75c3a4056eb7  02_IT_WZ_Components_Analytic.nb
ac0a7d491a27df194fb37eeeaee3728f0eee0b66c6cce3e90131ba7ea7378b3e  02_IT_WZ_Components_Analytic.wl
3576bb1a4c0074404adaba4228fc92a93adf8586d9557ad8017efa5a692a79f3  03_IT_ComponentEOM_ModifiedVariation_Analytic.nb
611f3327eea7fae2e5442afb60f53efb8800200271d56f42083986e3aaea2a1c  03_IT_ComponentEOM_ModifiedVariation_Analytic.wl
ac406c0b9549efe6fafe182d8b5a23fa2313ddd7b0ff0f7a6d87816e64b9fc93  04_IT_Projector_GaugeUnfixing_Analytic.nb
49f34d28fb8f8542601e0649a9ca24254b4c11cfc39fd198580ece41b71556e5  04_IT_Projector_GaugeUnfixing_Analytic.wl
f83c4992f8b080d74c837db96da87b148b228eeab2564c92891e00e7cf362904  05_IT_ColorHierarchy_Analytic.nb
803634215c3f79d00c716fbd8ae3b9096d58a3ec3eb9d6ba909029770670e69f  05_IT_ColorHierarchy_Analytic.wl
01d66091e3b8227a2dcf3f59039522bd85ce3ce8f9206cec7a1ea34955088fde  06_FiniteStokes_Leibniz_Analytic.nb
443cd8b2810eb37c7a547f65f78d160a26aedf69e4fdd5ae684a6e53f84bb1f2  06_FiniteStokes_Leibniz_Analytic.wl
a904404565c634f921fe8d44f357f6bc9679b8648a85386dc10a405f88c279ff  07_DifferentiatedKernel_Sewing_Analytic.nb
d505fb228199c5c3d11290152f992a8a19bcae129ad581a3854ea7271aa49726  07_DifferentiatedKernel_Sewing_Analytic.wl
db67369be4bdafa157d4bd920729df2f647779baa9dd22c069f955aa2773f989  08_LorentzianHodge_Boundary_Analytic.nb
5fa9e4bed5629a1dec7dcb47e330c731decb942c297d466909b8335ea2055770  08_LorentzianHodge_Boundary_Analytic.wl
8b763256e3fcc8017389f106b50066ea98e1194f76d74564b27619a61e7ace6e  09_LorentzianSHD_Bianchi_ZeroModes_Analytic.nb
ffb1add86c8abcfeb5987d835c51d1644ca3faeac4cdbec0ea550620ef04f2b7  09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl
f9f6027cd816c45131606116450b897c61ed571e3b4e0e6f9a216ded48353c66  10_StaticRectangle_Reality_Analytic.nb
30c7754e627a824a19a8bcf91bbb063a883a3c563c9ea9495b61322aebc2f7b1  10_StaticRectangle_Reality_Analytic.wl
63edc985a02f0b5451459ee124e92bca8eca9781c7bad3e5d800e8d6f77e954d  11_SurfaceGeodesic_Contact_Normalization_Analytic.nb
f14d066d84f5007f2dce3cccb398d3544ba38e29bbeb0ba4647fe4f1935edddd  11_SurfaceGeodesic_Contact_Normalization_Analytic.wl
b3f80da0ebfbf893ad72c0c95e67575b2fdf2e5f53115f90706ecaf1c5f183a2  12_SourceSynchronization_Build.nb
150fb840411e4e41e7484ef1e5a0bf6c4593f5a576e1d4a789dd2a0ffcb019e6  12_SourceSynchronization_Build.wl
8918f3fdbd86dcd2470b574d6fec38a1b26532fbe42f33e4a8d2f3b88af4128e  BResidualTable_RC3.tex
14bf6be69d42fcf44a3f9c63781e245648151deb5da878b97632c17182365191  GeodesicPath.png
851155ea5b3a6aa3f28bf87acb3767521e1f8e21dfe4ca4abb110b83a448478d  HodgeITContraction_RC3.tex
4cb0b08669ea4f8763ee7b697d363eb0b5be210d22ba1844f26b8faf97d7691a  PASS_LOG_00_12.txt
fb4ed4195319dbca9839e03c7e0988b32671effc2291fc6e8cca309d0c3601ff  README.md
1a64c6c1c0860ec3434156477d08ad3e73818b8cb95d9c36cd0be7289cda43a6  SYMExactGrassmann.wl
8097ee8e73fa9e14228253e8eded1945a4388332dfc68e7d666fccf025b1b8d3  SYMExactSNC.wl
ca93dfc35a44b79cf5e1027bf54fe7f89ab737b5c9c899a12007f603cbd8e9cf  TEX_NOTEBOOK_CROSSWALK.md
81ae1df2715c2c62d7d67d851cb4902bf69168528a1a120f1118e4a09598c10d  bibliography.bib
5e85bdd9b1092e533da1821885774a167e75d793d1431483d4cc4b96eb7e771a  generate_source_identical_notebooks.wl
bcb2cdf64da676bb60825a0301785124c6efce42072f92be592cde065ed074a9  generated_notebook_log.txt
b1e5b27a9f2cd991dc0f31b267a2314d255f0c26026719953c243a6074f016cb  main.bbl
cbf30f89546e7432628f381e18130da41b0f17a97e7e6a2145c66f7f52bee5f1  main.pdf
ee5dc829881e77ea8a0fa481a52840efd1efd6bd52f3b9fe1f9becfb4f1c17eb  main.tex
dc875214be63da63ca6574005e2009bba2382dcf63d8a0a6c77870d9807074d8  run_full_suite.sh
ed09dcf3c594acf1f9c66180d0bb71ab267ee19e782698bdbbe2fafc68d58ad3  run_logs/final_00_12/00.meta
000cb6fbcf615077eee0beb90d95b18f445fcf4eecd23835af8a60cce9db5d75  run_logs/final_00_12/00.out
3eaf3371533badb1e52af99e343155c8a794b24405a349413a75e84b617babac  run_logs/final_00_12/01.meta
9a84c659d67fe9ca86067050993be517708cf17f48959277e4363121ec920fff  run_logs/final_00_12/01.out
328d036f3e9ea6ea5d9daf235ab3ac2a739143e21c6b55654fba72beff072329  run_logs/final_00_12/02.meta
ca686243522ba7e33e4afb44e5488086536827a4653deedc7803d78d5ed4e118  run_logs/final_00_12/02.out
357b101e6f3d62783d48626562636839770d5a037e204c6deaf448777a8a9819  run_logs/final_00_12/03.meta
b48ba720837e852cdd97a303216e72b13f5244001f94be685576db2387bef04d  run_logs/final_00_12/03.out
c7e36131dd46030ef853b07eb400baf1c12ee81dc57670007c046479e1a1d4f0  run_logs/final_00_12/04.meta
ee989e4a333b90826eec2391669bb90daa333f979809217185cd9ce1bd765b68  run_logs/final_00_12/04.out
96fe05ad05e2f4720f8c73b77625eea329135a26a17b396e9148b64a8c580dd6  run_logs/final_00_12/05.meta
83ad9cdf01785f86128f21db02ce12f301aa17fe8a0a65fde50e3ba58f34f867  run_logs/final_00_12/05.out
58504c93d5319ba99d013bd21cee38c6994c4f51886514bcc7eb2848fcec09eb  run_logs/final_00_12/06.meta
f2417823b64a35431b66224f93c493885a165de5c5c3a40f9e8dc13c2d1b64e9  run_logs/final_00_12/06.out
6bd63b6157d4ae0f37f5c1fb695d07fc691a9f63e82aa0f9e40499b9212a374f  run_logs/final_00_12/07.meta
6ff8fa6332c5e703feb59bd32779a42fc067b126c4cd229be81aa9c97ea8aac4  run_logs/final_00_12/07.out
c86a10c8d977216cd66686d5e49f0fdb8e3de2d758fbe3b39efb163f4feaa7f6  run_logs/final_00_12/08.meta
d0b8c3f2f18c5cea5b48a4cb16d173514718f267aaf8001b398620af786b6049  run_logs/final_00_12/08.out
c65be579c3f31cd863f7aa0e0c8c3a5ce66c4b74a963eb5c0b8e02bfdd790ac4  run_logs/final_00_12/09.meta
f7e964751808786b0f8eb111a5f4e4a9ffaa1292652d6851e4f7995555cb06a0  run_logs/final_00_12/09.out
43acd8356cc62876804e4eb831d3e1584f3787ed025253ede6c07735cbbf2c7d  run_logs/final_00_12/10.meta
b9d3a7b47d2cac529e8e65d7f2d0ac50cc651a100c71e6e86de420230829218f  run_logs/final_00_12/10.out
00620eb9d8adebdd9ce31bfdd3d50e28054492df16c161f9c2761e9c011d14d7  run_logs/final_00_12/11.meta
129094d9fe92f8ecf7f18cf55266ed094006d03d8357b7595cb1e29fc1536a52  run_logs/final_00_12/11.out
2f5414d025bf4607decef401739460ebb383593d271671210cae596f70aa177c  run_logs/final_00_12/12.meta
23c01f5fedd85a3849c1c73dae5e81c5a2b8e89592f690ca4adf4951c5437334  run_logs/final_00_12/12.out
ecf91058021cd4a87ec305cb13a5cddbc5a2233b4d39177246b60e763bc2f5b9  supplementary.bbl
5933f7cbbc2e47e6be8058d6227ec93055aed8a6dcf3c2e6aecac73d6087be3c  supplementary.pdf
c28016ea6cc34ea34639ccdf63672c6f050dc03ebca1ca5edcbd3a12dbe9430f  supplementary.tex
8171a1e6e018a905c8671d1fb382dbe6c528bf42e41c91be723e47b62c7301ae  verification_log.txt


==> anc/SYMExactGrassmann.wl <==
(* ::Package:: *)

BeginPackage["SYMExactGrassmann`"];

SetGrassmannGenerators::usage = "SetGrassmannGenerators[{g1,...}] fixes the canonical order of odd generators.";
GrassmannGenerators::usage = "GrassmannGenerators[] returns the registered odd generators.";
GPoly::usage = "GPoly[assoc] is the internal exact exterior-polynomial representation.";
GConst::usage = "GConst[c] makes an even scalar polynomial.";
GVar::usage = "GVar[g] makes one odd generator.";
GAdd::usage = "GAdd[p1,...] adds exterior polynomials.";
GSub::usage = "GSub[p,q] subtracts exterior polynomials.";
GScale::usage = "GScale[c,p] multiplies an exterior polynomial by an even coefficient.";
GMul::usage = "GMul[p1,...] multiplies exterior polynomials with exact Grassmann signs.";
GPow::usage = "GPow[p,n] is the exact nonnegative integer power.";
GLeftD::usage = "GLeftD[g,p] is the left Grassmann derivative.";
GBosonD::usage = "GBosonD[p,x] differentiates all commuting coefficients with respect to x.";
GMapCoefficients::usage = "GMapCoefficients[f,p] applies f to every commuting coefficient.";
GReplace::usage = "GReplace[p,rules] applies rules to every commuting coefficient.";
GSetGeneratorsZero::usage = "GSetGeneratorsZero[p,gens] sets specified Grassmann generators to zero exactly.";
GZeroQ::usage = "GZeroQ[p,rules,assumptions] tests exact vanishing coefficient by coefficient.";
GEqualQ::usage = "GEqualQ[p,q,...] tests exact equality.";
GNormal::usage = "GNormal[p] displays an exterior polynomial using the inert head ExteriorMonomial.";
GenericGrassmannPolynomial::usage = "GenericGrassmannPolynomial[c,xvars,gens] creates a completely generic finite Grassmann polynomial.";
AssertZero::usage = "AssertZero[name,p,...] prints PASS or FAIL for exact vanishing.";
AssertEqual::usage = "AssertEqual[name,p,q,...] prints PASS or FAIL for exact equality.";
AssertTrue::usage = "AssertTrue[name,condition] prints PASS or FAIL.";
Eps2::usage = "Eps2[i,j] is the exact two-spinor epsilon with Eps2[1,2]=1.";
Delta2::usage = "Delta2[i,j] is the exact Kronecker delta on {1,2}.";
GradedSign::usage = "GradedSign[p,q]=(-1)^(p q) for parities p,q in {0,1}.";
ExteriorMonomial::usage = "Inert display head used by GNormal.";

Begin["`Private`"];

ClearAll[GWord, $GGenerators, $GRank];
$GGenerators = {};
$GRank = <||>;

SetGrassmannGenerators[gens_List] := Module[{},
  If[Length[DeleteDuplicates[gens]] =!= Length[gens],
    Print["ERROR: duplicate Grassmann generators."]; Return[$Failed]
  ];
  $GGenerators = gens;
  $GRank = AssociationThread[gens, Range[Length[gens]]];
  gens
];

GrassmannGenerators[] := $GGenerators;

ClearAll[cleanAssociation];
cleanAssociation[a_Association] := Association @ Select[
  Normal[a],
  Not @ TrueQ[FullSimplify[Last[#] == 0]] &
];

GConst[c_] := If[TrueQ[FullSimplify[c == 0]], GPoly[<||>], GPoly[<|GWord[] -> c|>]];

GVar[g_] := Module[{},
  If[!KeyExistsQ[$GRank, g],
    Print["ERROR: unregistered Grassmann generator: ", HoldForm[g]];
    Return[$Failed]
  ];
  GPoly[<|GWord[g] -> 1|>]
];

GAdd[] := GConst[0];
GAdd[p_GPoly] := p;
GAdd[args__GPoly] := GPoly @ cleanAssociation @ Merge[
  First /@ {args},
  FullSimplify[Total[#]] &
];

GScale[c_, GPoly[a_Association]] := GPoly @ cleanAssociation @ Association @
  KeyValueMap[#1 -> FullSimplify[c #2] &, a];

GSub[p_GPoly, q_GPoly] := GAdd[p, GScale[-1, q]];

ClearAll[canonicalWordProduct];
canonicalWordProduct[GWord[a___], GWord[b___]] := Module[
  {lst = {a, b}, ranks, inv, sorted},
  If[!DuplicateFreeQ[lst], Return[{0, GWord[]}]];
  If[!And @@ (KeyExistsQ[$GRank, #] & /@ lst),
    Print["ERROR: unregistered generator in word: ", HoldForm[lst]];
    Return[{$Failed, GWord[]}]
  ];
  ranks = Lookup[$GRank, lst];
  inv = Sum[Boole[ranks[[i]] > ranks[[j]]], {i, 1, Length[ranks]}, {j, i + 1, Length[ranks]}];
  sorted = SortBy[lst, Lookup[$GRank, #] &];
  {(-1)^inv, Apply[GWord, sorted]}
];

ClearAll[gMul2];
gMul2[GPoly[a_Association], GPoly[b_Association]] := Module[{rules, cw},
  rules = Flatten @ KeyValueMap[
    Function[{w1, c1},
      KeyValueMap[
        Function[{w2, c2},
          cw = canonicalWordProduct[w1, w2];
          If[cw[[1]] === 0, Nothing, cw[[2]] -> FullSimplify[cw[[1]] c1 c2]]
        ],
        b
      ]
    ],
    a
  ];
  If[rules === {}, Return[GConst[0]]];
  GPoly @ cleanAssociation @ Merge[Association /@ rules, FullSimplify[Total[#]] &]
];

GMul[] := GConst[1];
GMul[p_GPoly] := p;
GMul[p_GPoly, q_GPoly] := gMul2[p, q];
GMul[p_GPoly, q_GPoly, rest__GPoly] := GMul[gMul2[p, q], rest];

GPow[p_GPoly, 0] := GConst[1];
GPow[p_GPoly, n_Integer?Positive] := Nest[GMul[#, p] &, GConst[1], n];

GLeftD[g_, GPoly[a_Association]] := Module[{rules},
  rules = Flatten @ KeyValueMap[
    Function[{w, c}, Module[{lst = List @@ w, pos, nw},
      pos = FirstPosition[lst, g, Missing["NotFound"]];
      If[MissingQ[pos], Nothing,
        nw = Delete[lst, pos];
        Apply[GWord, nw] -> FullSimplify[(-1)^(First[pos] - 1) c]
      ]
    ]],
    a
  ];
  If[rules === {}, Return[GConst[0]]];
  GPoly @ cleanAssociation @ Merge[Association /@ rules, FullSimplify[Total[#]] &]
];

GBosonD[GPoly[a_Association], x_] := GPoly @ cleanAssociation @ Association @
  KeyValueMap[#1 -> FullSimplify[D[#2, x]] &, a];

GMapCoefficients[f_, GPoly[a_Association]] := GPoly @ cleanAssociation @ Association @
  KeyValueMap[#1 -> f[#2] &, a];

GReplace[p_GPoly, rules_] := GMapCoefficients[FullSimplify[# /. rules] &, p];

GSetGeneratorsZero[GPoly[a_Association], gens_List] := GPoly @ cleanAssociation @ Association @
  Select[Normal[a], FreeQ[List @@ First[#], Alternatives @@ gens] &];

GZeroQ[GPoly[a_Association], rules_: {}, assumptions_: True] := And @@
  (TrueQ[FullSimplify[(# /. rules) == 0, assumptions]] & /@ Values[a]);

GEqualQ[p_GPoly, q_GPoly, rules_: {}, assumptions_: True] :=
  GZeroQ[GSub[p, q], rules, assumptions];

GNormal[GPoly[a_Association]] := If[a === <||>, 0,
  Total @ KeyValueMap[
    Function[{w, c}, If[Length[List @@ w] == 0, c, c Apply[ExteriorMonomial, List @@ w]]],
    a
  ]
];

GenericGrassmannPolynomial[c_Symbol, xvars_List, gens_List: Automatic] := Module[
  {use = If[gens === Automatic, $GGenerators, gens], subsets},
  subsets = Subsets[use];
  GAdd @@ MapIndexed[
    Function[{ss, ii},
      GScale[c[First[ii], Sequence @@ xvars], GMul @@ (GVar /@ ss)]
    ],
    subsets
  ]
];

AssertZero[name_String, p_GPoly, rules_: {}, assumptions_: True] := Module[{ok},
  ok = GZeroQ[p, rules, assumptions];
  Print[If[ok, "PASS: ", "FAIL: "], name];
  If[!ok, Print["Residual = ", GNormal[GReplace[p, rules]]]];
  ok
];

AssertEqual[name_String, p_GPoly, q_GPoly, rules_: {}, assumptions_: True] :=
  AssertZero[name, GSub[p, q], rules, assumptions];

AssertTrue[name_String, condition_] := Module[{ok = TrueQ[FullSimplify[condition]]},
  Print[If[ok, "PASS: ", "FAIL: "], name];
  If[!ok, Print["Condition = ", HoldForm[condition]]];
  ok
];

Eps2[1, 2] = 1;
Eps2[2, 1] = -1;
Eps2[_, _] = 0;
Delta2[i_, j_] := KroneckerDelta[i, j];
GradedSign[p_Integer, q_Integer] := (-1)^(p q);

End[];
EndPackage[];


==> anc/SYMExactSNC.wl <==
(* ::Package:: *)

(* Exact finite Grassmann algebra with an additional ordered,
   noncommutative component-field word.  The coordinate exterior algebra
   uses the same canonical ordering and left-derivative rules as
   SYMExactGrassmann.wl. *)

BeginPackage["SYMExactSNC`"];

SetSNCCoordinates::usage =
  "SetSNCCoordinates[{g1,...}] fixes the canonical odd-coordinate order.";
DeclareSNCFieldParity::usage =
  "DeclareSNCFieldParity[name,parity] declares an ordered field family.";
SNCPoly::usage = "Exact superspace polynomial with ordered field words.";
SNCConst::usage = "SNCConst[c] constructs an exact even scalar.";
SNCCoord::usage = "SNCCoord[g] constructs one registered odd coordinate.";
SNCField::usage = "SNCField[field] constructs one ordered component field.";
SNCAdd::usage = "Exact addition.";
SNCScale::usage = "Multiplication by an exact commuting scalar.";
SNCSub::usage = "Exact subtraction.";
SNCMul::usage = "Exact graded multiplication preserving component-field order.";
SNCPow::usage = "Exact nonnegative integer power.";
SNCLeftD::usage = "Left derivative with respect to an odd coordinate.";
SNCBosonD::usage = "Even spacetime derivative of coefficients and fields.";
SNCZeroQ::usage = "Exact coefficient-by-coefficient zero test.";
SNCEqualQ::usage = "Exact equality test.";
SNCNormal::usage = "Display in canonical exterior/ordered-field form.";
SNCSetCoordinatesZero::usage =
  "Set specified odd coordinates to zero exactly.";
SNCSelect::usage = "Select canonical monomials by a predicate.";
SNCFromAssociation::usage =
  "Construct a canonical SNC polynomial from monomial coefficients.";
AssertSNCZero::usage = "Fatal exact zero assertion.";
AssertSNCEqual::usage = "Fatal exact equality assertion.";
SNCMonomial::usage = "Internal canonical monomial head.";
SNCGWord::usage = "Internal ordered Grassmann word head.";
SNCNCWord::usage = "Internal ordered component-field word head.";
Fld::usage = "Inert component-field head.";
DFld::usage = "Inert symmetrized spacetime-derivative field head.";
fieldParity::usage = "Parity of an inert ordered field.";
fieldBosonD::usage = "One exact even derivative of an inert field.";

Begin["`Private`"];

ClearAll[
  SNCPoly, SNCMonomial, SNCGWord, SNCNCWord,
  $SNCCoordinates, $SNCRank, $SNCFieldParities
];
$SNCCoordinates = {};
$SNCRank = <||>;
$SNCFieldParities = <||>;

SetSNCCoordinates[coordinates_List] := Module[{},
  If[
    Length[DeleteDuplicates[coordinates]] =!= Length[coordinates],
    Print["FAIL: duplicate SNC Grassmann coordinate."];
    Exit[1]
  ];
  $SNCCoordinates = coordinates;
  $SNCRank = AssociationThread[
    coordinates,
    Range[Length[coordinates]]
  ];
  coordinates
];

DeclareSNCFieldParity[name_, parity_Integer] := Module[{},
  If[! MemberQ[{0, 1}, parity],
    Print["FAIL: SNC field parity must be 0 or 1 for ", HoldForm[name]];
    Exit[1]
  ];
  AssociateTo[$SNCFieldParities, name -> parity];
  parity
];

fieldParity[Fld[name_, ___]] := Lookup[$SNCFieldParities, name, 0];
fieldParity[DFld[_, field_]] := fieldParity[field];
fieldParity[_] := 0;

ClearAll[sncClean];
sncClean[association_Association] := Association @ Select[
  Normal[association],
  Not @ TrueQ[FullSimplify[Last[#] == 0]] &
];
SNCFromAssociation[association_Association] :=
  SNCPoly @ sncClean @ association;

SNCConst[coefficient_] := If[
  TrueQ[FullSimplify[coefficient == 0]],
  SNCPoly[<||>],
  SNCPoly[
    <|SNCMonomial[SNCGWord[], SNCNCWord[]] -> coefficient|>
  ]
];

SNCCoord[coordinate_] := Module[{},
  If[! KeyExistsQ[$SNCRank, coordinate],
    Print[
      "FAIL: unregistered SNC Grassmann coordinate ",
      HoldForm[coordinate]
    ];
    Exit[1]
  ];
  SNCPoly[
    <|SNCMonomial[SNCGWord[coordinate], SNCNCWord[]] -> 1|>
  ]
];

SNCField[field_] := SNCPoly[
  <|SNCMonomial[SNCGWord[], SNCNCWord[field]] -> 1|>
];

SNCAdd[] := SNCConst[0];
SNCAdd[polynomial_SNCPoly] := polynomial;
SNCAdd[arguments__SNCPoly] := SNCPoly @ sncClean @ Merge[
  First /@ {arguments},
  FullSimplify[Total[#]] &
];

SNCScale[coefficient_, SNCPoly[association_Association]] :=
  SNCPoly @ sncClean @ Association @ KeyValueMap[
    #1 -> FullSimplify[coefficient #2] &,
    association
  ];

SNCSub[left_SNCPoly, right_SNCPoly] :=
  SNCAdd[left, SNCScale[-1, right]];

ClearAll[sncCoordinateProduct];
sncCoordinateProduct[SNCGWord[a___], SNCGWord[b___]] := Module[
  {coordinates = {a, b}, ranks, inversions, sorted},
  If[
    ! DuplicateFreeQ[coordinates],
    Return[{0, SNCGWord[]}]
  ];
  If[
    ! And @@ (KeyExistsQ[$SNCRank, #] & /@ coordinates),
    Print[
      "FAIL: unregistered coordinate in SNC word ",
      HoldForm[coordinates]
    ];
    Exit[1]
  ];
  ranks = Lookup[$SNCRank, coordinates];
  inversions = Sum[
    Boole[ranks[[i]] > ranks[[j]]],
    {i, 1, Length[ranks]},
    {j, i + 1, Length[ranks]}
  ];
  sorted = SortBy[coordinates, Lookup[$SNCRank, #] &];
  {(-1)^inversions, Apply[SNCGWord, sorted]}
];

ClearAll[sncMultiplyMonomials];
sncMultiplyMonomials[
  SNCMonomial[g1_SNCGWord, f1_SNCNCWord],
  SNCMonomial[g2_SNCGWord, f2_SNCNCWord]
] := Module[
  {coordinates2 = List @@ g2, fields1 = List @@ f1, crossingSign, gp},
  crossingSign = (-1)^(
    Mod[Total[fieldParity /@ fields1], 2]
      Length[coordinates2]
  );
  gp = sncCoordinateProduct[g1, g2];
  If[
    gp[[1]] === 0,
    {0, SNCMonomial[SNCGWord[], SNCNCWord[]]},
    {
      crossingSign gp[[1]],
      SNCMonomial[
        gp[[2]],
        Apply[SNCNCWord, Join[fields1, List @@ f2]]
      ]
    }
  ]
];

ClearAll[sncMul2];
sncMul2[
  SNCPoly[left_Association],
  SNCPoly[right_Association]
] := Module[{rules, product},
  rules = Flatten @ KeyValueMap[
    Function[{leftMonomial, leftCoefficient},
      KeyValueMap[
        Function[{rightMonomial, rightCoefficient},
          product = sncMultiplyMonomials[
            leftMonomial,
            rightMonomial
          ];
          If[
            product[[1]] === 0,
            Nothing,
            product[[2]] ->
              FullSimplify[
                product[[1]]
                  leftCoefficient
                  rightCoefficient
              ]
          ]
        ],
        right
      ]
    ],
    left
  ];
  If[
    rules === {},
    SNCConst[0],
    SNCPoly @ sncClean @ Merge[
      Association /@ rules,
      FullSimplify[Total[#]] &
    ]
  ]
];

SNCMul[] := SNCConst[1];
SNCMul[polynomial_SNCPoly] := polynomial;
SNCMul[left_SNCPoly, right_SNCPoly] := sncMul2[left, right];
SNCMul[
  left_SNCPoly,
  right_SNCPoly,
  remaining__SNCPoly
] := SNCMul[sncMul2[left, right], remaining];

SNCPow[polynomial_SNCPoly, 0] := SNCConst[1];
SNCPow[polynomial_SNCPoly, power_Integer?Positive] :=
  Nest[SNCMul[#, polynomial] &, SNCConst[1], power];

SNCLeftD[
  coordinate_,
  SNCPoly[association_Association]
] := Module[{rules},
  rules = Flatten @ KeyValueMap[
    Function[{monomial, coefficient},
      Module[
        {coordinates = List @@ monomial[[1]], position, remaining},
        position = FirstPosition[
          coordinates,
          coordinate,
          Missing["NotFound"]
        ];
        If[
          MissingQ[position],
          Nothing,
          remaining = Delete[coordinates, position];
          SNCMonomial[
            Apply[SNCGWord, remaining],
            monomial[[2]]
          ] ->
            FullSimplify[
              (-1)^(First[position] - 1) coefficient
            ]
        ]
      ]
    ],
    association
  ];
  If[
    rules === {},
    SNCConst[0],
    SNCPoly @ sncClean @ Merge[
      Association /@ rules,
      FullSimplify[Total[#]] &
    ]
  ]
];

fieldBosonD[a_, Fld[name_, indices___]] :=
  DFld[{a}, Fld[name, indices]];
fieldBosonD[a_, DFld[derivatives_List, field_]] :=
  DFld[Sort[Append[derivatives, a]], field];

SNCBosonD[
  SNCPoly[association_Association],
  a_
] := Module[{terms},
  terms = Flatten @ KeyValueMap[
    Function[{monomial, coefficient},
      Module[{fields = List @@ monomial[[2]], scalarTerm, fieldTerms},
        scalarTerm = If[
          TrueQ[
            FullSimplify[
              D[coefficient, yCoordinate[a]] == 0
            ]
          ],
          Nothing,
          SNCPoly[
            <|monomial ->
              FullSimplify[
                D[coefficient, yCoordinate[a]]
              ]|>
          ]
        ];
        fieldTerms = Table[
          SNCPoly[
            <|
              SNCMonomial[
                monomial[[1]],
                Apply[
                  SNCNCWord,
                  ReplacePart[
                    fields,
                    position ->
                      fieldBosonD[a, fields[[position]]]
                  ]
                ]
              ] -> coefficient
            |>
          ],
          {position, Length[fields]}
        ];
        DeleteCases[
          Join[{scalarTerm}, fieldTerms],
          Nothing
        ]
      ]
    ],
    association
  ];
  If[
    terms === {},
    SNCConst[0],
    SNCAdd @@ terms
  ]
];

SNCZeroQ[SNCPoly[association_Association]] := And @@ (
  TrueQ[FullSimplify[# == 0]] & /@ Values[association]
);
SNCEqualQ[left_SNCPoly, right_SNCPoly] :=
  SNCZeroQ[SNCSub[left, right]];

SNCNormal[SNCPoly[association_Association]] := If[
  association === <||>,
  0,
  Total @ KeyValueMap[
    Function[{monomial, coefficient},
      coefficient
        Apply[
          SYMExactGrassmann`ExteriorMonomial,
          List @@ monomial[[1]]
        ]
        Apply[
          NonCommutativeMultiply,
          List @@ monomial[[2]]
        ]
    ],
    association
  ]
];

SNCSetCoordinatesZero[
  SNCPoly[association_Association],
  coordinates_List
] := SNCPoly @ sncClean @ Association @ Select[
  Normal[association],
  FreeQ[
    List @@ First[#][[1]],
    Alternatives @@ coordinates
  ] &
];

SNCSelect[
  SNCPoly[association_Association],
  predicate_
] := SNCPoly @ sncClean @ Association @ KeyValueMap[
  If[TrueQ[predicate[#1, #2]], #1 -> #2, Nothing] &,
  association
];

AssertSNCZero[
  name_String,
  polynomial_SNCPoly
] := Module[{ok = SNCZeroQ[polynomial]},
  Print[If[ok, "PASS: ", "FAIL: "], name];
  If[!ok,
    Print["Residual = ", SNCNormal[polynomial]];
    Print[
      "Nonzero Grassmann/ordered-field coefficients = ",
      Normal[First[polynomial]]
    ];
    Exit[1]
  ];
  True
];

AssertSNCEqual[
  name_String,
  left_SNCPoly,
  right_SNCPoly
] := AssertSNCZero[name, SNCSub[left, right]];

AssertSNCZero[name_String, expression_] := (
  Print["FAIL: ", name];
  Print[
    "Residual is not a canonical SNCPoly = ",
    HoldForm[expression]
  ];
  Print[
    "Nonzero Grassmann/ordered-field coefficients = NOT AVAILABLE"
  ];
  Exit[1]
);

AssertSNCEqual[name_String, left_, right_] := (
  Print["FAIL: ", name];
  Print[
    "At least one side is not a canonical SNCPoly. LHS = ",
    HoldForm[left],
    "; RHS = ",
    HoldForm[right]
  ];
  Print[
    "Nonzero Grassmann/ordered-field coefficients = NOT AVAILABLE"
  ];
  Exit[1]
);

End[];
EndPackage[];


==> anc/TEX_NOTEBOOK_CROSSWALK.md <==
# TeX–notebook verification crosswalk

The `.wl` files are the canonical executable sources. “PASS” means an exact
symbolic identity. Grassmann expressions are reduced coefficient by
coefficient, with no random or numerical substitution.

| TeX equation, section, or derivation | Canonical source | Representative exact assertion(s) |
|---|---|---|
| `eq:SUnifiedCoordinatesMetric`, `eq:SUnifiedSpinorMetric`, spacetime orientation | `00_IT_Lorentzian_Conventions_Analytic.wl` | Lorentz metric inverse; undotted and dotted epsilon inverse identities; `epsilon^0123=+1`, `epsilon_0123=-1` |
| `eq:SUnifiedClifford`, Lorentz generators, parity-odd trace signs | `00_IT_Lorentzian_Conventions_Analytic.wl` | every sigma–barsigma Clifford case; chiral and barred Lorentz-generator trace identities |
| Lorentzian Hodge conventions | `00_IT_Lorentzian_Conventions_Analytic.wl` | `star^2=-1`; projector idempotence; projected bivector eigenvalue `-i chi` |
| `eq:SUnifiedFlatAlgebra`, chiral dual basis, (E^A D_A=d/ds) | `00_IT_Lorentzian_Conventions_Analytic.wl` | exhaustive flat derivative algebra; coframe/frame inverse; `+2i` chiral-coordinate shift; path-pullback identity |
| `eq:SOperatorTransporterDefinition`, `eq:STangentInsertion` | `01_POOC_Transporter_Area_Jacobi_Analytic.wl` | backward translation plus Wilson multiplication; tangent insertion sign; transporter composition |
| `eq:STorsionSubtractedAreaDerivative`, `eq:SuppITMixedAreaDerivativePOOC` | `01_POOC_Transporter_Area_Jacobi_Analytic.wl` | torsion-subtracted commutator; native-sign curvature insertion; mixed-area minus sign |
| Ordered adjoint derivative and three-point Jacobi decomposition | `01_POOC_Transporter_Area_Jacobi_Analytic.wl` | ordered endpoint subtraction; separation into torsion-Jacobi and torsionful-Bianchi tensors |
| `eq:SuppITWZPrepotentialY`, WZ nilpotency | `02_IT_WZ_Components_Analytic.wl` | exact x-to-y translation; `V_WZ^3=0`; exact quadratic Fierz coefficient |
| `eq:SuppITWZSpinorConnection`, `eq:SuppITWZVectorConnection`, `eq:SuppITWZChiralFieldStrength` | `02_IT_WZ_Components_Analytic.wl` | complete indexed component expansions and chirality |
| Shifted connection identities in S4 | `02_IT_WZ_Components_Analytic.wl` | coordinate-basis connection identity and derived shifted vector connection |
| `eq:SuppITComponentAction`, component Euler equations, topological sign | `03_IT_ComponentEOM_ModifiedVariation_Analytic.wl` | exact action assembly; negative chiral parity-odd term; vector-EOM gaugino coefficient |
| `eq:SuppITCovariantEOMDefinition`, `eq:SuppITCovariantEOMExpansion` | `03_IT_ComponentEOM_ModifiedVariation_Analytic.wl` | independent covariant-EOM expansion equals the four Euler equations |
| Chiral and anti-chiral projected operators | `03_IT_ComponentEOM_ModifiedVariation_Analytic.wl` | explicit raised/lowered-index contraction with the `+1/8` projector coefficient and its conjugate |
| `eq:SuppITModifiedFunctionalDerivative`, `eq:SuppITModifiedVariationDivergenceFree` | `03_IT_ComponentEOM_ModifiedVariation_Analytic.wl` | complete modified variation and exact local functional superdivergence |
| `eq:SuppITExplicitKy`, `eq:SuppITExplicitKeta` | `04_IT_Projector_GaugeUnfixing_Analytic.wl` | every raw-projector coefficient and Grassmann ordering; both line-specific `Dhat=Dtilde-B` descendants |
| `eq:SuppITCompactGeometricProjector`, `eq:SuppITExplicitBDescendant` | `04_IT_Projector_GaugeUnfixing_Analytic.wl` | independently assembled component sectors; exact B descendant; compact-to-raw comparison |
| `eq:SuppITManifestKernelDecomposition`, `eq:SuppITBContactRecombination` | `04_IT_Projector_GaugeUnfixing_Analytic.wl` | `IR=IWZCorrected+Id+IBSource`; `IBSource=2 DeltaPiB`; recombination to the published contact |
| `eq:SuppITTwoRawBResidualLines`, `tab:SuppITBResidualMonomials`, `eq:SRC3BResidualColorCompletion`, `eq:SuppITBResidualCoefficientTwo` | `04_IT_Projector_GaugeUnfixing_Analytic.wl` | exact source classification of eight `dy` and four `deta` rows; all twelve coefficients nonzero and in the `barlambda` sector; retained pre-completeness color placement and common completed color word; independent grouped sums and TeX row-signature read-back |
| S4 endpoint differentiation, U(N) completeness, mixed-area conversion, restricted Ward remainder | `04_IT_Projector_GaugeUnfixing_Analytic.wl` | exact endpoint, color, coefficient, area, and unit-normalized total-derivative identities |
| S4 U(N)/SU(N) hierarchy and S8 dressing coefficients | `05_IT_ColorHierarchy_Analytic.wl` | four open-index completeness contractions and every same-loop/joining coefficient |
| `eq:SVariationInvariantTangent`, bounded point derivative, S6 chain and product rules | `06_FiniteStokes_Leibniz_Analytic.wl` | primitive tangent variation; bounded-variation jump; graded Hessian cancellation; area/local chain rules; POOC product rule |
| Simultaneous finite-Stokes endpoint operators at arbitrary complex (
ho) | `06_FiniteStokes_Leibniz_Analytic.wl` | unrestricted complex exponential factor and simultaneous exact annihilation of composites |
| `eq:SCompleteSewingConditions`, `eq:SExactSewingCorrection`, `eq:SSewingKernelIdentity` | `07_DifferentiatedKernel_Sewing_Analytic.wl` | exact odd-left-derivative derivation of all four signed terms before assumptions; exact cancellation under `Delta=0`, `P Delta=Q Delta=0`, `P Q Delta=0`; anti-chiral mirror |
| S10 complex Hodge projector and simple-bivector norm | `08_LorentzianHodge_Boundary_Analytic.wl` | exhaustive `star^2=-1`; `P_chi^2=P_chi`; direct `Sigma=2 P_chi B` eigenvalue; simple-bivector norm and dual contraction |
| S10 stationary boundary variation and current | `08_LorentzianHodge_Boundary_Analytic.wl` | indexed boundary factor two; `Omega_ab=-2 Sigma_ab/L`; Hodge eigenvalue of `Omega` |
| `eq:SLorentzianChiralVV`, conjugate assignments, torsionful Bianchi components | `09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl` | complete chiral/conjugate families and exact reduction of the three-vector residuals to current conservation |
| `eq:SRC3HodgeITSectors`, `eq:SRC3HodgeITMixedComponents`, `eq:SRC3HodgeITFrameBridge` | `09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl` | unique exact sigma-frame reconstruction from `OmegaP`/`OmegaM`; Lorentzian Hodge eigenvalues `-i` and `+i`; componentwise native mixed-area bridge |
| `eq:SRC3HodgeITBianchiPlus`, `eq:SRC3HodgeITDirectPlus`, `eq:SRC3HodgeITBianchiMinus`, `eq:SRC3HodgeITDirectMinus`, `eq:SRC3HodgeITCrossedZeros` | `09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl` | mixed components of the same torsionful ordered-Bianchi system; exact direct scales `+i/4` and `-i/4`; direct zeros derived from Bianchi symmetry; crossed zeros from identically absent opposite mixed components; generated-equation read-back |
| Super–Weierstrass null-bispinor construction | `09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl` | rank-one factorization; null induced tangents; Lorentzian Hodge sector |
| `eq:SPositiveRectanglePhase`, `eq:SPositiveStaticEnergy` | `10_StaticRectangle_Reality_Analytic.wl` | Lorentzian rectangle metric and determinant; SHD action; conjugate-pair reality; positive static energy |
| `eq:SuppFlatExponentialIntegral`, `eq:SuppGeodesicKernelNormalization` | `11_SurfaceGeodesic_Contact_Normalization_Analytic.wl` | exact radial integral `12 Pi^2/Lambda^4` and normalization `Lambda^4/(12 Pi^2)` |
| `eq:SuppGeodesicChordLocalExpansion`, `eq:SuppRescaledGeodesicLength`, `eq:SuppGeodesicKernelCurvatureCorrection` | `11_SurfaceGeodesic_Contact_Normalization_Analytic.wl` | unit-speed chord expansion and reversion; exactly zero `1/Lambda` coefficient; first `1/Lambda^2` correction; fixed-positive-length exponential suppression |
| Source inventory, generated RC3 inputs, immutable publication hashes, figure presence, labels, citations, current-run records, and TeX builds | `12_SourceSynchronization_Build.wl` | 00–12 source-list agreement; fail-closed-marker exclusion; twelve-row and Hodge-label audits; current 00–11 hash/exit audit; real `GeodesicPath.png` load and PDF recorder check; duplicate/unresolved-label and citation checks; warning-free `latexmk` builds |
| Generated notebook input-cell read-back | `generate_source_identical_notebooks.wl` | each extracted input source is byte-for-byte identical to its canonical `.wl` source |

## Analytic scope

The following are **ANALYTIC, NOT AUTOMATED**: the BV cut cancellation and
shrinking-interval argument; functional integration by parts and the
restricted-supergauge Ward identity as a quantum statement; smoothly
selected stationary-branch dependence after factoring zero modes; existence
and global regularity of the selected surface; exact surface-geodesic
partition and additivity; dominated convergence for the full distributional
limit; the Goldschmidt–White zero-length interpretation; the envelope
theorem; prepotential independence of the contour functional; and dynamical
stability and selection of the loop-flow fixed point.


==> anc/bibliography.bib <==
@article{Kolm41,
author = {A.N. ~Kolmogorov},
title = "{The local structure of turbulence in incompressible viscous fluid for
very large Reynolds numbers}",
journal = {C. R. Acad. Sci. URSS},
volume = {30(4)},
pages ={301--305}, 
year =1941
}

@article{MMEq79,
  author  = {Makeenko, Yu. M. and Migdal, A. A.},
  title   = {Exact equation for the loop average in multicolor QCD},
  journal = {Physics Letters B},
  volume  = {88},
  number  = {1},
  pages   = {135--137},
  year    = {1979},
  issn    = {0370-2693},
  doi     = {10.1016/0370-2693(79)90131-3},
  url     = {https://doi.org/10.1016/0370-2693(79)90131-3}
}

@article{MM1981NPB,
  author       = {Yuri M. Makeenko and Alexander A. Migdal},
  title        = {Quantum Chromodynamics as Dynamics of Loops},
  journal      = {Nuclear Physics B},
  volume       = {188},
  pages        = {269--316},
  year         = {1981},
  doi          = {10.1016/0550-3213(81)90105-2},
  publisher    = {Elsevier},
}

@article{migdal2025duality,
  author = {Migdal, Alexander},
  title = {Duality of {Navier}--{Stokes} to a one-dimensional system},
  journal = {International Journal of Modern Physics A},
  year = {2025},
  pages = {2541004},
  doi = {10.1142/S0217751X25410040},
  note = {Online Ready}
}


@article{migdal2025SQYMflow,
title = {Spontaneous quantization of the Yang–Mills gradient flow},
journal = {Nuclear Physics B},
volume = {1020},
pages = {117129},
year = {2025},
issn = {0550-3213},
doi = {https://doi.org/10.1016/j.nuclphysb.2025.117129},
url = {https://www.sciencedirect.com/science/article/pii/S0550321325003384},
author = {Alexander Migdal},
keywords = {Gradient flow, Yang–Mills theory, Loop equation, Number theory, Euler ensemble},
abstract = {We formulate a nonsingular loop–space calculus for the Yang–Mills (YM) gradient flow directly in terms of Wilson loop functionals, rather than the underlying gauge fields. All variations act within the manifold of smooth loops via “dot derivatives” that are finite, parametrization–invariant, and free of cusp or backtracking singularities. This yields a closed linear diffusion equation in loop space for Wilson loops. The associated loop operator is universal and trilinear in functional derivatives, and the formulation automatically factors out gauge transformations, exposing the gauge–invariant core of the flow. The construction is valid for any (Abelian or non–Abelian) gauge group. We identify two distinct classes of exact solutions. First, a self–dual (Hodge–dual) matrix–valued minimal surface whose area functional, when exponentiated, solves the fixed–point loop equation exactly, without contact terms or ambiguities; for planar loops the dual area equals 22 times the Euclidean minimal area, providing a geometrically grounded confinement mechanism. We also prove that the ordinary minimal surface in R4 fails to satisfy the fixed–point loop equation, due to a singular nonvanishing contribution from the loop operator. Second, a decaying–flow solution in which the momentum loop executes a periodic random walk on regular star polygons (the “Euler ensemble” known from Navier–Stokes turbulence). Both classes realize spontaneous quantization: the self–dual solution furnishes a stationary quantized state (a fixed manifold of the flow), while the decaying solution describes a quantized trajectory that approaches a pure–gauge vacuum along a universal path. Thus we obtain exact solutions of the Wilson–loop evolution in YM gradient flow. We discuss the emergence of quantum–like Wilson–loop statistics from deterministic classical dynamics, potential implications for confinement in QCD, and the role of these fixed manifolds and trajectories as attractors in the space of YM gradient–flow solutions.}
}


@article{MakeenkoGravity,
  author       = {Makeenko, Yu. M. and Voronov, N. A. },
  title        = "Loop equations in the theory of gravity",
  journal      = "Sov. J. Nucl. Phys.",
  volume       = "36",
  year         = "1982",
  pages        = "444",
  note         = "Translated from Yad. Fiz. 36 (1982) 758-766"
}
@article{Mig83,
  author  = {A. A. Migdal},
  title   = {Loop equations and $1/N$ expansion},
  journal = {Physics Reports},
  volume  = {102},
  number  = {4},
  pages   = {199--290},
  year    = {1983},
  doi     = {10.1016/0370-1573(83)90076-5}
}

@misc{migdal2025rotation,
author = {A.~Migdal}, 
title = "{Quantum Solution of Classical Turbulence Forced by Random Rotation}",
year = 2025,
note ={"In preparation"}
}

@misc{migdal2025mixing,
      title={Dual Theory of Turbulent Mixing}, 
      author={Alexander Migdal},
      year={2025},
      eprint={2504.10205},
      archivePrefix={arXiv},
      primaryClass={physics.flu-dyn},
      howpublished ={\url{https://arxiv.org/abs/2504.10205}}
}

@article{DeLellisInprep,
  author    = {Brué, Elia and De Lellis, Camillo},
  title     = {Some Rigorous Remarks on Migdal's Momentum Loop Equation},
  journal   = {Journal of Mathematical Fluid Mechanics},
  volume    = {28},
  pages     = {45},
  year      = {2026},
  doi       = {10.1007/s00021-026-01023-8},
  url       = {https://doi.org/10.1007/s00021-026-01023-8},
      eprint={2509.18992},
      archivePrefix={arXiv},
      primaryClass={math.AP}
}


@misc{Migdal2025MHD,
title={Dual Theory of MHD Turbulence}, 
      author={Alexander Migdal},
      year={2025},
      eprint={2503.12682},
      archivePrefix={arXiv},
      primaryClass={physics.flu-dyn},
      howpublished ={\url{https://arxiv.org/abs/2503.12682}}
}
@article{TurbulentDecaySreeni22,
author = {Panickacheril John, John  and Donzis, Diego A.  and Sreenivasan, Katepalli R. },
title = {Laws of turbulence decay from direct numerical simulations},
journal = {Philosophical Transactions of the Royal Society A: Mathematical, Physical and Engineering Sciences},
volume = {380},
number = {2218},
pages = {20210089},
year = {2022},
doi = {10.1098/rsta.2021.0089},

URL = {https://royalsocietypublishing.org/doi/abs/10.1098/rsta.2021.0089},
eprint = {https://royalsocietypublishing.org/doi/pdf/10.1098/rsta.2021.0089}
,
    abstract = { Inspection of available data on the decay exponent for the kinetic energy of homogeneous and isotropic turbulence (HIT) shows that it varies by as much as 100\%. Measurements and simulations often show no correspondence with theoretical arguments, which are themselves varied. This situation is unsatisfactory given that HIT is a building block of turbulence theory and modelling. We take recourse to a large base of direct numerical simulations and study decaying HIT for a variety of initial conditions. We show that the Kolmogorov decay exponent and the Birkhoff–Saffman decay are both observed, albeit approximately, for long periods of time if the initial conditions are appropriately arranged. We also present, for both cases, other turbulent statistics such as the velocity derivative skewness, energy spectra and dissipation, and show that the decay and growth laws are approximately as expected theoretically, though the wavenumber spectrum near the origin begins to change relatively quickly, suggesting that the invariants do not strictly exist. We comment briefly on why the decay exponent has varied so widely in past experiments and simulations. This article is part of the theme issue ‘Scaling the turbulence edifice (part 1)’. }
}


@misc{Umeki,
author ="{ Makoto Umeki}", 
publisher={Tokyo University Preprint},
year = 1993,
month = "July",
url = {https://arxiv.org/abs/hep-th/9307144}
}

@misc{KH20,
   author = "Wikipedia",
   title = "{Kelvin-Helmholtz instability} --- {W}ikipedia{,} The Free Encyclopedia",
   year = "2020",
   url = {https://en.wikipedia.org/wiki/Kelvin-Helmholtz_Instability
   },
   note = "[Online; accessed 29-October-2020]"
}
@misc{RHP,
   author = "Encyclopedia of Mathematics",
   title = "{Boundary value problem, complex-variable methods. Encyclopedia of Mathematics.}",
   year = "2020",
   url = {http://encyclopediaofmath.org/index.php?title=Boundary_value_problem,_complex-variable_methods&oldid=46131},
   note = "[Online; accessed 30-045-2020]"
}
@misc{GLQ,
   author = "Wikipedia",
   title = "{Gauss-Legendre quadrature} --- {W}ikipedia{,} The Free Encyclopedia",
   year = "2020",
   url = {https://en.wikipedia.org/wiki/Gauss%E2%80%93Legendre_quadrature},
   note = "[Online; accessed 9-November-2020]"
}
@misc{DL21,
   author = "Wikipedia",
   title = "{Double layer (surface science)} --- {W}ikipedia{,} The Free Encyclopedia",
   year = "2021",
   url = {https://en.wikipedia.org/wiki/Double_layer_(surface_science)},
   note = "[Online; accessed 24-January-2021]"
}
@article{Cvitanovi__2010,
	doi = {10.1088/0031-8949/2010/t142/014007},
	url = {https://doi.org/10.1088/0031-8949/2010/t142/014007},
	year = 2010,
	month = {dec},
	publisher = {{IOP} Publishing},
	volume = {T142},
	pages = {014007},
	author = {P Cvitanovi{\'{c}} and J F Gibson},
	title = {Geometry of the turbulence in wall-bounded shear flows: periodic orbits},
	journal = {Physica Scripta},
	abstract = {The dynamical theory of moderate Reynolds number turbulence triangulates the infinite-dimensional Navier–Stokes state space by sets of exact solutions (equilibria, relative equilibria, periodic orbits, etc), which form a rigid backbone that enables us to describe and predict the sinuous motions of a turbulent fluid. We report on the determination of a set of unstable periodic orbits from close recurrences of the turbulent flow. A few equilibria that closely resemble frequently observed but unstable coherent structures are used for constructing a low-dimensional state-space projection from the extremely high-dimensional data sets. The turbulent flow can then be visualized as a sequence of close passages to unstable periodic orbits, i.e the time-recurrent dynamical coherent structures typical of a turbulent flow.
	}
	}
	
@misc{SIF,
   author = "Wikipedia",
   title = "{Schwarz integral formula} --- {W}ikipedia{,} The Free Encyclopedia",
   year = "2021",
   url = {https://en.wikipedia.org/wiki/Schwarz_integral_formula#:~:text=In%20complex%20analysis%2C%20a%20branch,values%20of%20its%20real%20part.},
   note = "[Online; accessed 16-October-2020]"
}



@article{McKee2007,
   author = "McKee, Christopher F. and Ostriker, Eve C.",
   title = "Theory of Star Formation", 
   journal= "Annual Review of Astronomy and Astrophysics",
   year = "2007",
   volume = "45",
   number = "Volume 45, 2007",
   pages = "565-687",
   doi = "https://doi.org/10.1146/annurev.astro.45.051806.110602",
   url = "https://www.annualreviews.org/content/journals/10.1146/annurev.astro.45.051806.110602",
   publisher = "Annual Reviews",
   issn = "1545-4282",
   type = "Journal Article",
   keywords = "accretion",
   keywords = "jets and outflows",
   keywords = "gravitational collapse",
   keywords = "giant molecular clouds",
   keywords = "HII regions",
   keywords = "interstellar medium",
   keywords = "magnetohydrodynamics",
   keywords = "star clusters",
   keywords = "initial mass function",
   keywords = "turbulence",
   keywords = "galaxies",
   keywords = "protostars",
   abstract = "Abstract We review current understanding of star formation, outlining an overall theoretical framework and the observations that motivate it. A conception of star formation has emerged in which turbulence plays a dual role, both creating overdensities to initiate gravitational contraction or collapse, and countering the effects of gravity in these overdense regions. The key dynamical processes involved in star formation—turbulence, magnetic fields, and self-gravity—are highly nonlinear and multidimensional. Physical arguments are used to identify and explain the features and scalings involved in star formation, and results from numerical simulations are used to quantify these effects. We divide star formation into large-scale and small-scale regimes and review each in turn. Large scales range from galaxies to giant molecular clouds (GMCs) and their substructures. Important problems include how GMCs form and evolve, what determines the star formation rate (SFR), and what determines the initial mass function (IMF). Small scales range from dense cores to the protostellar systems they beget. We discuss formation of both low- and high-mass stars, including ongoing accretion. The development of winds and outflows is increasingly well understood, as are the mechanisms governing angular momentum transport in disks. Although outstanding questions remain, the framework is now in place to build a comprehensive theory of star formation that will be tested by the next generation of telescopes.",
  }

'@article{Crutcher2012,
title = "Magnetic fields in molecular clouds",
abstract = "This review examines observations of magnetic fields in molecular clouds and what those observations tell us about the theory of molecular cloud evolution and star formation. First, the review briefly summarizes classes of theoretical models of molecular clouds and specific predictions of the models that can be tested by observation. Then, the review describes the techniques for observing and mapping magnetic fields in molecular clouds, followed by discussion of important examples of observational studies using each technique. A synthesis of results from all observational techniques summarizes the current state, which is that though magnetic fields generally dominate turbulence, there is no definitive evidence for magnetic fields dominating gravity in molecular clouds or for ambipolar-diffusion-driven star formation. Finally, the review discusses prospects for advances in our observational capabilities with telescopes and instruments now beginning operation or under construction.",
keywords = "Zeeman effect, ambipolar diffusion, dust polarization, magnetohydrodynamic (MHD) turbulence, spectral-line polarization, star formation",
author = "Crutcher, {Richard M.}",
year = "2012",
month = sep,
doi = "10.1146/annurev-astro-081811-125514",
language = "English (US)",
volume = "50",
pages = "29--63",
journal = "Annual Review of Astronomy and Astrophysics",
issn = "0066-4146",
publisher = "Annual Reviews Inc.",
}'

@ARTICLE{Balbus1991,
       author = {{Balbus}, Steven A. and {Hawley}, John F.},
        title = "{A Powerful Local Shear Instability in Weakly Magnetized Disks. I. Linear Analysis}",
      journal = {\apj},
     keywords = {Accretion Disks, Magnetohydrodynamic Stability, Stellar Magnetic Fields, Stellar Mass Accretion, Boussinesq Approximation, Computational Astrophysics, Linear Systems, Astrophysics, ACCRETION, HYDRODYNAMICS, HYDROMAGNETICS, INSTABILITIES},
         year = 1991,
        month = jul,
       volume = {376},
        pages = {214},
          doi = {10.1086/170270},
       adsurl = {https://ui.adsabs.harvard.edu/abs/1991ApJ...376..214B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@article{Blandford1982,
    author = {Blandford, R. D. and Payne, D. G.},
    title = {Hydromagnetic flows from accretion discs and the production of radio jets},
    journal = {Monthly Notices of the Royal Astronomical Society},
    volume = {199},
    number = {4},
    pages = {883-903},
    year = {1982},
    month = {08},
    issn = {0035-8711},
    doi = {10.1093/mnras/199.4.883},
    url = {https://doi.org/10.1093/mnras/199.4.883},
    eprint = {https://academic.oup.com/mnras/article-pdf/199/4/883/2880142/mnras199-0883.pdf},
}

@article{Schekochihin2004,
  author    = {Schekochihin, Alexander A. and Cowley, Steven C. and Taylor, Samuel F. and Maron, Jason L. and McWilliams, James C.},
  title     = {From Small-Scale Dynamo to Isotropic MHD Turbulence},
  journal   = {Astrophysics and Space Science},
  volume    = {292},
  number    = {1},
  pages     = {141--146},
  year      = {2004},
  doi       = {10.1023/B:ASTR.0000045010.69658.a8},
  url       = {https://doi.org/10.1023/B:ASTR.0000045010.69658.a8},
  issn      = {1572-946X},
  abstract  = {We consider the problem of incompressible, forced, nonhelical, homogeneous, isotropic MHD turbulence with no mean magnetic field. This problem is essentially different from the case with externally imposed uniform mean field. There is no scale-by-scale equipartition between magnetic and kinetic energies as would be the case for the Alfvén-wave turbulence. The isotropic MHD turbulence is the end state of the turbulent dynamo which generates folded fields with small-scale direction reversals. We propose that the statistics seen in numerical simulations of isotropic MHD turbulence could be explained as a superposition of these folded fields and Alfvén-like waves that propagate along the folds.}
}
@article{Federrath2016, title={Magnetic field amplification in turbulent astrophysical plasmas}, volume={82}, DOI={10.1017/S0022377816001069}, number={6}, journal={Journal of Plasma Physics}, author={Federrath, Christoph}, year={2016}, pages={535820601}}

@ARTICLE{Parker1958,
       author = {{Parker}, E.~N.},
        title = "{Dynamics of the Interplanetary Gas and Magnetic Fields.}",
      journal = {\apj},
         year = 1958,
        month = nov,
       volume = {128},
        pages = {664},
          doi = {10.1086/146579},
       adsurl = {https://ui.adsabs.harvard.edu/abs/1958ApJ...128..664P},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@BOOK{Aschwanden2004,
       author = {{Aschwanden}, Markus J.},
        title = "{Physics of the Solar Corona. An Introduction}",
         year = 2004,
       adsurl = {https://ui.adsabs.harvard.edu/abs/2004psci.book.....A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}
@article{Ryu2009,
  author    = {Dongsu Ryu and Hyesung Kang},
  title     = {Shock waves in the large-scale structure of the Universe},
  journal   = {Astrophysics and Space Science},
  volume    = {322},
  number    = {1},
  pages     = {65--70},
  year      = {2009},
  doi       = {10.1007/s10509-008-9928-y},
  url       = {https://doi.org/10.1007/s10509-008-9928-y},
  issn      = {1572-946X},
  abstract  = {Cosmological shock waves are induced during hierarchical formation of large-scale structure in the universe. Like most astrophysical shocks, they are collisionless, since they form in the tenuous intergalactic medium through electromagnetic viscosities. The gravitational energy released during structure formation is transferred by these shocks to the intergalactic gas as heat, cosmic-rays, turbulence, and magnetic fields. Here we briefly described the properties and consequences of the shock waves in the context of the large-scale structure of the universe.}
}

@article{Subramanian2016,
doi = {10.1088/0034-4885/79/7/076901},
url = {https://dx.doi.org/10.1088/0034-4885/79/7/076901},
year = {2016},
month = {may},
publisher = {IOP Publishing},
volume = {79},
number = {7},
pages = {076901},
author = {Kandaswamy Subramanian},
title = {The origin, evolution and signatures of primordial magnetic fields},
journal = {Reports on Progress in Physics},
abstract = {The universe is magnetized on all scales probed so far. On the largest scales, galaxies and galaxy clusters host magnetic fields at the micro Gauss level coherent on scales up to ten kpc. Recent observational evidence suggests that even the intergalactic medium in voids could host a weak  ∼  10−16 Gauss magnetic field, coherent on Mpc scales. An intriguing possibility is that these observed magnetic fields are a relic from the early universe, albeit one which has been subsequently amplified and maintained by a dynamo in collapsed objects. We review here the origin, evolution and signatures of primordial magnetic fields. After a brief summary of magnetohydrodynamics in the expanding universe, we turn to magnetic field generation during inflation and phase transitions. We trace the linear and nonlinear evolution of the generated primordial fields through the radiation era, including viscous effects. Sensitive observational signatures of primordial magnetic fields on the cosmic microwave background, including current constraints from Planck, are discussed. After recombination, primordial magnetic fields could strongly influence structure formation, especially on dwarf galaxy scales. The resulting signatures on reionization, the redshifted 21 cm line, weak lensing and the Lyman-α forest are outlined. Constraints from radio and γ-ray astronomy are summarized. Astrophysical batteries and the role of dynamos in reshaping the primordial field are briefly considered. The review ends with some final thoughts on primordial magnetic fields.}
}
@ARTICLE{Furth1963,
       author = {{Furth}, Harold P. and {Killeen}, John and {Rosenbluth}, Marshall N.},
        title = "{Finite-Resistivity Instabilities of a Sheet Pinch}",
      journal = {Physics of Fluids},
         year = 1963,
        month = apr,
       volume = {6},
       number = {4},
        pages = {459-484},
          doi = {10.1063/1.1706761},
       adsurl = {https://ui.adsabs.harvard.edu/abs/1963PhFl....6..459F},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@book{Freidberg2014, place={Cambridge}, title={Ideal MHD}, publisher={Cambridge University Press}, author={Freidberg, Jeffrey P.}, year={2014}} 

@article{Chandran2004,
  author    = {Chandran, B. D.},
  title     = {A Review of the Theory of Incompressible MHD Turbulence},
  journal   = {Astrophysics and Space Science},
  volume    = {292},
  pages     = {17--28},
  year      = {2004},
  doi       = {10.1023/B:ASTR.0000044997.79246.d7},
  url       = {https://doi.org/10.1023/B:ASTR.0000044997.79246.d7}
}

@article{Zweibel2009,
   author = "Zweibel, Ellen G. and Yamada, Masaaki",
   title = "Magnetic Reconnection in Astrophysical and Laboratory Plasmas", 
   journal= "Annual Review of Astronomy and Astrophysics",
   year = "2009",
   volume = "47",
   number = "Volume 47, 2009",
   pages = "291-332",
   doi = "https://doi.org/10.1146/annurev-astro-082708-101726",
   url = "https://www.annualreviews.org/content/journals/10.1146/annurev-astro-082708-101726",
   publisher = "Annual Reviews",
   issn = "1545-4282",
   type = "Journal Article",
   keywords = "magnetic reconnection",
   keywords = "laboratory astrophysics",
   keywords = "magnetic fields",
   abstract = "Magnetic reconnection is a topological rearrangement of magnetic field that converts magnetic energy to plasma energy. Astrophysical flares, from the Earth&apos;s magnetosphere to γ-ray bursts and sawtooth crashes in laboratory plasmas, may all be powered by reconnection. Reconnection is essential for dynamos and the large-scale restructuring known as magnetic self-organization. We review reconnection theory and evidence for it. We emphasize recent developments in two-fluid physics, and the experiments, observations, and simulations that verify two-fluid effects. We discuss novel environments such as line-tied, relativistic, and partially ionized plasmas, focusing on mechanisms that make reconnection fast, as observed. Because there is evidence that fast reconnection in astrophysics requires small-scale structure, we briefly introduce how such structure might develop. Several areas merit attention for astrophysical applications: development of a kinetic model of reconnection to enable spectroscopic predictions, better understanding of the interplay between local and global scales, the role of collisionless reconnection in large systems, and the effects of flows, including turbulence.",
  }

@article{Wagner2013,
author = {Wagner, Friedrich},
year = {2013},
month = {06},
pages = {},
title = {The Physics of Magnetic Confinement},
volume = {54},
journal = {EPJ Web of Conferences},
doi = {10.1051/epjconf/20135401007}
}

@book{Hazeltine2013,
  title={Plasma Confinement},
  author={Hazeltine, R.D. and Meiss, J.D.},
  isbn={9780486151038},
  series={Dover Books on Physics},
  url={https://books.google.com/books?id=LDPDAgAAQBAJ},
  year={2013},
  publisher={Dover Publications}
}

@book{Davidson2001, place={Cambridge}, series={Cambridge Texts in Applied Mathematics}, title={An Introduction to Magnetohydrodynamics}, publisher={Cambridge University Press}, author={Davidson, P. A.}, year={2001}, collection={Cambridge Texts in Applied Mathematics}}


@ARTICLE{Goldreich1995,
       author = {{Goldreich}, P. and {Sridhar}, S.},
        title = "{Toward a Theory of Interstellar Turbulence. II. Strong Alfvenic Turbulence}",
      journal = {\apj},
     keywords = {Interstellar Space, Magnetic Fields, Magnetohydrodynamic Turbulence, Magnetohydrodynamic Waves, Electron Density (Concentration), Energy Spectra, Radio Waves, Variations, Wave Scattering, Astrophysics, ISM: GENERAL, MAGNETOHYDRODYNAMICS: MHD, TURBULENCE},
         year = 1995,
        month = jan,
       volume = {438},
        pages = {763},
          doi = {10.1086/175121},
       adsurl = {https://ui.adsabs.harvard.edu/abs/1995ApJ...438..763G},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@book{Biskamp2003, place={Cambridge}, title={Magnetohydrodynamic Turbulence}, publisher={Cambridge University Press}, author={Biskamp, Dieter}, year={2003}} <div></div>
@misc{GDSM24,
  author = {Sasha Migdal},
  title = {Decaying Turbulence Experiment},
  year = {2024},
  howpublished = {\url{https://drive.google.com/drive/folders/1DkHOOxhbsT0prVj65wJPnHOeb_EXc7N6?usp=drive_link}},
  note = {Accessed: 18-November-2024}
}

@article{Strauss1997, title={Reduced MHD in nearly potential magnetic fields}, volume={57}, DOI={10.1017/S0022377896005296}, number={1}, journal={Journal of Plasma Physics}, author={STRAUSS, H. R.}, year={1997}, pages={83–87}} <div></div>
@article{MBO82, 
title={Analytic structure of vortex sheet dynamics. Part 1. Kelvin–Helmholtz instability}, 
volume={114}, 
DOI={10.1017/S0022112082000159}, 
journal={Journal of Fluid Mechanics}, 
publisher={Cambridge University Press}, author={Meiron, Daniel I. and Baker, Gregory R. and Orszag, Steven A.},
year={1982}, 
pages={283–298}
}


@article{Strauss1976,
  author    = {H. R. Strauss},
  title     = {Nonlinear, three-dimensional magnetohydrodynamics of noncircular tokamaks},
  journal   = {Physics of Fluids},
  volume    = {19},
  pages     = {134},
  year      = {1976},
  doi       = {10.1063/1.861310},
  url       = {https://doi.org/10.1063/1.861310}
}

@article{Montgomery1983, title={Anisotropy in MHD turbulence due to a mean magnetic field}, volume={29}, DOI={10.1017/S0022377800000933}, number={3}, journal={Journal of Plasma Physics}, author={Shebalin, John V. and Matthaeus, William H. and Montgomery, David}, year={1983}, pages={525–547}}

@article{Moffatt1979,
  author    = {Keith Moffatt},
  title     = {Magnetic Field Generation in Electrically Conducting Fluids},
  journal   = {Icarus},
  year      = {1979},
  pages     = {n. pag.},
  note      = {Print}
}

@article{Brandenburg2005,
title = {Astrophysical magnetic fields and nonlinear dynamo theory},
journal = {Physics Reports},
volume = {417},
number = {1},
pages = {1-209},
year = {2005},
issn = {0370-1573},
doi = {https://doi.org/10.1016/j.physrep.2005.06.005},
url = {https://www.sciencedirect.com/science/article/pii/S037015730500267X},
author = {Axel Brandenburg and Kandaswamy Subramanian},
keywords = {Magnetohydrodynamics, Dynamos, Turbulence, Mean field theory},
abstract = {The current understanding of astrophysical magnetic fields is reviewed, focusing on their generation and maintenance by turbulence. In the astrophysical context this generation is usually explained by a self-excited dynamo, which involves flows that can amplify a weak ‘seed’ magnetic field exponentially fast. Particular emphasis is placed on the nonlinear saturation of the dynamo. Analytic and numerical results are discussed both for small scale dynamos, which are completely isotropic, and for large scale dynamos, where some form of parity breaking is crucial. Central to the discussion of large scale dynamos is the so-called alpha effect which explains the generation of a mean field if the turbulence lacks mirror symmetry, i.e. if the flow has kinetic helicity. Large scale dynamos produce small scale helical fields as a waste product that quench the large scale dynamo and hence the alpha effect. With this in mind, the microscopic theory of the alpha effect is revisited in full detail and recent results for the loss of helical magnetic fields are reviewed.}
}

@article{QG, 
author = "{D.~Gross , A.~Migdal}",  
title = {A NONPERTURBATIVE TREATMENT OF TWO-DIMENSIONAL
QUANTUM GRAVITY},
journal = {Nuclear Physics}, 
volume = {B335}, 
page =635,
year = 1990
}


@article{IroshnikovKraichnan2013,
author = {"Grappin, Roland and Muller, Wolf-Christian and Verdini, Andrea and Gurcan, Ozgur"},
year = {2013},
month = {12},
pages = {},
title = {Three-dimensional Iroshnikov-Kraichnan turbulence in a mean magnetic field}
}
@article{EF11,
author = {Eames, I.  and Flor, J. B. },
journal = {Philosophical Transactions of the Royal Society A: Mathematical, Physical and Engineering Sciences},
volume = {369},
number = {1937},
pages = {702-705},
year = {2011},
title = {New developments in understanding interfacial processes in turbulent flows},
doi = {10.1098/rsta.2010.0332},
url = {https://royalsocietypublishing.org/doi/abs/10.1098/rsta.2010.0332},
eprint = {https://royalsocietypublishing.org/doi/pdf/10.1098/rsta.2010.0332}
}
@incollection{Feynman,
  author    = {Feynman, Richard P and Leighton, Robert B and Sands, Matthew},
  editor    = {Gottlieb, Michael A. and Pfeiffer, Rudolf},
  booktitle = {The Feynman lectures on physics, Vol. I: Mainly mechanics, radiation, and heat},
  title     = {3-7 How did it get that way?},
  chapter   = {3},
  volume    = {1},
  year      = {2011},
  publisher = {Basic books},
  url       = {https://www.feynmanlectures.caltech.edu/I_03.html},
}
@Article{Rosenhead1931,
author={Rosenhead, L.},
title={The Formation of Vortices from a Surface of Discontinuity},
journal={Proceedings of the Royal Society of London. Series A, Containing Papers of a Mathematical and Physical Character},
year={1931},
month={2020/10/24/},
publisher={The Royal Society},
volume={134},
number={823},
pages={170-192},
note={Full publication date: Nov. 3, 1931}, 
issn={09501207},
url={http://www.jstor.org/stable/95835}
}



@incollection{BURGERS1948,
title = "A Mathematical Model Illustrating the Theory of Turbulence",
editor = "Richard {Von Mises} and Theodore {Von Kármán}",
booktitle = "Advances in Applied Mechanics",
publisher = "Elsevier",
volume = "1",
pages = "171 - 199",
year = "1948",
issn = "0065-2156",
doi = "https://doi.org/10.1016/S0065-2156(08)70100-5",
url = "http://www.sciencedirect.com/science/article/pii/S0065215608701005",
author = "J.M. Burgers"
}
% A.A. Townsend. On the fine-scale structure of turbulence. Proc. Roy. Soc. Lond.
% Ser. A., 208(1095):534–542, 1951. doi: 10.1098/rspa.1951.0179.
@ARTICLE{TW51,
author = {{Townsend}, A.~A.},
        title = "On the fine-scale structure of turbulence",
      journal = {Proc. Roy. Soc. Lond. Ser. A.},
         year = 1951,
       volume = {208(1095)},
        pages = {534–542},
        doi = {10.1098/rspa.1951.0179.},
}
@ARTICLE{BM05,
       author = {{Bazant}, M.~Z. and {Moffatt}, H.~K.},
        title = "{Exact solutions of the Navier Stokes equations having steady vortex structures}",
      journal = {Journal of Fluid Mechanics},
         year = 2005,
        month = oct,
       volume = {541},
        pages = {55-64},
          doi = {10.1017/S0022112005006130},
       adsurl = {https://ui.adsabs.harvard.edu/abs/2005JFM...541...55B},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@article{MKO94, 
title={Stretched vortices – the sinews of turbulence; large-Reynolds-number asymptotics}, 
volume={259}, 
DOI={10.1017/S002211209400011X}, 
journal={Journal of Fluid Mechanics}, publisher={Cambridge University Press}, 
author={Moffatt, H. K. and Kida, S. and Ohkitani, K.}, 
year={1994}, 
pages={241–264}
}
@article{Brady98,
  title={Regularized Vortex Sheet Evolution in Three Dimensions},
  author={M. Brady and A. Leonard and D. Pullin},
  journal={Journal of Computational Physics},
  year={1998},
  volume={146},
  pages={520-545}
}
@inproceedings{M88,
    author={A. A. Migdal},
    title={Random Surfaces and Turbulence},
    year={1988},
    booktitle={Proceedings of the International Workshop on Plasma Theory and Nonlinear and Turbulent Processes in Physics, Kiev, April 1987},
    editor ={V. G. Bar’yakhtar},
    pages ={460},
    bookyear={1988},
    publisher={World Scientific}
}

@ARTICLE{AshtekarVar,
       author = {{Ashtekar}, Abhay},
        title = "{New variables for classical and quantum gravity.}",
      journal = {Physical Review Letters},
     keywords = {Gravitation Theory, Hamiltonian Functions, Quantum Theory, Relativity, Yang-Mills Theory, Imbeddings, Spinor Groups, Physics (General), Gravitation Theory, 04.60.+n, 04.20.Fy, Canonical formalism Lagrangians and variational principles},
         year = 1986,
        month = 11,
       volume = {57},
        pages = {2244-2247},
          doi = {10.1103/PhysRevLett.57.2244},
       adsurl = {https://ui.adsabs.harvard.edu/abs/1986PhRvL..57.2244A},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}
@misc{AshtekarVarWiki,
    author = "{Wikipedia contributors}",
    title = "Ashtekar variables --- {Wikipedia}{,} The Free Encyclopedia",
    year = "2022",
    url = "https://en.wikipedia.org/w/index.php?title=Ashtekar_variables&oldid=1100205855",
    note = "[Online; accessed 17-April-2023]"
  }

@article{RovelliSmolin,
  title = {Knot Theory and Quantum Gravity},
  author = {Rovelli, Carlo and Smolin, Lee},
  journal = {Phys. Rev. Lett.},
  volume = {61},
  issue = {10},
  pages = {1155-1158},
  year = {1988},
  month = {09},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevLett.61.1155},
  url = {https://link.aps.org/doi/10.1103/PhysRevLett.61.1155}
}
  @misc{ LoopGravity,
    author = "{Wikipedia contributors}",
    title = "Loop representation in gauge theories and quantum gravity --- {Wikipedia}{,} The Free Encyclopedia",
    year = "2023",
    url = "https://en.wikipedia.org/w/index.php?title=Loop_representation_in_gauge_theories_and_quantum_gravity&oldid=1134883041",
    note = "[Online; accessed 21-April-2023]"
  }
@article{AM89,
title = "Dynamics of vortex surfaces in three dimensions: Theory and simulations",
journal = "Physica D: Nonlinear Phenomena",
volume = "40",
number = "1",
pages = "91 - 118",
year = "1989",
issn = "0167-2789",
doi = "https://doi.org/10.1016/0167-2789(89)90029-8",
url = "http://www.sciencedirect.com/science/article/pii/0167278989900298",
author = "Michael E. Agishtein and Alexander A. Migdal"
}

@article{heisenberg1971bedeutung,
  title={Die Bedeutung des Sch{\"o}nen in der exakten Naturwissenschaft},
  author={Heisenberg, Werner},
  journal={Physikalische Bl{\"a}tter},
  volume={27},
  number={3},
  pages={97--197},
  year={1971},
  publisher={WILEY-VCH Verlag GmbH Weinheim}
}

@article{chandrasekhar1949heisenberg,
  title={On Heisenberg's elementary theory of turbulence},
  author={Chandrasekhar, Subrahmanyan},
  journal={Proceedings of the Royal Society of London. Series A. Mathematical and Physical Sciences},
  volume={200},
  number={1060},
  pages={20--33},
  year={1949},
  publisher={The Royal Society London}
}

@article{Comte_Bellot_Corrsin_1971, title={Simple Eulerian time correlation of full-and narrow-band velocity signals in grid-generated, ‘isotropic’ turbulence}, volume={48}, DOI={10.1017/S0022112071001599}, number={2}, journal={Journal of Fluid Mechanics}, author={Comte-Bellot, Geneviève and Corrsin, Stanley}, year={1971}, pages={273–337}} 

@article{SreeniChandra,
   author = "Sreenivasan, Katepalli R.",
   title = "Chandrasekhar\&apos;s Fluid Dynamics", 
   journal= "Annual Review of Fluid Mechanics",
   year = "2019",
   volume = "51",
   number = "Volume 51, 2019",
   pages = "1-24",
   doi = "https://doi.org/10.1146/annurev-fluid-010518-040537",
   url = "https://www.annualreviews.org/content/journals/10.1146/annurev-fluid-010518-040537",
   publisher = "Annual Reviews",
   issn = "1545-4479",
   type = "Journal Article",
   keywords = "S. Chandrasekhar",
   keywords = "fluid turbulence",
   keywords = "MHD turbulence",
   keywords = "biography",
   keywords = "hydrodynamic and hydromagnetic stability",
   keywords = "history of science",
   abstract = "Subrahmanyan Chandrasekhar (1910–1995) is justly famous for his lasting contributions to topics such as white dwarfs and black holes (which led to his Nobel Prize), stellar structure and dynamics, general relativity, and other facets of astrophysics. He also devoted some dozen or so of his prime years to fluid dynamics, especially stability and turbulence, and made important contributions. Yet in most assessments of his science, far less attention is paid to his fluid dynamics work because it is dwarfed by other, more prominent work. Even within the fluid dynamics community, his extensive research on turbulence and other problems of fluid dynamics is not well known. This review is a brief assessment of that work. After a few biographical remarks, I recapitulate and assess the essential parts of this work, putting my remarks in the context of times and people with whom Chandrasekhar interacted. I offer a few comments in perspective on how he came to work on turbulence and stability problems, on how he viewed science as an aesthetic activity, and on how one&apos;s place in history gets defined.",
  }


@ARTICLE{Kaneda90,
       author = {{Kaneda}, Yukio},
        title = "{On the three-dimensional motion of an infinitely thin vortex sheet in an ideal fluid}",
      journal = {Physics of Fluids A},
     keywords = {Computational Fluid Dynamics, Euler-Lagrange Equation, Ideal Fluids, Three Dimensional Motion, Vortex Sheets, Flow Velocity, Symmetry, Three Dimensional Flow, Two Dimensional Flow, Fluid Mechanics and Heat Transfer},
         year = 1990,
        month = oct,
       volume = {2},
       number = {10},
        pages = {1817-1826},
          doi = {10.1063/1.857708},
       adsurl = {https://ui.adsabs.harvard.edu/abs/1990PhFlA...2.1817K},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@article{Kuz18,
author = {Agafontsev, Dmitry and Kuznetsov, E.A. and Mailybaev, Alexei},
year = {2018},
month = {09},
pages = {095104},
title = {Development of high vorticity structures and geometrical properties of the vortex line representation},
volume = {30},
journal = {Physics of Fluids},
doi = {10.1063/1.5049119}
}
@incollection{M93,
    pages = {193--231},
    author = {Alexander Migdal},
    title = {Loop Equation and Area Law in Turbulence},
    url = {https://arxiv.org/abs/hep-th/9310088},
    doi = {10.1007/978-1-4615-1819-8},
    year = {1995},
    publisher = {Springer {US}},
    editor = {Laurent Baulieu and Vladimir Dotsenko and Vladimir Kazakov and Paul Windey},
    booktitle = {Quantum Field Theory and String Theory},
}

@article{GMQG,
  title = {Nonperturbative two-dimensional quantum gravity},
  author = {Gross, David J. and Migdal, Alexander A.},
  journal = {Phys. Rev. Lett.},
  volume = {64},
  issue = {2},
  pages = {127--130},
  numpages = {0},
  year = {1990},
  month = {Jan},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevLett.64.127},
  url = {https://link.aps.org/doi/10.1103/PhysRevLett.64.127}
}

@article{brezin1990exactly,
  title={Exactly solvable field theories of closed strings},
  author={Br{\'e}zin, Edouard and Kazakov, VA},
  journal={Physics Letters B},
  volume={236},
  number={2},
  pages={144--150},
  year={1990},
  publisher={Elsevier}
}

@article{douglas1990strings,
  title={Strings in less than one dimension},
  author={Douglas, Michael R and Shenker, Stephen H},
  journal={Nuclear Physics B},
  volume={335},
  number={3},
  pages={635--654},
  year={1990},
  publisher={Elsevier}
}


@misc{DecayingTalk,
   author = "K.R. Sreenivasan",
   title = "Decaying Turbulence",
   year = "2023",
  month= "Dec",
   howpublished = {https://youtu.be/Ghr3-mZJ9I8?si=DrRdu4rDQkaUHomH},
   note = "[Field Theory and Turbulence 2023
DISCUSSION MEETING : FIELD THEORY AND TURBULENCE
; accessed 04-February-2024]"
}

@misc{TurbulenceDuality,
   author = {Migdal, Alexander},
   title = "TurbulenceDuality",
   year = "2025",
  month= "Dec",
   howpublished = {\url{https://github.com/sashamigdal/TurbulenceDuality/}},
   note = "Open source project for study of Turbulencve Duality"
}
@article{gross1990nonperturbative,
  title={Nonperturbative two-dimensional quantum gravity},
  author={Gross, David J and Migdal, Alexander A},
  journal={Physical Review Letters},
  volume={64},
  number={2},
  pages={127},
  year={1990},
  publisher={APS}
}


@article{AgMig92,
author = {AGISHTEIN, M.E. and MIGDAL, A.A.},
title = {SIMULATIONS OF FOUR-DIMENSIONAL SIMPLICIAL QUANTUM GRAVITY AS DYNAMICAL TRIANGULATION},
journal = {Modern Physics Letters A},
volume = {07},
number = {12},
pages = {1039-1061},
year = {1992},
doi = {10.1142/S0217732392000938},

URL = { 
    
        https://doi.org/10.1142/S0217732392000938
    
    

},
eprint = { 
    
        https://doi.org/10.1142/S0217732392000938
    
    

}
,
    abstract = { Four-Dimensional Simplicial Quantum Gravity is simulated using the dynamical triangulation approach. We studied simplicial manifolds of spherical topology and found the critical line for the cosmological constant as a function of the gravitational one, separating the phases of opened and closed Universe. When the bare cosmological constant approaches this line from above, the four-volume grows: we reached about 5×104 simplexes, which proved to be sufficient for the statistical limit of infinite volume. However, for the genuine continuum theory of gravity, the parameters of the lattice model should be further adjusted to reach the second order phase transition point, where the correlation length grows to infinity. We varied the gravitational constant, and we found the first order phase transition, similar to the one found in three-dimensional model, except in 4D the fluctuations are rather large at the transition point, so that this is close to the second order phase transition. The average curvature in cutoff units is large and positive in one phase (gravity), and small negative in another (antigravity). We studied the fractal geometry of both phases, using the heavy particle propagator to define the geodesic map, as well as with the old approach using the shortest lattice paths. The heavy propagator geodesic appeared to be much smoother, so that the scaling laws were found, corresponding to finite fractal dimensions: D+~2.3 in the gravity phase and D−~4.6 in the antigravity phase. Similar, but somewhat lower numbers were obtained from the heat kernel singularity. The influence of the αR2 terms in 2, 3 and 4 dimensions is discussed. }
}
@Article{Franke2021,
author={Franke, Johann},
title={Rational functions, cotangent sums and Eichler integrals},
journal={Research in Number Theory},
year={2021},
month={Mar},
day={17},
volume={7},
number={2},
pages={23},
abstract={With the help of so called pre-weak functions, we formulate a very general transformation law for some holomorphic functions on the upper half plane and motivate the term of a generalized Eisenstein series with real-exponent Fourier expansions. Using the transformation law in the case of negative integers k, we verify a close connection between finite cotangent sums of a specific type and generalized L-functions at integer arguments. Finally, we expand this idea to Eichler integrals and period polynomials for some types of modular forms.},
issn={2363-9555},
doi={10.1007/s40993-021-00250-4},
url={https://doi.org/10.1007/s40993-021-00250-4}
}



@article{Hal20,
    author = {Halawa, B. and Merhi, S. and Tang, C. and Zhou, Q.},
    year = {2020},
    month = {03},
    pages = {},
    title = {Three-dimensional visualization of stratified turbulent wakes at varying Reynolds number},
    volume = {23},
    journal = {Journal of Visualization},
    doi = {10.1007/s12650-020-00638-x}
}
@inproceedings{FP85,
  title={On the singularity structure of fully developed turbulence Turbulence and Predictability},
  booktitle={Geophysical Fluid Dynamics: Proc. Intl School of Physics E. Fermi },
  author={Parisi, G and Frisch, U},
  year={1985},
  pages = {84-88},
  editor= {M Ghil, R Benzi and G Parisi},
  publisher={Amsterdam: North-Holland}
}

@article{BK07,
   title={Burgers turbulence},
   volume={447},
   ISSN={0370-1573},
   url={http://dx.doi.org/10.1016/j.physrep.2007.04.002},
   DOI={10.1016/j.physrep.2007.04.002},
   number={1-2},
   journal={Physics Reports},
   publisher={Elsevier BV},
   author={BEC, J and KHANIN, K},
   year={2007},
   month={08},
   pages={1–66}
}

@article{M81QCDFST,
title = {QCD=Fermi string theory},
journal = {Nuclear Physics B},
volume = {189},
number = {2},
pages = {253-294},
year = {1981},
issn = {0550-3213},
doi = {https://doi.org/10.1016/0550-3213(81)90381-3},
url = {https://www.sciencedirect.com/science/article/pii/0550321381903813},
author = {A.A. Migdal},
abstract = {The Fermi string theory which was earlier conjectured to be equivalent to QCD is revised and investigated in detail. The precise correspondence between the loop average in QCD at N = ∞ and the propagator of the Fermi string with some special boundary conditions for a bispinor field is established. The effective string tension as a function of the bare fermion mass satisfies the scaling law with the critical index 1211.}
}
@article{Polyakov_1995,
	doi = {10.1103/physreve.52.6183},
  
	url = {https://doi.org/10.1103%2Fphysreve.52.6183},
  
	year = 1995,
	month = {dec},
  
	publisher = {American Physical Society ({APS})},
  
	volume = {52},
  
	number = {6},
  
	pages = {6183--6188},
  
	author = {A. M. Polyakov},
  
	title = {Turbulence without pressure},
  
	journal = {Physical Review E}
}
@Article{SY05,
author={Yakhot, Victor
and Sreenivasan, Katepalli R.},
title={Anomalous Scaling of Structure Functions and Dynamic Constraints on Turbulence Simulations},
journal={Journal of Statistical Physics},
year={2005},
month={12},
day={01},
volume={121},
number={5},
pages={823-841},
issn={1572-9613},
doi={10.1007/s10955-005-8666-6},
url={https://doi.org/10.1007/s10955-005-8666-6}
}


@article{DS98,
    author = {Sreenivasan, Katepalli R. and Dhruva, Brindesh},
    title = "{Is There Scaling in High-Reynolds-Number Turbulence?}",
    journal = {Progress of Theoretical Physics Supplement},
    volume = {130},
    pages = {103-120},
    year = {1998},
    month = {01},
    issn = {0375-9687},
    doi = {10.1143/PTPS.130.103},
    url = {https://doi.org/10.1143/PTPS.130.103},
}
%    eprint = {https://academic.oup.com/ptps/article-pdf/doi/10.1143/PTPS.130.103/5211940/130-103.pdf},

@article{Y07,
	doi = {10.1088/1367-2630/9/4/089},
	url = {https://doi.org/10.1088%2F1367-2630%2F9%2F4%2F089},
	year = 2007,
	month = {apr},
	publisher = {{IOP} Publishing},
	volume = {9},
	number = {4},
	pages = {89--89},
	author = {JOrg Schumacher and Katepalli R Sreenivasan and Victor Yakhot},
	title = {Asymptotic exponents from low-Reynolds-number flows},
	journal = {New Journal of Physics}
}

@article{Y14,
  title = {Reynolds number of transition and self-organized criticality of strong turbulence},
  author = {Yakhot, Victor},
  journal = {Phys. Rev. E},
  volume = {90},
  issue = {4},
  pages = {043019},
  numpages = {8},
  year = {2014},
  month = {10},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevE.90.043019},
  url = {https://link.aps.org/doi/10.1103/PhysRevE.90.043019}
}
@Article{She1990,
author={She, Zhen-Su
and Jackson, Eric
and Orszag, Steven A.},
title={Intermittent vortex structures in homogeneous isotropic turbulence},
journal={Nature},
year={1990},
month={03},
day={01},
volume={344},
number={6263},
pages={226-228},
issn={1476-4687},
doi={10.1038/344226a0},
url={https://doi.org/10.1038/344226a0}
}


@article{Buaria_2019,
	doi = {10.1088/1367-2630/ab0756},
	url = {https://doi.org/10.1088%2F1367-2630%2Fab0756},
	year = 2019,
	month = {apr},
	publisher = {{IOP} Publishing},
	volume = {21},
	number = {4},
	pages = {043004},
	author = {Dhawal Buaria and Alain Pumir and Eberhard Bodenschatz and P K Yeung},
	title = {Extreme velocity gradients in turbulent flows},
	journal = {New Journal of Physics}
}
@article{ISY20,
  title = {Scaling exponents saturate in three-dimensional isotropic turbulence},
  author = {Iyer, Kartik P. and Sreenivasan, Katepalli R. and Yeung, P. K.},
  journal = {Phys. Rev. Fluids},
  volume = {5},
  issue = {5},
  pages = {054605},
  numpages = {16},
  year = {2020},
  month = {05},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevFluids.5.054605},
  url = {https://link.aps.org/doi/10.1103/PhysRevFluids.5.054605}
}

@article{KM80,
    title = "On the topological meaning of canonical Clebsch variables",
    journal = "Physics Letters A",
    volume = "77",
    number = "1",
    pages = "37 - 38",
    year = "1980",
    issn = "0375-9601",
    doi = "https://doi.org/10.1016/0375-9601(80)90627-1",
    url = "http://www.sciencedirect.com/science/article/pii/0375960180906271",
    author = "E.A. Kuznetsov and A.V. Mikhailov"
}

@misc{M19a,
    Author = {Alexander Migdal},
    Title = {Universal Area Law in Turbulence},
    Year = {2019},
    archivePrefix={arXiv},
    eprint = {arXiv:1903.08613},
    url = {https://arxiv.org/abs/1903.08613}
}

@misc{M19b,
    Author = {Alexander Migdal},
    Title = {Scaling Index $\alpha = \frac{1}{2}$ In Turbulent Area Law},
    Year = {2019},
    archivePrefix={arXiv},
    eprint = {arXiv:1904.00900v2},
    url = {https://arxiv.org/abs/1904.00900v2}
}

@misc{M19c,
    Author = {Alexander Migdal},
    Title = {Exact Area Law for Planar Loops in Turbulence in Two and Three Dimensions},
    Year = {2019},
    archivePrefix={arXiv},
    eprint = {arXiv:1904.05245v2},
    url = {https://arxiv.org/abs/1904.05245v2}
}

@misc{M19d,
    Author = {Alexander Migdal},
    Title = {Analytic and Numerical Study of Navier-Stokes Loop Equation in Turbulence},
    Year = {2019},
    archivePrefix={arXiv},
    eprint = {arXiv:1908.01422v1},
    url = {https://arxiv.org/abs/1908.01422v1}
}

@misc{M19e,
    Author = {Alexander Migdal},
    Title = {Turbulence, String Theory and Ising Model},
    Year = {2019},
    archivePrefix={arXiv},
    eprint = {arXiv:1912.00276v3},
    url = {https://arxiv.org/abs/1912.00276v3}
}

@misc{M20a,
    title={Towards Field Theory of Turbulence},
    author={Alexander Migdal},
    year={2020},
    eprint={2005.01231},
    archivePrefix={arXiv},
    primaryClass={hep-th},
    url = {https://arxiv.org/abs/2005.01231}
}
@misc{M20b,
    title={Probability Distribution of Velocity Circulation in Three Dimensional Turbulence},
    author={Alexander Migdal},
    year={2020},
    eprint={2006.12008},
    archivePrefix={arXiv},
    primaryClass={hep-th},
    url = {https://arxiv.org/abs/2006.12008}
}
@article{BMO84,
title = {Boundary integral methods for axisymmetric and three-dimensional Rayleigh-Taylor instability problems},
journal = {Physica D: Nonlinear Phenomena},
volume = {12},
number = {1},
pages = {19-31},
year = {1984},
issn = {0167-2789},
doi = {https://doi.org/10.1016/0167-2789(84)90511-6},
url = {https://www.sciencedirect.com/science/article/pii/0167278984905116},
author = {Gregory R. Baker and Daniel I. Meiron and Steven A. Orszag}
}
@article{M20c,
  doi = {10.1142/s0217751x20300185},
  url = {https://doi.org/10.1142/s0217751x20300185},
  year = {2020},
  month = {nov},
  publisher = {World Scientific Pub Co Pte Lt},
  volume = {35},
  number = {31},
  pages = {2030018},
  author = {Alexander Migdal},
  title = {Clebsch confinement and instantons in turbulence},
  journal = {International Journal of Modern Physics A},
   eprint={2007.12468v7},
    archivePrefix={arXiv},
    primaryClass={hep-th}
}

@article{Tubes19,
	doi = {10.1088/1367-2630/ab0756},
	url = {https://doi.org/10.1088/1367-2630/ab0756},
	year = 2019,
	month = {apr},
	publisher = {{IOP} Publishing},
	volume = {21},
	number = {4},
	pages = {043004},
	author = {Dhawal Buaria and Alain Pumir and Eberhard Bodenschatz and P K Yeung},
	title = {Extreme velocity gradients in turbulent flows},
	journal = {New Journal of Physics},
	abstract = {Fully turbulent flows are characterized by intermittent formation of very localized and intense velocity gradients. These gradients can be orders of magnitude larger than their typical value and lead to many unique properties of turbulence. Using direct numerical simulations of the Navier–Stokes equations with unprecedented small-scale resolution, we characterize such extreme events over a significant range of turbulence intensities, parameterized by the Taylor-scale Reynolds number (). Remarkably, we find the strongest velocity gradients to empirically scale as , with , where is the Kolmogorov time scale (with its inverse, , being the rms of velocity gradient fluctuations). Additionally, we observe velocity increments across very small distances , where η is the Kolmogorov length scale, to be as large as the rms of the velocity fluctuations. Both observations suggest that the smallest length scale in the flow behaves as , with , which is at odds with predictions from existing phenomenological theories. We find that extreme gradients are arranged in vortex tubes, such that strain conditioned on vorticity grows on average slower than vorticity, approximately as a power law with an exponent , which weakly increases with . Using scaling arguments, we get , which suggests that β would also slowly increase with . We conjecture that approaching the mathematical limit of infinite , strain and vorticity would scale similarly resulting in and hence extreme events occurring at a scale corresponding to .}
}

@article{VortexGasCirculation20,
author = {Apolinario, Gabriel and Moriconi, Luca and Pereira, Rodrigo and valadão, Victor},
year = {2020},
month = {10},
pages = {041102},
title = {Vortex Gas Modeling of Turbulent Circulation Statistics},
volume = {102},
journal = {PHYSICAL REVIEW E},
doi = {10.1103/PhysRevE.102.041102}
}

@article{QuantumCirculation21,
  title = {Intermittency of Velocity Circulation in Quantum Turbulence},
  author = {M\"uller, Nicol\'as P. and Polanco, Juan Ignacio and Krstulovic, Giorgio},
  journal = {Phys. Rev. X},
  volume = {11},
  issue = {1},
  pages = {011053},
  numpages = {13},
  year = {2021},
  month = {03},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevX.11.011053},
  url = {https://link.aps.org/doi/10.1103/PhysRevX.11.011053}
}

@article{PhysRevE.107.055206,
  author = {Verma, Mahendra K. and Kumar, Alok and Pandey, Anurag},
  title = {Energy decay and length growth in freely decaying magnetohydrodynamic turbulence},
  journal = {Physical Review E},
  volume = {107},
  issue = {5},
  pages = {055206},
  year = {2023},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevE.107.055206},
  url = {https://doi.org/10.1103/PhysRevE.107.055206}
}


@misc{ADS,
   author = "Wikipedia",
   title = "{AdS-CFT correspondence} --- {W}ikipedia{,} The Free Encyclopedia",
   year = "2019",
   howpublished = {\url{https://en.wikipedia.org/wiki/AdS/CFT_correspondence}},
   note = "[Online; accessed 28-October-2021]"
}
@article{M21a,
author = {Migdal,Alexander },
title = {Asymmetric vortex sheet},
journal = {Physics of Fluids},
volume = {33},
number = {3},
pages = {035127},
year = {2021},
doi = {10.1063/5.0044724}
}




@article{M21b,
author = {Migdal, Alexander},
title = {Vortex sheet turbulence as solvable string theory},
journal = {International Journal of Modern Physics A},
volume = {36},
number = {05},
pages = {2150062},
year = {2021},
doi = {10.1142/S0217751X21500627},

URL = { 
        https://doi.org/10.1142/S0217751X21500627
    
},
eprint = { 
        https://doi.org/10.1142/S0217751X21500627
    
}
,
    abstract = { We study steady vortex sheet solutions of the Navier–Stokes in the limit of vanishing viscosity at fixed energy flow. We refer to this as the turbulent limit. These steady flows correspond to a minimum of the Euler Hamiltonian as a functional of the tangent discontinuity of the local velocity parametrized as Δv→t = ∇→Γ. This observation means that the steady flow represents the low-temperature limit of the Gibbs distribution for vortex sheet dynamics with the normal displacement δr⊥ of the vortex sheet as a Hamiltonian coordinate and Γ as a conjugate momentum. An infinite number of Euler conservation laws lead to a degenerate vacuum of this system, which explains the complexity of turbulence statistics and provides the relevant degrees of freedom (random surfaces). The simplest example of a steady solution of the Navier–Stokes equation in the turbulent limit is a spherical vortex sheet whose flow outside is equivalent to a potential flow past a sphere, while the velocity is constant inside the sphere. Potential flow past other bodies provide other steady solutions. The new ingredient we add is a calculable gap in tangent velocity, leading to anomalous dissipation. This family of steady solutions provides an example of the Euler instanton advocated in our recent work, which is supposed to be responsible for the dissipation of the Navier–Stokes equation in the turbulent limit. We further conclude that one can obtain turbulent statistics from the Gibbs statistics of vortex sheets by adding Lagrange multipliers for the conserved volume inside closed surfaces, the rate of energy pumping, and energy dissipation. The effective temperature in our Gibbs distribution goes to zero as Re− 1 3 with Reynolds number Re ∼ ν− 6 5 in the turbulent limit. The Gibbs statistics in this limit reduces to the solvable string theory in two dimensions (so-called c = 1 critical matrix model). This opens the way for nonperturbative calculations in the Vortex Sheet Turbulence, some of which we report here. }
}


@misc{M21c,
      title={Confined Vortex Surface and Irreversibility. 1. Properties of Exact solution}, 
      author={Alexander Migdal},
      year={2021},
      eprint={2103.02065v10},
      archivePrefix={arXiv},
      primaryClass={physics.flu-dyn},
      url = {https://doi.org/10.1142/S0217751X21500974}
}

@misc{M21d,
      title={Confined Vortex Surface and Irreversibility. 2. Hyperbolic Sheets and Turbulent statistics}, 
      author={Alexander Migdal},
      year={2021},
      eprint={2105.12719},
      archivePrefix={arXiv},
      primaryClass={physics.flu-dyn},
      url = {https://arxiv.org/abs/2105.12719}
}

@article{M22,
    author ={  Alexander Migdal},
    year ={2023},
    title = {Topological Vortexes, Asymptotic Freedom, and Multifractals},
    journal = {MDPI Fractals and Fractional, Special Issue},
    eprint={2212.13356},
      archivePrefix={arXiv},
      primaryClass={physics.flu-dyn},
      url = {https://arxiv.org/abs/2105.12719}
}
@article{M23PR,
  doi = {10.48550/ARXIV.2209.12312},
  eprint={2209.12312},
      archivePrefix={arXiv},
      primaryClass={physics.flu-dyn},
      url = {https://arxiv.org/abs/2209.12312},
  
  author = {Migdal, Alexander},
  
  keywords = {Fluid Dynamics (physics.flu-dyn), High Energy Physics - Theory (hep-th), Mathematical Physics (math-ph), Chaotic Dynamics (nlin.CD), Pattern Formation and Solitons (nlin.PS), FOS: Physical sciences, FOS: Physical sciences},


  title = {Statistical Equilibrium of Circulating Fluids},
  year = {2023},
  volume= {1011C},
   pages={1-117},
   journal = {Physics Reports},
  copyright = {Creative Commons Zero v1.0 Universal}
  
}


@article{KS21,
    author = {Shariff,Karim  and Elsinga,Gerrit E. },
    title = {Viscous vortex layers subject to more general strain and comparison to isotropic turbulence},
    journal = {Physics of Fluids},
    volume = {33},
    number = {3},
    pages = {033611},
    year = {2021},
    doi = {10.1063/5.0045243},
    
    URL = { 
            https://doi.org/10.1063/5.0045243
        
    },
    eprint = { 
            https://doi.org/10.1063/5.0045243
    }

}

@article{Sreeni84,
author = {Sreenivasan,K. R. },
title = {On the scaling of the turbulence energy dissipation rate},
journal = {The Physics of Fluids},
volume = {27},
number = {5},
pages = {1048-1051},
year = {1984},
doi = {10.1063/1.864731},

URL = { 
        https://aip.scitation.org/doi/abs/10.1063/1.864731
    
},
eprint = { 
        https://aip.scitation.org/doi/pdf/10.1063/1.864731
    
}

}

@article{S19,
  title = {Circulation in High Reynolds Number Isotropic Turbulence is a Bifractal},
  author = {Iyer, Kartik P. and Sreenivasan, Katepalli R. and Yeung, P. K.},
  journal = {Phys. Rev. X},
  volume = {9},
  issue = {4},
  pages = {041006},
  numpages = {13},
  year = {2019},
  month = {10},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevX.9.041006},
  url = {https://link.aps.org/doi/10.1103/PhysRevX.9.041006}
}


@article{L81,
  title={The Hamiltonian formulation of the Euler equation and subsequent constraints on the properties of randomly stirred fluids},
  author={Levich, E},
  journal={Physics Letters A},
  volume={86},
  number={3},
  pages={165--168},
  year={1981},
  publisher={Elsevier}
}
@article{M83,
    title = "Coadjoint orbits, vortices, and Clebsch variables for incompressible fluids",
    journal = "Physica D: Nonlinear Phenomena",
    volume = "7",
    number = "1",
    pages = "305 - 323",
    year = "1983",
    issn = "0167-2789",
    doi = "https://doi.org/10.1016/0167-2789(83)90134-3",
    author = "Jerrold Marsden and Alan Weinstein",
}

@inproceedings{TSVS,
    title={Turbulence as Statistics of Vortex Cells},
    author={A. A. Migdal},
    year={1993},
    eprint={hep-th/9306152v2},
    archivePrefix={arXiv},
    primaryClass={hep-th},
    pages = {178--204},
    url = {https://arxiv.org/abs/hep-th/9306152v2},
    booktitle={The First Landau Institute Summer School, 1993: Selected Proceedings},
    editor={Mineev, V.P.},
    isbn={9782884491389},
    lccn={95223553},
    bookyear={1995},
    publisher={Gordon and Breach},
}
@article{MLDMig86,
title = {Momentum loop dynamics and random surfaces in QCD},
journal = {Nuclear Physics B},
volume = {265},
number = {4},
pages = {594-614},
year = {1986},
issn = {0550-3213},
doi = {https://doi.org/10.1016/0550-3213(86)90331-7},
url = {https://www.sciencedirect.com/science/article/pii/0550321386903317},
author = {A.A. Migdal},
abstract = {A new approach to QCD - momentum loop dynamics - is proposed. The basic quantity is the local momentum pμ(s) of quarks propagating along the closed loop in a gluonic vacuum. Using the equations of QCD at N = ∞, we derive the stochastic motion of pμ(s) in extra proper time H. We propose an explicit method for computer simulation, preserving all the symmetries of the continuum theory. An advantage of this approach is the genuine reduction of degrees of freedom. The problems are related with cancellations in numerical simulations.}
}
@article{SecQuanM95,
title = {Second quantization of the Wilson loop},
journal = {Nuclear Physics B - Proceedings Supplements},
volume = {41},
number = {1},
pages = {151-183},
year = {1995},
issn = {0920-5632},
doi = {https://doi.org/10.1016/0920-5632(95)00433-A},
url = {https://www.sciencedirect.com/science/article/pii/092056329500433A},
author = {A.A. Migdal}
}

@article{Mig98Hidden,
    author       = {Migdal, Alexander A.},
  title        = {Hidden symmetries of large {N} {QCD}},
  journal      = {Prog. Theor. Phys. Suppl.},
  volume       = {131},
  pages        = {269--307},
  year         = {1998},
  doi          = {10.1143/PTPS.131.269},
  eprint       = {hep-th/9610126},
  archivePrefix= {arXiv},
  primaryClass = {hep-th},
  note         = {Preprint arXiv:hep-th/9610126 (October 1996)}
}

@article{LoopEqBootstrap,
title = {Loop equations and bootstrap methods in the lattice},
journal = {Nuclear Physics B},
volume = {921},
pages = {702-726},
year = {2017},
issn = {0550-3213},
doi = {https://doi.org/10.1016/j.nuclphysb.2017.06.009},
url = {https://www.sciencedirect.com/science/article/pii/S0550321317302043},
author = {Peter D. Anderson and Martin Kruczenski},
abstract = {Pure gauge theories can be formulated in terms of Wilson Loops by means of the loop equation. In the large-N limit this equation closes in the expectation value of single loops. In particular, using the lattice as a regulator, it becomes a well defined equation for a discrete set of loops. In this paper we study different numerical approaches to solving this equation. Previous ideas gave good results in the strong coupling region. Here we propose an alternative method based on the observation that certain matrices ρˆ of Wilson loop expectation values are positive definite. They also have unit trace (ρˆ⪰0,Trρˆ=1), in fact they can be defined as reduced density matrices in the space of open loops after tracing over color indices and can be used to define an entropy associated with the loss of information due to such trace SWL=−Tr[ρˆln⁡ρˆ]. The condition that such matrices are positive definite allows us to study the weak coupling region which is relevant for the continuum limit. In the exactly solvable case of two dimensions this approach gives very good results by considering just a few loops. In four dimensions it gives good results in the weak coupling region and therefore is complementary to the strong coupling expansion. We compare the results with standard Monte Carlo simulations.}
}

@article{KazakovLooqBootstrap,
    author = "Kazakov, Vladimir and Zheng, Zechuan",
    title = "{Bootstrap for lattice Yang-Mills theory}",
    eprint = "2203.11360",
    archivePrefix = "arXiv",
    primaryClass = "hep-th",
    doi = "10.1103/PhysRevD.107.L051501",
    journal = "Phys. Rev. D",
    volume = "107",
    number = "5",
    pages = "L051501",
    year = "2023"
}
@misc{kazakovZheng2024,
    title={Bootstrap for Finite N Lattice Yang-Mills Theory},
    author={Vladimir Kazakov and Zechuan Zheng},
    year={2024},
    eprint={2404.16925},
    archivePrefix={arXiv},
    primaryClass={hep-th}
}
@article{KPZ,
author = {Knizhnik, V.G. and Polyakov, A.M. and Zamolodchikov, A.B.},
title = {FRACTAL STRUCTURE OF 2d—QUANTUM GRAVITY},
journal = {Modern Physics Letters A},
volume = {03},
number = {08},
pages = {819-826},
year = {1988},
doi = {10.1142/S0217732388000982},
URL = { https://doi.org/10.1142/S0217732388000982},
eprint = {https://doi.org/10.1142/S0217732388000982}
}

@article{Pol81,
    author = "Polyakov, Alexander M.",
    editor = "Khalatnikov, I.M. and Mineev, V.P.",
    title = "{Quantum Geometry of Bosonic Strings}",
    reportNumber = "Print-81-0351 (LANDAU INST)",
    doi = "10.1016/0370-2693(81)90743-7",
    journal = "Phys. Lett. B",
    volume = "103",
    pages = "207--210",
    year = "1981"
}

@article{DK81,
    author = "Distler, Jacques and Kawai, Hikaru",
    title = "{Conformal Field Theory and 2D Quantum Gravity}",
    reportNumber = "CLNS-88-853",
    doi = "10.1016/0550-3213(89)90354-4",
    journal = "Nucl. Phys. B",
    volume = "321",
    pages = "509--527",
    year = "1989"
}
@article{Novikov_1993,
	doi = {10.1016/0169-5983(93)90108-m},
	url = {https://doi.org/10.1016%2F0169-5983%2893%2990108-m},
	year = 1993,
	month = {aug},
	publisher = {{IOP} Publishing},
	volume = {12},
	number = {2},
	pages = {107--126},
	author = {E Novikov},
	title = {A new approach to the problem of turbulence, based on the conditionally averaged Navier-Stokes equations},
	journal = {Fluid Dynamics Research}
	}
@misc{FP,
   author = "Wikipedia",
   title = "{Fundamental polygon} --- {W}ikipedia{,} The Free Encyclopedia",
   year = "2019",
   howpublished = {\url{http://en.wikipedia.org/w/index.php?title=Fundamental_polygon}},
   note = "[Online; accessed 29-November-2019]"
}
@misc{VR,
   author = "Wikipedia",
   title = "{Vortex ring} --- {W}ikipedia{,} The Free Encyclopedia",
   year = "2020",
   howpublished = {\url{https://en.wikipedia.org/wiki/Vortex_ring}},
   note = "[Online; accessed 07-October-2020]"
}
@misc{EW,
    author = "Wikipedia",
    title= "{Weierstrass–Enneper parameterization}",
    year ="2019",
    howpublished = {\url{https://en.wikipedia.org/wiki/Weierstrass\%E2\%80\%93Enneper_parameterization}},
    note = "[Online; accessed 13-December-2019]"
}


@misc{RSM,
    author = "Wikipedia",
    title= "{Random Matrix}",
    year ="2021",
    howpublished = {\url{https://en.wikipedia.org/wiki/Random_matrix}},
    note = "[Online; accessed 30-September-2021]"
}
@misc{SVD,
    author = "Wikipedia",
    title="{Singular Value Decomposition}",
    year ="2020",
    howpublished = {\url{https://en.wikipedia.org/wiki/Singular_value_decomposition}},
     note = "[Online; accessed 20-June-2020]"
}

@misc{BurgersVortex,
    author = "Wikipedia",
    title="{Burgers vortex}",
    year ="2022",
    howpublished = {\url{https://en.wikipedia.org/wiki/Burgers_vortex}},
     note = "[Online; accessed 27-April-2022]"
}


@article{VTubes,
author = {Ishihara, Takashi and Gotoh, Toshiyuki and Kaneda, Yukio},
year = {2008},
month = {12},
pages = {165-180},
title = {Study of High–Reynolds Number Isotropic Turbulence by Direct Numerical Simulation},
volume = {41},
journal = {Annual Review of Fluid Mechanics},
doi = {10.1146/annurev.fluid.010908.165203}
}
@book{Lamb45,
  title={Hydrodynamics},
  author={Lamb, H.},
  year={1945},
  publisher={Dover publications},
  isbn={9780486602561},
  lccn={lc46001891},
  url={https://books.google.com/books?id=237xDg7T0RkC},
}

@article{FKLM,
  title = {Instantons and intermittency},
  author = {Falkovich, G. and Kolokolov, I. and Lebedev, V. and Migdal, A.},
  journal = {Phys. Rev. E},
  volume = {54},
  issue = {5},
  pages = {4896--4907},
  numpages = {0},
  year = {1996},
  month = {11},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevE.54.4896},
  url = {https://link.aps.org/doi/10.1103/PhysRevE.54.4896}
}

@misc{MLE2019,
    author = {Alexander Migdal},
    title  = {Loop Equation},
    url = {https://www.wolframcloud.com/obj/sasha.migdal/Published/LoopEquation.nb}
}



@misc{Klebanov91,
    Author = {Igor Klebanov},
    Title = {String Theory in Two Dimensions},
    Year = {1991},
    eprint = {arXiv:hep-th/9108019v2},
    url = {https://arxiv.org/abs/hep-th/9108019v2}
}
@article{YZ93,
title = "Hidden conservation laws in hydrodynamics; energy and dissipation rate fluctuation spectra in strong turbulence",
journal = "Physica D: Nonlinear Phenomena",
volume = "64",
number = "4",
pages = "379 - 394",
year = "1993",
issn = "0167-2789",
doi = "https://doi.org/10.1016/0167-2789(93)90050-B",
url = "http://www.sciencedirect.com/science/article/pii/016727899390050B",
author = "Victor Yakhot and Vladimir Zakharov"
}


@article{khalat52,
  title={The hydrodynamics of solutions of impurities in helium II},
  author={Khalatnikov, I.M.},
  journal={Zh. Eksp. Teor. Fiz},
  volume={23},
  pages={169},
  year={1952}
}

@article{YS04,
title = "Towards a dynamical theory of multifractals in turbulence",
journal = "Physica A: Statistical Mechanics and its Applications",
volume = "343",
pages = "147 - 155",
year = "2004",
issn = "0378-4371",
doi = "https://doi.org/10.1016/j.physa.2004.07.037",
url = "http://www.sciencedirect.com/science/article/pii/S0378437104010593",
author = "Victor Yakhot and K.R. Sreenivasan",
keywords = "Turbulence, Dynamical systems"
}

@article{KR73, title={Helical turbulence and absolute equilibrium}, volume={59}, DOI={10.1017/S0022112073001837}, number={4}, journal={Journal of Fluid Mechanics}, publisher={Cambridge University Press}, author={Kraichnan, Robert H.}, year={1973}, pages={745–752}}

@misc{M89,
    author = {Alexander Migdal},
    title = {Fractal Dimension of Vorticity},
    year = {1989},
    note = {Talk at ACM seminar in Princeton University}
}
@misc{S17,
author = {Iyer, Kartik P. and Sreenivasan, Katepalli R. and Yeung, P. K.},
  title = {On the non-linear amplification in
 hydrodynamic turbulence},
  year = {2017},
  note = { To be published}
}

@article{SK20,
  title = {Scaling exponents saturate in three-dimensional isotropic turbulence},
  author = {Iyer, Kartik P. and Sreenivasan, Katepalli R. and Yeung, P. K.},
  journal = {Phys. Rev. Fluids},
  volume = {5},
  issue = {5},
  pages = {054605},
  numpages = {16},
  year = {2020},
  month = {05},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevFluids.5.054605},
  url = {https://link.aps.org/doi/10.1103/PhysRevFluids.5.054605}
}

@Article{KI13,
author={Kleckner, Dustin
and Irvine, William T. M.},
title={Creation and dynamics of knotted vortices},
journal={Nature Physics},
year={2013},
month={04},
day={01},
volume={9},
number={4},
pages={253-258},
issn={1745-2481},
doi={10.1038/nphys2560},
url={https://doi.org/10.1038/nphys2560}
}
@article{MO69, title={The degree of knottedness of tangled vortex lines}, volume={35}, DOI={10.1017/S0022112069000991}, number={1}, journal={Journal of Fluid Mechanics}, publisher={Cambridge University Press}, author={Moffatt, H. K.}, year={1969}, pages={117–129}}

@misc{IM19,
    author = {T. Matsuzawa and W. Irvine},
    title = {Realization of Confined Turbulence Through Multiple Vortex Ring Collisions},
    year = {03/12/2019},
    note = {"Talk at the Flatiron Conference Universality Turbulence Across Vast Scales"},
    eprint={https://www.quantamagazine.org/an-unexpected-twist-lights-up-the-secrets-of-turbulence-20200903/}

}
@misc{IMS20,
    author = { Kartik Iyer,  Alexander Migdal   and Katepalli Sreenivasan},
    title = {?},
    year = {2020},
    note = {To be submitted to arXiv}
}
@article{GPR94,
title = "Target space duality in string theory",
journal = "Physics Reports",
volume = "244",
number = "2",
pages = "77 - 202",
year = "1994",
issn = "0370-1573",
doi = "https://doi.org/10.1016/0370-1573(94)90070-1",
url = "http://www.sciencedirect.com/science/article/pii/0370157394900701",
author = "Amit Giveon and Massimo Porrati and Eliezer Rabinovici"
}

@Article{AMV86,
author="Alvarez-Gaum{\'e}, Luis
and Moore, Gregory
and Vafa, Cumrun",
title="Theta functions, modular invariance, and strings",
journal="Communications in Mathematical Physics",
year="1986",
month="03",
day="01",
volume="106",
number="1",
pages="1--40"
}

@Article{Ta01,
author="Takhtajan, Leon A.",
title="Free Bosons and Tau-Functions for Compact Riemann Surfaces and Closed Smooth Jordan Curves. Current Correlation Functions",
journal="Letters in Mathematical Physics",
year="2001",
month="06",
day="01",
volume="56",
number="3",
pages="181--228",
issn="1573-0530",
doi="10.1023/A:1017999407650",
url="https://doi.org/10.1023/A:1017999407650"
}

@article{Ishihara88,
author = {Ishihara, Takashi and Gotoh, Toshiyuki and Kaneda, Yukio},
year = {2008},
month = {12},
pages = {165-180},
title = {Study of High–Reynolds Number Isotropic Turbulence by Direct Numerical Simulation},
volume = {41},
journal = {Annual Review of Fluid Mechanics},
doi = {10.1146/annurev.fluid.010908.165203}
}

@misc{IBS20,
    title={Area rule for circulation and minimal surfaces in three-dimensional turbulence},
    author={Kartik P. Iyer and Sachin S. Bharadwaj and Katepalli R. Sreenivasan},
    year={2020},
    eprint={2007.06723},
    archivePrefix={arXiv},
    primaryClass={physics.flu-dyn}
}

@article{GM96,
  title = {Instantons in the Burgers equation},
  author = {Gurarie, Victor and Migdal, Alexander},
  journal = {Phys. Rev. E},
  volume = {54},
  issue = {5},
  pages = {4908--4914},
  year = {1996},
  month = {11},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevE.54.4908},
  url = {https://link.aps.org/doi/10.1103/PhysRevE.54.4908}
}


@article{SZ89,
  title = {The large-scale structure of the universe: Turbulence, intermittency, structures in a self-gravitating medium},
  author = {Shandarin, S. F. and Zeldovich, Ya. B.},
  journal = {Rev. Mod. Phys.},
  volume = {61},
  issue = {2},
  pages = {185--220},
  numpages = {0},
  year = {1989},
  month = {04},
  publisher = {American Physical Society},
  doi = {10.1103/RevModPhys.61.185},
  url = {https://link.aps.org/doi/10.1103/RevModPhys.61.185}
}

@article{Genz91,
author = {Berntsen, Jarle and Espelid, Terje O. and Genz, Alan},
title = {An Adaptive Algorithm for the Approximate Calculation of Multiple Integrals},
year = {1991},
issue_date = {Dec. 1991},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
volume = {17},
number = {4},
issn = {0098-3500},
url = {https://doi.org/10.1145/210232.210233},
doi = {10.1145/210232.210233},
journal = {ACM Trans. Math. Softw.},
month = dec,
pages = {437–451},
numpages = {15}
}

@misc{cubature,
    author = {Steven Johnson},
    title  = {Cubature (Multi-dimensional integration)},
    year = {2017},
    month = {07},
    url = {http://ab-initio.mit.edu/wiki/index.php/Cubature_(Multi-dimensional_integration)}
}
@misc{MB,
    howpublished={https://www.wolframcloud.com/obj/sasha.migdal/Published/BurgersSolutionNavierStokes.nb},
    author = {Alexander Migdal},
    title= {Burgers Vortex Sheet Solution of the Navier-Stokes Equation.},
    year = {2021},
    month = {02}
}
@misc{MB3,
    howpublished={https://www.wolframcloud.com/obj/sasha.migdal/Published/MatrixIntegrals.nb},
    author = {Alexander Migdal},
    title= {Matrix Integrals},
    year = {2022},
    month = {09}
}
@misc{MB4,
    howpublished={https://www.wolframcloud.com/obj/sasha.migdal/Published/ComputattionsForMasterEquationOnaSphere.nb},
    author = {Alexander Migdal},
    title= {Computations For Master Equation On a Sphere},
    year = {2021},
    month = {03}
}

@misc{MB5,
    howpublished={https://www.wolframcloud.com/obj/sasha.migdal/Published/CVSGammaOnSphereHarmonicsExpansion.nb},
    author = {Alexander Migdal},
    title= {Symmetric Confined Vortex Surface. Gamma Legendre Expansion.},
    year = {2021},
    month = {02}
}

@misc{MB7,
    howpublished={https://www.wolframcloud.com/obj/sasha.migdal/Published/GenericCylindricVortexSheet.nb},
    author = {Alexander Migdal},
    title= {Generic Cylindric Vortex Sheet},
    year = {2021},
    month = {03}
}

@misc{MB8,
    howpublished={https://www.wolframcloud.com/obj/sasha.migdal/Published/NDimensionalTensorMath.nb},
    author = {Alexander Migdal},
    title= {N dimensional Tensor algebra and Gradients},
    year = {2021},
    month = {03}
}

@misc{MHDDecay,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/MHDMomentumEquations.nb}},
    author = {Alexander Migdal},
    title = {MHD Momentum Loop Equations},
    year = {2025},
    month = {February}
}
@misc{MHDDecayTest,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/MHDMomentumEquationsSolutionTest.nb}},
    author = {Alexander Migdal},
    title = {MHD MLE solution Test},
    year = {2025},
    month = {February}
}

@misc{MHDFixedPoint,
    howpublished={https://www.wolframcloud.com/obj/sasha.migdal/Published/MHDFixedPoint.nb},
    author = {Alexander Migdal},
    title= {MHD Fixed Point},
    year = {2025},
    month = {02}
}

@book{BAT00, 
publisher={Cambridge University Press},
author={Batchelor, G. K.},
title={An Introduction to Fluid Dynamics},
year={2000}, 
DOI={10.1017/CBO9780511800955}, 
collection={Cambridge Mathematical Library}
}

@misc{MinSurfaceX,
author ={Henrik Schumacher  Beltukov, Rahul},
title ="{ Can Mathematica solve Plateau's problem (finding a minimal surface with specified boundary)?}", 
year = 2022,
url = {https://mathematica.stackexchange.com/questions/72203/can-mathematica-solve-plateaus-problem-finding-a-minimal-surface-with-specified boundary}
}

@misc{Stagnation,
   author = "Wikipedia",
   title = "{Stagnation point flow} --- {W}ikipedia{,} The Free Encyclopedia",
   year = "2021",
   url = {https://en.wikipedia.org/wiki/Stagnation_point_flow},
   note = "[Online; accessed 24-January-2021]"
}
@misc{MB9,
    howpublished={https://www.wolframcloud.com/obj/sasha.migdal/Published/ExactAsymmetricVortexSheet.nb},
    author = {Alexander Migdal},
    title= {Exact Asymmetric Vortex Sheet},
    year = {2021},
    month = {04}
}

@misc{MB10,
    howpublished={https://www.wolframcloud.com/obj/sasha.migdal/Published/BurgersVortexWithNormalShock.nb},
    author = {Alexander Migdal},
    title= {Burgers Vortex With Normal Shock},
    year = {2021},
    month = {04}
}


@misc{MB11,
    howpublished={https://www.wolframcloud.com/obj/sasha.migdal/Published/ExactAlgebraicCVS.nb},
    author = {Alexander Migdal},
    title= {Exact Algebraic CVS},
    year = {2021},
    month = {05}
}

@misc{MB12,
    howpublished={https://www.wolframcloud.com/obj/sasha.migdal/Published/SolutionCVSForCylinder.nb},
    author = {Alexander Migdal},
    title= {Strained Circular Tube},
    year = {2021},
    month = {04}
}

@misc{MB13,
    howpublished={https://www.wolframcloud.com/obj/sasha.migdal/Published/RGP.nb},
    author = {Alexander Migdal},
    title= {Riemann-Hilbert Problem},
    year = {2021},
    month = {05}
}



@misc{MB14,
    howpublished={https://www.wolframcloud.com/obj/sasha.migdal/Published/AlgebraicCVS.nb},
    author = {Alexander Migdal},
    title= {Algebraic CVS},
    year = {2021},
    month = {08}
}

@misc{MB15,
    howpublished={https://www.wolframcloud.com/obj/sasha.migdal/Published/HyperbolicFlow.nb},
    author = {Alexander Migdal},
    title= {Hyperbolic Flow},
    year = {2021},
    month = {08}
}

@misc{MB16,
    howpublished={https://www.wolframcloud.com/obj/sasha.migdal/Published/GeneralVortexSheet.nb},
    author = {Alexander Migdal},
    title= {General Vortex Sheet},
    year = {2021},
    month = {08}
}



@misc{MB17,
    howpublished={https://www.wolframcloud.com/obj/sasha.migdal.gmail/Published/ClosedCVS.nb},
    author = {Alexander Migdal},
    title= {Closed CVS},
    year = {2021},
    month = {10}
}

@misc{MB18,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/VectorPlotClebsch.nb}},
    author = {Alexander Migdal},
    title= {Vector Plot of Kelvinon Vorticity},
    year = {2023},
    month = {03}
}
@misc{MB19,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/KelvinonFlowPlots.nb}},
    author = {Alexander Migdal},
    title= {Visualization of the Kelvinon Flow},
    year = {2023},
    month = {04}
}

@misc{MB20,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/FQequation.nb}},
    author = {Alexander Migdal},
    title= {Complex Nonlinear Random Walk},
    year = {2023},
    month = {04}
}

@misc{MB21,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/SymmetricFixedPoint.nb}},
    author = {Alexander Migdal},
    title= {Symmetric Fixed Point},
    year = {2023},
    month = {04}
}

@misc{MB22,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/MovingFourVertices.nb}},
    author = {Alexander Migdal},
    title= {Moving Four Vertices},
    year = {2023},
    month = {06}
}

@misc{MB23,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/SphericalThetaIntegral.nb}},
    author = {Alexander Migdal},
    title= {Restricted O(3) Fourier Integral},
    year = {2023},
    month = {06}
}


@misc{MB24,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/ThetaIntegral.nb}},
    author = {Alexander Migdal},
    title= {Matrix Fourier Transform in S3},
    year = {2023},
    month = {06}
}

@misc{MB25,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/SaddlePointFourierIntegral.nb}},
    author = {Alexander Migdal},
    title= {Saddle Point Matrix Fourier Integral in S3},
    year = {2023},
    month = {07}
}

@misc{MB26,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/PadeBorel.nb}},
    author = {Alexander Migdal},
    title= {Pade Borel with Cosh and Sinh integrals},
    year = {2023},
    month = {07}
}

@misc{MB27,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/CorrFunctionIntegrals.nb}},
    author = {Alexander Migdal},
    title= {Corr Function Integrals},
    year = {2023},
    month = {07}
}

@misc{MB28,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/AnalyticSolutionEnstrophy.nb}},
    author = {Alexander Migdal},
    title= {Analytic Solution for Enstrophy},
    year = {2023},
    month = {08}
}


@misc{DecayTurb23,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/DecayingTurbulenceComputations.nb}},
    author = {Alexander Migdal},
    title= {Decaying Turbulence Computations},
    year = {2023},
    month = {09}
}

@misc{ WikiTotient,
    author = "{Wikipedia contributors}",
    title = "Euler's totient function --- {Wikipedia}{,} The Free Encyclopedia",
    year = "2023",
    howpublished = "\url{https://en.wikipedia.org/w/index.php?title=Euler%27s_totient_function&oldid=1163400966}",
    note = "[Online; accessed 6-August-2023]"
  }

@book {HardyWright,
    AUTHOR = {Hardy, G. H. and Wright, E. M.},
     TITLE = {An introduction to the theory of numbers},
   EDITION = {Sixth},
      NOTE = {Revised by D. R. Heath-Brown and J. H. Silverman,
              With a foreword by Andrew Wiles},
 PUBLISHER = {Oxford University Press, Oxford},
      YEAR = {2008},
     PAGES = {xxii+621},
      ISBN = {978-0-19-921986-5},
   MRCLASS = {11-01},
  MRNUMBER = {2445243},
}

@Inbook{IncExc,
author="Cioab{\u{a}}, Sebastian M.
and Murty, M. Ram",
title="The Principle of Inclusion and Exclusion",
bookTitle="A First Course in Graph Theory and Combinatorics: Second Edition",
year="2022",
publisher="Springer Nature Singapore",
address="Singapore",
pages="33--42",
abstract="The principle of inclusion and exclusion was used by the French mathematician Abraham de Moivre (1667--1754) in 1718 to calculate the number of derangements on n elements.",
isbn="978-981-19-0957-3",
doi="10.1007/978-981-19-0957-3_3",
url="https://doi.org/10.1007/978-981-19-0957-3_3"
}


@misc{ford2013distribution,
      title={The distribution of totients}, 
      author={Kevin Ford},
      year={2013},
      eprint={1104.3264},
      archivePrefix={arXiv},
      primaryClass={math.NT}
}
@article{Zah23,
  author    = {Basak, Debmalya and Zaharescu, Alexandru},
  title     = {Connections between number theory and the theory of turbulence},
  journal   = {Communications in Number Theory and Physics},
  volume    = {19},
  number    = {2},
  pages     = {415--471},
  year      = {2025},
  doi       = {10.4310/CNTP.250531032229}
}
}

@misc{MB29,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/Enstrophy%20Computations.nb}},
    author = {Alexander Migdal},
    title= { Enstrophy Computations},
    year = {2023},
    month = {08}
}


@misc{MB30,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/EnstrophyEuler.nb}},
    author = {Alexander Migdal},
    title= {Euler Partition Function},
    year = {2023},
    month = {08}
}

@misc{MB31,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/TestMultitotients.nb}},
    author = {Alexander Migdal},
    title= {Sum Cotangent Squared},
    year = {2023},
    month = {08}
}



@misc{MB32,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/MultifractalSpectrum.nb}},
    author = {Alexander Migdal},
    title= {Multifractal Spectrum},
    year = {2023},
    month = {08}
}



@misc{MB33,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/Momets%20of%20vorticity.nb}},
    author = {Alexander Migdal},
    title= {Moments of Vorticity},
    year = {2023},
    month = {09}
}


@misc{MB34,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/ClosedEigenLoop.nb}},
    author = {Alexander Migdal},
    title= {ClosedEigenLoop},
    year = {2023},
    month = {09}
}


@misc{MB36,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/Cot2Dist.nb}},
    author = {Alexander Migdal},
    title= {Cotangent Distribution},
    year = {2023},
    month = {11}
}

@misc{MB37,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/NumericalAnalysisOfEulerEnsembleInDecayingTurbulence.nb}},
    author = {Alexander Migdal},
    title= {Numerical Analysis Of Euler Ensemble In Decaying Turbulence},
    year = {2024},
    month = {02}
}

@article{FractalPDF,
author = {Sakhr, Jamal and Nieminen, John},
year = {2006},
month = {04},
pages = {036201},
title = {Spacing distributions for point processes on a regular fractal},
volume = {73},
journal = {Physical review. E, Statistical, nonlinear, and soft matter physics},
doi = {10.1103/PhysRevE.73.036201}
}
@inbook{fiberStress, place={Cambridge}, edition={2}, series={Cambridge Solid State Science Series}, title={Fibres and matrices}, DOI={10.1017/CBO9781139170130.004}, booktitle={An Introduction to Composite Materials}, publisher={Cambridge University Press}, author={Hull, D. and Clyne, T. W.}, year={1996}, pages={9–38}, collection={Cambridge Solid State Science Series}}}
@misc{MB38,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/FermionicDensity.nb}},
    author = {Alexander Migdal},
    title= {"Fermionic Density"},
    year = {2023},
    month = {12}
}
@misc{MB39,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/WKBDeterminantDecayingTurbulence.nb}},
    author = {Alexander Migdal},
    title= {"WKBDeterminantDual"},
    year = {2024},
    month = {01}
}


@misc{MB40,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/BernSum.nb}},
    author = {Alexander Migdal},
    title= {"BernSum"},
    year = {2024},
    month = {02}
}
@Article{Polanco2021,
author={Polanco, Juan Ignacio
and M{\"u}ller, Nicol{\'a}s P.
and Krstulovic, Giorgio},
title={Vortex clustering, polarisation and circulation intermittency in classical and quantum turbulence},
journal={Nature Communications},
year={2021},
month={Dec},
day={07},
volume={12},
number={1},
pages={7090},
abstract={The understanding of turbulent flows is one of the biggest current challenges in physics, as no first-principles theory exists to explain their observed spatio-temporal intermittency. Turbulent flows may be regarded as an intricate collection of mutually-interacting vortices. This picture becomes accurate in quantum turbulence, which is built on tangles of discrete vortex filaments. Here, we study the statistics of velocity circulation in quantum and classical turbulence. We show that, in quantum flows, Kolmogorov turbulence emerges from the correlation of vortex orientations, while deviations---associated with intermittency---originate from their non-trivial spatial arrangement. We then link the spatial distribution of vortices in quantum turbulence to the coarse-grained energy dissipation in classical turbulence, enabling the application of existent models of classical turbulence intermittency to the quantum case. Our results provide a connection between the intermittency of quantum and classical turbulence and initiate a promising path to a better understanding of the latter.},
issn={2041-1723},
doi={10.1038/s41467-021-27382-6},
url={https://doi.org/10.1038/s41467-021-27382-6}
}


@misc{MB41,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/DualTheory1.nb}},
    author = {Alexander Migdal},
    title= {"InstantonComputations"},
    year = {2024},
    month = {03}
}

@misc{MB42,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/DualTheory2.nb}},
    author = {Alexander Migdal},
    title= {"InstantonComputations"},
    year = {2024},
    month = {03}
}



@misc{MB43,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/DualTheory3.nb}},
    author = {Alexander Migdal},
    title= {"InstantonComputations"},
    year = {2024},
    month = {04}
}

@misc{MB44,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/ABCInterpolator.m.nb}},
    author = {Alexander Migdal},
    title= {"ABC"},
    year = {2024},
    month = {04}
}
@misc{MB45,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/DataDNSFitFromTable.nb}},
    author = {Alexander Migdal},
    title= {"DNSFit"},
    year = {2024},
    month = {05}
}

@misc{MB46,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/CorrelationOscillation.nb}},
    author = {Alexander Migdal},
    title= {"CorrOscillations"},
    year = {2024},
    month = {05}
}

@misc{MB47,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/RotatedLoopEquation.nb}},
    author = {Alexander Migdal},
    title= {"RotetedLoopEquations"},
    year = {2025},
    month = {09}
}

<iframe src="https://www.wolframcloud.com/obj/sasha.migdal/Published/DataDNSFitFromTable.nb?_embed=iframe" width="600" height="800"></iframe>

@misc{MBDecayFit25,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/DataDNSFitFromTable4K.nb}},
    author = {Alexander Migdal},
    title= {"RotetedLoopEquations"},
    year = {2025},
    month = {09}
}

@misc{MBHelicoidSlope,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/HelicoidReggeSlope.nb}},
    author = {Alexander Migdal},
    title= {"Helicoid Slope"},
    year = {2025},
    month = {12}
}
@article{GregDecayTurb,
  title = {Decay of Turbulence at High Reynolds Numbers},
  author = {Sinhuber, Michael and Bodenschatz, Eberhard and Bewley, Gregory P.},
  journal = {Phys. Rev. Lett.},
  volume = {114},
  issue = {3},
  pages = {034501},
  numpages = {5},
  year = {2015},
  month = {Jan},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevLett.114.034501},
  url = {https://link.aps.org/doi/10.1103/PhysRevLett.114.034501}
}
@article{GregXi2,
  title = {Universal Velocity Statistics in Decaying Turbulence},
  author = {K\"uchler, Christian and Bewley, Gregory P. and Bodenschatz, Eberhard},
  journal = {Phys. Rev. Lett.},
  volume = {131},
  issue = {2},
  pages = {024001},
  numpages = {6},
  year = {2023},
  month = {Jul},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevLett.131.024001},
  url = {https://link.aps.org/doi/10.1103/PhysRevLett.131.024001}
}

@book{FractalCalculus,
author = {Golmankhaneh, Alireza Khalili},
title = {Fractal Calculus and its Applications},
publisher = {WORLD SCIENTIFIC},
year = {2022},
doi = {10.1142/12988},
address = {},
edition   = {},
URL = {https://worldscientific.com/doi/abs/10.1142/12988},
eprint = {https://worldscientific.com/doi/pdf/10.1142/12988}
}

@article{GridTurbulence_1966, title={The use of a contraction to improve the isotropy of grid-generated turbulence}, volume={25}, DOI={10.1017/S0022112066000338}, number={4}, journal={Journal of Fluid Mechanics}, author={Comte-Bellot, Geneviéve and Corrsin, Stanley}, year={1966}, pages={657–682}} 
@article{gardner1967method,
  title={Method for solving the Korteweg-deVries equation},
  author={Gardner, Clifford S and Greene, John M and Kruskal, Martin D and Miura, Robert M},
  journal={Physical review letters},
  volume={19},
  number={19},
  pages={1095},
  year={1967},
  publisher={APS}
}
@article{Adhikari1990OnAE,
  title={On an error term related to the Jordan totient function Jk(n)},
  author={Sukumar Das Adhikari and A. Sankaranarayanan},
  journal={Journal of Number Theory},
  year={1990},
  volume={34},
  pages={178-188},
  url={https://api.semanticscholar.org/CorpusID:120748548}
}
@misc{Mfermions23,
    author = {Migdal, A.},
   title = {Dual Theory of Decaying Turbulence: 1: Fermionic Representation. },
    year ={2023},
    month ={12},
journal={"Preprints"},
    url={"https://doi.org/10.20944/preprints202312.1012.v1"}, 
}

@ARTICLE{SreeniDecaying,
  title     = "Laws of turbulence decay from direct numerical simulations",
  author    = "Panickacheril John, John and Donzis, Diego A and Sreenivasan,
               Katepalli R",
  abstract  = "Inspection of available data on the decay exponent for the
               kinetic energy of homogeneous and isotropic turbulence (HIT)
               shows that it varies by as much as 100\%. Measurements and
               simulations often show no correspondence with theoretical
               arguments, which are themselves varied. This situation is
               unsatisfactory given that HIT is a building block of turbulence
               theory and modelling. We take recourse to a large base of direct
               numerical simulations and study decaying HIT for a variety of
               initial conditions. We show that the Kolmogorov decay exponent
               and the Birkhoff-Saffman decay are both observed, albeit
               approximately, for long periods of time if the initial
               conditions are appropriately arranged. We also present, for both
               cases, other turbulent statistics such as the velocity
               derivative skewness, energy spectra and dissipation, and show
               that the decay and growth laws are approximately as expected
               theoretically, though the wavenumber spectrum near the origin
               begins to change relatively quickly, suggesting that the
               invariants do not strictly exist. We comment briefly on why the
               decay exponent has varied so widely in past experiments and
               simulations. This article is part of the theme issue 'Scaling
               the turbulence edifice (part 1)'.",
  journal   = "Philos. Trans. A Math. Phys. Eng. Sci.",
  publisher = "The Royal Society",
  volume    =  380,
  number    =  2218,
  pages     = "20210089",
  month     =  mar,
  year      =  2022,
  keywords  = "decaying turbulence; incompressible turbulence; scaling laws;
               universality",
  language  = "en"
}

@incollection{mori1993double,
  title={Double exponential formulas for Fourier type integrals with a divergent integrand},
  author={MORI, MASATAKE and OOURA, TAKUYA},
  booktitle={Contributions in Numerical Mathematics},
  pages={301--308},
  year={1993},
  publisher={World Scientific}
}
@UNPUBLISHED{BulMig,
  title    = "Numerical Simulation of Euler ensemble",
  author   = "Bulatov, Maxim and Migdal, Alexander",
  journal  = "Preprints",
  month    =  Feb,
  year     =  2024,
note = {"unpublished"}
}

@article{TotientLowerBound,
author = {J. Barkley  Rosser and Lowell Schoenfeld},
title = {{Approximate formulas for some functions of prime numbers}},
volume = {6},
journal = {Illinois Journal of Mathematics},
number = {1},
publisher = {Duke University Press},
pages = {64 -- 94},
year = {1962},
doi = {10.1215/ijm/1255631807},
URL = {https://doi.org/10.1215/ijm/1255631807}
}


@INCOLLECTION{KanedaDecay,
  title     = "On the decay of isotropic turbulence",
  booktitle = "Springer Proceedings in Physics",
  author    = "Davidson, P A and Kaneda, Y and Ishida, T",
  publisher = "Springer Berlin Heidelberg",
  pages     = "27--30",
  year      =  2007,
  address   = "Berlin, Heidelberg"
}
@article{Irvine_2023, title={Creation of an isolated turbulent blob fed by vortex rings}, volume={19}, DOI={10.1038/s41567-023-02052-0}, number={8}, journal={Nature Physics}, author={Matsuzawa, Takumi and Mitchell, Noah P. and Perrard, Stéphane and Irvine, William T.}, year={2023}, pages={1193–1200}} 
@misc{BZ23,
    author = {Debmalya Basak and Alexandru Zaharescu },
    title = {Connections between Number Theory and the theory of Turbulence},
    year = {2024},
    note = { To be published}
}
@misc{lei2019probability,
      title={On the probability that two random integers are coprime}, 
      author={Jing Lei and Joseph B. Kadane},
      year={2019},
      eprint={1806.00053},
      archivePrefix={arXiv},
      primaryClass={math.PR}
}
@misc{MB35,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/DataFitVorticityCor.nb}},
    author = {Alexander Migdal},
    title= {Data Fit for Vorticity Correlation},
    year = {2023},
    month = {10}
}


@article{migdal2023exact, 
    title={To the Theory of Decaying Turbulence},
    volume={7}, 
    ISSN={2504-3110}, 
    url={http://dx.doi.org/10.3390/fractalfract7100754}, 
    DOI={10.3390/fractalfract7100754}, 
    number={10}, 
    journal={Fractal and Fractional}, 
    publisher={MDPI AG}, 
    author={Migdal, Alexander}, 
    year={2023}, 
    month={Oct}, 
    pages={754},
    eprint={2304.13719},
    archivePrefix={arXiv},
    primaryClass={physics.flu-dyn}
}

@article{migdal2024quantum,
  author       = {Alexander Migdal},
  title        = {Quantum solution of classical turbulence: Decaying energy spectrum},
  journal      = {Physics of Fluids},
  volume       = {36},
  number       = {9},
  pages        = {095161},
  year         = {2024},
  doi          = {10.1063/5.0228660},
  publisher    = {AIP Publishing}
}

@misc{IncExcWiki,
    author = "{Wikipedia contributors}",
    title = "Inclusion–exclusion principle --- {Wikipedia}{,} The Free Encyclopedia",
    year = "2023",
    howpublished = "\url{https://en.wikipedia.org/w/index.php?title=Inclusion%E2%80%93exclusion_principle&oldid=1170123427}",
    note = "[Online; accessed 22-August-2023]"
  }
@Article{Tao2016,
author={Tao, Terence},
title={Finite time blowup for an averaged three-dimensional Navier-Stokes equation},
journal={Journal of the American Mathematical Society},
year={2016},
month={2023/09/08/},
publisher={American Mathematical Society},
volume={29},
number={3},
pages={601-674},
abstract={[Abstract: The Navier-Stokes equation on the Euclidean space ℝ3 can be expressed in the form ∂tu = $\Delta$u + B(u, u), where B is a certain bilinear operator on divergence-free vector fields u obeying the cancellation property 〈B(u, u), u〉 = 0 (which is equivalent to the energy identity for the Navier-Stokes equation). In this paper, we consider a modification ∂tu = $\Delta$u + B̃(u, u) of this equation, where B̃ is an averaged version of the bilinear operator B (where the average involves rotations, dilations, and Fourier multipliers of order zero), and which also obeys the cancellation condition 〈B̃(u, u), u〉 = 0 (so that it obeys the usual energy identity). By analyzing a system of ordinary differential equations related to (but more complicated than) a dyadic Navier-Stokes model of Katz and Pavlovic, we construct an example of a smooth solution to such an averaged Navier-Stokes equation which blows up in finite time. This demonstrates that any attempt to positively resolve the Navier-Stokes global regularity problem in three dimensions has to use a finer structure on the nonlinear portion B(u, u) of the equation than is provided by harmonic analysis estimates and the energy identity. We also propose a program for adapting these blowup results to the true Navier-Stokes equations. 2010 Mathematics Subject Classification. Primary 35Q30.]},
note={Full publication date: July 2016},
url={https://www.jstor.org/stable/jamermathsoci.29.3.601}
}

@article{Klarreich2014Fluid,
  author  = {Erica Klarreich},
  title   = {A Fluid New Path in Grand Math Challenge},
  journal = {Quanta Magazine},
  year    = {2014},
  month   = {Feb},
  day     = {24},
  url     = {https://www.quantamagazine.org/a-fluid-new-path-in-grand-math-challenge-20140224/}
}

@incollection{LIFSHITZ198638,
title = {CHAPTER II - THE EQUILIBRIUM OF RODS AND PLATES},
editor = {E.M. LIFSHITZ and A.M. KOSEVICH and L.P. PITAEVSKII},
booktitle = {Theory of Elasticity (Third Edition)},
publisher = {Butterworth-Heinemann},
edition = {Third Edition},
address = {Oxford},
pages = {38-86},
year = {1986},
isbn = {978-0-08-057069-3},
doi = {https://doi.org/10.1016/B978-0-08-057069-3.50009-7},
url = {https://www.sciencedirect.com/science/article/pii/B9780080570693500097},
author = {E.M. LIFSHITZ and A.M. KOSEVICH and L.P. PITAEVSKII}
}
@Article{Tao2019,
author={Tao, Terence},
title={Searching for singularities in the Navier--Stokes equations},
journal={Nature Reviews Physics},
year={2019},
month={Jul},
day={01},
volume={1},
number={7},
pages={418-419},
abstract={Despite much effort, the question of whether the Navier--Stokes equations allow solutions that develop singularities in finite time remains unresolved. Terence Tao discusses the problem, and possible routes to a solution.},
issn={2522-5820},
doi={10.1038/s42254-019-0068-9},
url={https://doi.org/10.1038/s42254-019-0068-9}
}




@article{multitotients,
title = {Jordan totient quotients},
journal = {Journal of Number Theory},
volume = {209},
pages = {147-166},
year = {2020},
issn = {0022-314X},
doi = {https://doi.org/10.1016/j.jnt.2019.08.014},
url = {https://www.sciencedirect.com/science/article/pii/S0022314X1930294X},
author = {Pieter Moree and Sumaia {Saad Eddin} and Alisa Sedunova and Yuta Suzuki},
keywords = {Cyclotomic polynomial, Jordan totient, Jordan totient quotient},
abstract = {The Jordan totient Jk(n) can be defined by Jk(n)=nk∏p|n(1−p−k). In this paper, we study the average behavior of fractions P/Q of two products P and Q of Jordan totients, which we call Jordan totient quotients. To this end, we describe two general and ready-to-use methods that allow one to deal with a larger class of totient functions. The first one is elementary and the second one uses an advanced method due to Balakrishnan and Pétermann. As an application, we determine the average behavior of the Jordan totient quotient, the kth normalized derivative of the nth cyclotomic polynomial Φn(z) at z=1, the second normalized derivative of the nth cyclotomic polynomial Φn(z) at z=−1, and the average order of the Schwarzian derivative of Φn(z) at z=1.}
}


@Article{PadeBorel,
AUTHOR = {Gluzman, Simon},
TITLE = {Modified Pade-Borel Summation},
JOURNAL = {Axioms},
VOLUME = {12},
YEAR = {2023},
NUMBER = {1},
ARTICLE-NUMBER = {50},
URL = {https://www.mdpi.com/2075-1680/12/1/50},
ISSN = {2075-1680},
DOI = {10.3390/axioms12010050}
}

@misc{LoopEqPython,
    howpublished={https://github.com/sashamigdal/LoopEquations.git},
    author = {Alexander Migdal},
    title= {LoopEquations},
    year = {2023},
    month = {07}
}


@misc{QuadPy,
    howpublished={https://github.com/sigma-py/quadpy.git},
    author = {Nico SchlOmer},
    title= {QuadPy},
    year = {2023},
    month = {04}
}

@article{Mason2009,
doi = {10.1088/0004-637X/699/1/L39},
url = {https://dx.doi.org/10.1088/0004-637X/699/1/L39},
year = {2009},
month = {jun},
publisher = {The American Astronomical Society},
volume = {699},
number = {1},
pages = {L39},
author = {Stanislav Boldyrev and Joanne Mason and Fausto Cattaneo},
title = {DYNAMIC ALIGNMENT AND EXACT SCALING LAWS IN MAGNETOHYDRODYNAMIC TURBULENCE},
journal = {The Astrophysical Journal},
abstract = {Magnetohydrodynamic (MHD) turbulence is pervasive in astrophysical systems. Recent high-resolution numerical simulations suggest that the energy spectrum of strong incompressible MHD turbulence is E(k⊥) ∝ k−3/2⊥. So far, there has been no phenomenological theory that simultaneously explains this spectrum and satisfies the exact analytic relations for MHD turbulence due to Politano &amp; Pouquet. Indeed, the Politano–Pouquet relations are often invoked to suggest that the spectrum of MHD turbulence instead has the Kolmogorov scaling −5/3. Using geometrical arguments and numerical tests, here we analyze this seeming contradiction and demonstrate that the −3/2 scaling and the Politano–Pouquet relations are reconciled by the phenomenon of scale-dependent dynamic alignment that was recently discovered in MHD turbulence.}
}
@article{Cho2009,
doi = {10.1088/0004-637X/701/1/236},
url = {https://dx.doi.org/10.1088/0004-637X/701/1/236},
year = {2009},
month = {jul},
publisher = {The American Astronomical Society},
volume = {701},
number = {1},
pages = {236},
author = {Jungyeon Cho and A. Lazarian},
title = {SIMULATIONS OF ELECTRON MAGNETOHYDRODYNAMIC TURBULENCE},
journal = {The Astrophysical Journal},
abstract = {We present numerical simulations of electron magnetohydrodynamic (EMHD) and electron reduced MHD (ERMHD) turbulence. Comparing scaling relations, we find that both EMHD and ERMHD turbulence show similar spectra and anisotropy. We develop new techniques to study anisotropy of EMHD turbulence. Our detailed study of anisotropy of EMHD turbulence supports our earlier result of k‖ ∝ k1/3⊥ scaling, where k‖ and k⊥ are wavenumbers parallel and perpendicular to local direction of magnetic field, respectively. We find that the high-order statistics show a scaling that is similar to the She–Leveque scaling for incompressible hydrodynamic turbulence and different from that of incompressible MHD turbulence. We observe that the bispectra, which characterize the interaction of different scales within the turbulence cascade, are very different for EMHD and MHD turbulence. We show that both decaying and driven EMHD turbulence have the same statistical properties. We calculate the probability distribution functions (PDFs) of MHD and EMHD turbulence and compare them with those of interplanetary turbulence. We find that, as in the case of the solar wind, the PDFs of the increments of magnetic field strength in MHD and EMHD turbulence are well described by the Tsallis distribution. We discuss implications of our results for astrophysical situations, including the advection-dominated accretion flows and magnetic reconnection.}
}

@article{Daughton2011,
  author       = {W. Daughton and V. Roytershteyn and H. Karimabadi and L. Yin and B. J. Albright and B. Bergen and K. J. Bowers},
  title        = {Role of electron physics in the development of turbulent magnetic reconnection in collisionless plasmas},
  journal      = {Nature Physics},
  volume       = {7},
  number       = {7},
  pages        = {539--542},
  year         = {2011},
  month        = {July},
  abstract     = {Magnetic reconnection is important to the dynamics of many astrophysical and fusion plasmas but our understanding of it is incomplete. Petaflop-scale simulations of the evolution of turbulent magnetic reconnection in a three-dimensional plasma indicate that it proceeds in a way that is dramatically different from classical theory.},
  issn         = {1745-2481},
  doi          = {10.1038/nphys1965},
  url          = {https://doi.org/10.1038/nphys1965}
}

@article{Loureiro2017,
  title = {Role of Magnetic Reconnection in Magnetohydrodynamic Turbulence},
  author = {Loureiro, Nuno F. and Boldyrev, Stanislav},
  journal = {Phys. Rev. Lett.},
  volume = {118},
  issue = {24},
  pages = {245101},
  numpages = {6},
  year = {2017},
  month = {Jun},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevLett.118.245101},
  url = {https://link.aps.org/doi/10.1103/PhysRevLett.118.245101}
}

@ARTICLE{Hawley1995,
       author = {{Hawley}, John F. and {Gammie}, Charles F. and {Balbus}, Steven A.},
        title = "{Local Three-dimensional Magnetohydrodynamic Simulations of Accretion Disks}",
      journal = {\apj},
     keywords = {ACCRETION, ACCRETION DISKS, INSTABILITIES, MAGNETOHYDRODYNAMICS: MHD},
         year = 1995,
        month = feb,
       volume = {440},
        pages = {742},
          doi = {10.1086/175311},
       adsurl = {https://ui.adsabs.harvard.edu/abs/1995ApJ...440..742H},
      adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@article{Federrath2021,
    author = {Tritsis, A and Federrath, C and Willacy, K and Tassis, K},
    title = {Non-ideal magnetohydrodynamic simulations of subcritical pre-stellar cores with non-equilibrium chemistry},
    journal = {Monthly Notices of the Royal Astronomical Society},
    volume = {510},
    number = {3},
    pages = {4420-4435},
    year = {2021},
    month = {12},
    abstract = {Non-ideal magnetohydrodynamic (MHD) effects are thought to be gravity’s closest ally in overcoming the support of magnetic fields and in forming stars. Here, we modify the publicly available version of the adaptive mesh refinement code flash (Fryxell et al. 2000; Dubey et al. 2008) to include a detailed treatment of non-ideal MHD and study such effects in collapsing pre-stellar cores. We implement two very extended non-equilibrium chemical networks, the largest of which is comprised of ∼ 300 species and includes a detailed description of deuterium chemistry. The ambipolar diffusion, Ohmic and Hall resistivities are then self-consistently calculated from the abundances of charged species. We present a series of 2D axisymmetric simulations where we vary the chemical model, cosmic ray ionization rate, and grain distribution. We benchmark our implementation against ideal MHD simulations and previously published results. We show that, at high densities (\$n\_\{\\rm \{H\_2\}\}\\gt ~10^6~\\rm \{cm^\{-3\}\}\$), the ion that carries most of the perpendicular and parallel conductivities is not \$\\rm \{H\_3^+\}\$ as was previously thought, but is instead \$\\rm \{D\_3^+\}\$.},
    issn = {0035-8711},
    doi = {10.1093/mnras/stab3740},
    url = {https://doi.org/10.1093/mnras/stab3740},
    eprint = {https://academic.oup.com/mnras/article-pdf/510/3/4420/42218716/stab3740.pdf},
}
@misc{permabond,
    howpublished={\url{https://www.permabond.com/materials-bonded/how-to-bond-fiberglass/}},
   author = {Permabobd},
    title= {How to bond fiberglass},
    year = {2023},
    month = {11}
}

@article{Jardin2012,
doi = {10.1088/1749-4699/5/1/014002},
url = {https://dx.doi.org/10.1088/1749-4699/5/1/014002},
year = {2012},
month = {may},
publisher = {},
volume = {5},
number = {1},
pages = {014002},
author = {S C Jardin and N Ferraro and J Breslau and J Chen},
title = {Multiple timescale calculations of sawteeth and other global macroscopic dynamics of tokamak plasmas},
journal = {"Computational Science \& Discovery"},
abstract = {The M3D-C1 (Breslau et al 2009 Phys. Plasmas 16 092503) code is designed for performing three-dimensional nonlinear magnetohydrodynamics (MHD) calculations of a tokamak plasma that span the timescales associated with ideal and resistive stability as well as parallel and perpendicular transport. This requires a scalable fully implicit time advance where the time step is not limited by a Courant condition based on the MHD wave velocities or plasma flow but is chosen instead to accurately and efficiently resolve the physics. In order to accomplish this, we make use of several techniques to improve the effective condition number of the implicit matrix equation that is solved every time step. The split time advance known as the differential approximation (Caramana 1991 J. Comput. Phys. 96 484) reduces the size of the matrix and improves its diagonal structure. A particular choice of velocity variables and annihilation operators approximately splits the large matrix into three sub-matrices, each with a much improved condition number. A final block-Jacobi preconditioner further dramatically improves the condition number of the final matrix, allowing it to converge in a Krylov solver (GMRES) with a small number of iterations. As an example, we have performed transport timescale simulations of a tokamak plasma that periodically undergoes sawtooth oscillations (Von Goeler et al 1974 Phys. Rev. Lett. 33 1201). We specify the transport coefficients and apply a ‘current controller’ that adjusts the boundary loop-voltage to keep the total plasma current fixed. The short-time plasma response depends on the initial conditions, but the long-time behavior depends only on the transport coefficients and the boundary conditions applied.}
}

@article{Birn2001,
author = {Birn, Joachim and Hesse, Michael},
title = {Geospace Environment Modeling (GEM) magnetic reconnection challenge: Resistive tearing, anisotropic pressure and Hall effects},
journal = {Journal of Geophysical Research: Space Physics},
volume = {106},
number = {A3},
pages = {3737-3750},
doi = {https://doi.org/10.1029/1999JA001001},
url = {https://agupubs.onlinelibrary.wiley.com/doi/abs/10.1029/1999JA001001},
eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/1999JA001001},
abstract = {The nonlinear evolution of resistive tearing is studied in various regimes, including one-fluid isotropic MHD, anisotropic (gyrotropic) MHD with terms approximating the effects of anisotropy driven instabilities, and HaIl-MHD. Both uniform resistivity and spatially localized resistivity are investigated. The initial state is a plane one-dimensional current sheet with an initial perturbation representing a periodic structure with magnetic islands and x type neutral points, chosen for the “GEM magnetic reconnection challenge” [Birn et al., this issue]. In the absence of dissipation, within ideal MHD, the initially imposed x type configuration collapses into a thin current sheet of finite length, while the magnetic islands contract, conserving their magnetic flux. The current density in the thin sheet becomes significantly enhanced, so that microscopic dissipation mechanisms can be expected to be ignited, even if they were absent in the initial state. Finite resistivity enables reconnection, and the growth of magnetic islands as in particle simulations. A comparison of reconnection rates shows that for the chosen initial current sheet thickness, a localized resistivity, corresponding to a Lundquist number (magnetic Reynolds number) of order unity, is necessary to approximate the growth and the reconnection electric field in the particle simulations. Pressure anisotropy, governed by double adiabatic conservation laws (modified by Ohmic heating), leads to reduced growth rates. This reduction is drastic for uniform resistivity. Isotropizing terms, modeling the effects of anisotropy driven microinstabilities again destabilize. HaIl-MHD simulations can reproduce the fast growth of the particle simulations. The various models show both similarities and dissimilarities in their spatial structure. For similar amounts of reconnected flux, the variation of the normal magnetic field and of the (ion) flow speed along the current sheet are similar, but electric field and current density show significant differences.},
year = {2001}
}

@article{Hesse2011,
  title = {New Measure of the Dissipation Region in Collisionless Magnetic Reconnection},
  author = {Zenitani, Seiji and Hesse, Michael and Klimas, Alex and Kuznetsova, Masha},
  journal = {Phys. Rev. Lett.},
  volume = {106},
  issue = {19},
  pages = {195003},
  numpages = {4},
  year = {2011},
  month = {May},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevLett.106.195003},
  url = {https://link.aps.org/doi/10.1103/PhysRevLett.106.195003}
}

@article{okamoto2010,
  author = {Okamoto, N. and Davidson, P. A. and Kaneda, Y.},
  title = {On the decay of low magnetic Reynolds number turbulence in an imposed magnetic field},
  journal = {Journal of Fluid Mechanics},
  volume = {651},
  pages = {295--318},
  year = {2010}
}

@article{permeability,
author = {Miguez-Macho, Gonzalo and Fan, Ying and Weaver, Christopher P. and Walko, Robert and Robock, Alan},
title = {Incorporating water table dynamics in climate modeling: 2. Formulation, validation, and soil moisture simulation},
journal = {Journal of Geophysical Research: Atmospheres},
volume = {112},
number = {D13},
pages = {},
keywords = {water cycles, soil moisture, groundwater},
doi = {https://doi.org/10.1029/2006JD008112},
url = {https://agupubs.onlinelibrary.wiley.com/doi/abs/10.1029/2006JD008112},
eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2006JD008112},
abstract = {In this second part of the two-part series, we discuss the formulation and implementation of groundwater processes into an existing climate model, by linking a groundwater reservoir and a rivers-lakes reservoir with its land surface scheme. We present the parameterization and validation of these processes with river flow and soil moisture observations. We use the new scheme as a tool to investigate the role of the groundwater reservoir in controlling the spatial and temporal structure of large-scale soil moisture fields. We find that where the water table is shallow, the groundwater reservoir is linked to the soil water reservoir through two-way fluxes. At these locations, the role of the groundwater shifts from being primarily a sink to being primarily a source for the soil, as the season progresses from the wet spring to the dry autumn. Through the two-way fluxes, groundwater exerts a certain degree of control on the root zone soil moisture fields; there is an apparent spatial correlation between the distribution of shallow water table and wet soil. Since the water table reflects long-term climatic and topographic forcing and exhibits strong spatial organization, its link to the soil moisture gives the latter a certain degree of spatial organization as well. The slow changing nature of the water table acts to stabilize the temporal variations in soil water, giving the latter stronger seasonal persistence.},
year = {2007}
}




@misc{solublePlastic,
howpublished={\url{https://www.anthropocenemagazine.org/2020/03/this-new-degradable-plastic-could-be-the-relief-our-oceans-need/}},
   author = {Anthropocene},
    title= {This new kind of plastic is made to degrade in seawater},
    year = {2020},
    month = {03}

}
@misc{harishchandra,
      title={The Harish-Chandra integral: An introduction with examples}, 
      author={Colin McSwiggen},
      year={2021},
      eprint={1806.11155},
      archivePrefix={arXiv},
      primaryClass={math-ph}
}

@book{Norris_2007, place={Cambridge}, title={Markov chains}, publisher={Cambridge Univ. Press}, author={Norris, James R.}, year={2007}} 

@misc{GaussKuzmin,
    author = "{Wikipedia contributors}",
    title = "Gauss–Kuzmin distribution --- {Wikipedia}{,} The Free Encyclopedia",
    year = "2023",
    url = "https://en.wikipedia.org/w/index.php?title=Gauss%E2%80%93Kuzmin_distribution&oldid=1144241302",
    note = "[Online; accessed 24-July-2023]"
  }

@article{MIJATOVIC2020108836,
title = {A note on the exact simulation of spherical Brownian motion},
journal = {Statistics `I\&' Probability Letters},
volume = {165},
pages = {108836},
year = {2020},
issn = {0167-7152},
doi = {https://doi.org/10.1016/j.spl.2020.108836},
url = {https://www.sciencedirect.com/science/article/pii/S0167715220301395},
author = {Aleksandar Mijatović and Veno Mramor and Gerónimo {Uribe Bravo}},
keywords = {Exact simulation, Skew-product decomposition, Spherical Brownian motion, Wright–Fisher diffusion}
}

@article{BRIAND20207021,
title = {Forward and backward stochastic differential equations with normal constraints in law},
journal = {Stochastic Processes and their Applications},
volume = {130},
number = {12},
pages = {7021-7097},
year = {2020},
issn = {0304-4149},
doi = {https://doi.org/10.1016/j.spa.2020.07.007},
url = {https://www.sciencedirect.com/science/article/pii/S0304414920303185},
author = {Philippe Briand and Pierre Cardaliaguet and Paul-Éric {Chaudru de Raynal} and Ying Hu},
abstract = {In this paper we investigate the well-posedness of backward or forward stochastic differential equations whose law is constrained to live in an a priori given (smooth enough) set and which is reflected along the corresponding “normal” vector. We also study the associated interacting particle system reflected in mean field and asymptotically described by such equations. The case of particles submitted to a common noise as well as the asymptotic system is studied in the forward case. Eventually, we connect the forward and backward stochastic differential equations with normal constraints in law with partial differential equations stated on the Wasserstein space and involving a Neumann condition in the forward case and an obstacle in the backward one.}
}
@misc{M23Decay,
      title={Towards Microscopic Theory of Decaying Turbulence}, 
      author={Alexander Migdal},
      year={2023},
      eprint={2304.13719},
      archivePrefix={arXiv},
      primaryClass={physics.flu-dyn}
}
@BOOK{Isbn2022-yn,
  title     = "50 easy contemporary pieces",
  author    = "Isbn, Gilbert",
  publisher = "Mel Bay Publications",
  month     =  apr,
  year      =  2022,
  address   = "Pacific, MO"
}

@INCOLLECTION{Hsu2002-tj,
  title     = "Basic stochastic differential geometry",
  title = "Graduate Studies in Mathematics",
  author    = "Hsu, Elton",
  publisher = "American Mathematical Society",
  pages     = "35--69",
  series    = "Graduate studies in mathematics",
  month     =  Feb,
  year      =  2002,
  address   = "Providence, Rhode Island"
}

@misc{BrT,
 author = "Wikipedia",
    title="{Brouwer Fixed-point Theorem}",
    year ="2021",
    howpublished = {\url{https://en.wikipedia.org/wiki/Brouwer_fixed-point_theorem}},
     note = "[Online; accessed 11-June-2021]"
}

@article{SreeniDissipation,
author = {Sreenivasan,K. R. },
title = {On the scaling of the turbulence energy dissipation rate},
journal = {The Physics of Fluids},
volume = {27},
number = {5},
pages = {1048-1051},
year = {1984},
doi = {10.1063/1.864731},

URL = { 
        https://aip.scitation.org/doi/abs/10.1063/1.864731
    
},
eprint = { 
        https://aip.scitation.org/doi/pdf/10.1063/1.864731
    
}

}


@article {S21,
	Title = {The area rule for circulation in three-dimensional turbulence},
	Author = {Iyer, Kartik P and Bharadwaj, Sachin S and Sreenivasan, Katepalli R},
	DOI = {10.1073/pnas.2114679118},
	Number = {43},
	Volume = {118},
	Month = {10},
	Year = {2021},
	Journal = {Proceedings of the National Academy of Sciences of the United States of America},
	ISSN = {0027-8424},
	Pages = {e2114679118},
	URL = {https://europepmc.org/articles/PMC8639329},
}

@article{SY21,
  title = {Dynamics of three-dimensional turbulence from Navier-Stokes equations},
  author = {Sreenivasan, Katepalli R. and Yakhot, Victor},
  journal = {Phys. Rev. Fluids},
  volume = {6},
  issue = {10},
  pages = {104604},
  numpages = {21},
  year = {2021},
  month = {10},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevFluids.6.104604},
  url = {https://link.aps.org/doi/10.1103/PhysRevFluids.6.104604}
}

@misc{SY22,
  doi = {10.48550/ARXIV.2208.09561},
  
  url = {https://arxiv.org/abs/2208.09561},
  
  author = {Sreenivasan, Katepalli R. and Yakhot, Victor},
  
  keywords = {Fluid Dynamics (physics.flu-dyn), Statistical Mechanics (cond-mat.stat-mech), Applied Physics (physics.app-ph), FOS: Physical sciences, FOS: Physical sciences},
  
  title = {The saturation of exponents and the asymptotic fourth state of turbulence},
  
  publisher = {arXiv},
  
  year = {2022},
  
  copyright = {arXiv.org perpetual, non-exclusive license}
}

@article{VortStrain87,
author = {Ashurst,Wm. T.  and Kerstein,A. R.  and Kerr,R. M.  and Gibson,C. H. },
title = {Alignment of vorticity and scalar gradient with strain rate in simulated Navier–Stokes turbulence},
journal = {The Physics of Fluids},
volume = {30},
number = {8},
pages = {2343-2353},
year = {1987},
doi = {10.1063/1.866513},

URL = { 
        https://aip.scitation.org/doi/abs/10.1063/1.866513
    
},
eprint = { 
        https://aip.scitation.org/doi/pdf/10.1063/1.866513
    
}

}
@article{PosFunc,
 ISSN = {00255718, 10886842},
 URL = {http://www.jstor.org/stable/2153721},
 abstract = {In this paper we study strictly positive definite functions on the unit sphere of the m-dimensional Euclidean space. Such functions can be used for solving a scattered data interpolation problem on spheres. Since positive definite functions on the sphere were already characterized by Schoenberg some fifty years ago, the issue here is to determine what kind of positive definite functions are actually strictly positive definite. The study of this problem was initiated recently by Xu and Cheney (Proc. Amer. Math. Soc. 116 (1992), 977-981), where certain sufficient conditions were derived. A new approach, which is based on a critical connection between this problem and that of multivariate polynomial interpolation on spheres, is presented here. The relevant interpolation problem is subsequently analyzed by three different complementary methods. The first is based on the de Boor-Ron general "least solution for the multivariate polynomial interpolation problem". The second, which is suitable only for m = 2, is based on the connection between bivariate harmonic polynomials and univariate analytic polynomials, and reduces the problem to the structure of the integer zeros of bounded univariate exponentials. Finally, the last method invokes the realization of harmonic polynomials as the polynomial kernel of the Laplacian, thereby exploiting some basic relations between homogeneous ideals and their polynomial kernels.},
 author = {Amos Ron and Xingping Sun},
 journal = {Mathematics of Computation},
 number = {216},
 pages = {1513--1530},
 publisher = {American Mathematical Society},
 title = {Strictly Positive Definite Functions on Spheres in Euclidean Spaces},
 volume = {65},
 year = {1996}
}
@article{Bandak_2024,
   title={Spontaneous Stochasticity Amplifies Even Thermal Noise to the Largest Scales of Turbulence in a Few Eddy Turnover Times},
   volume={132},
   ISSN={1079-7114},
   url={http://dx.doi.org/10.1103/physrevlett.132.104002},
   DOI={10.1103/physrevlett.132.104002},
   number={10},
   journal={Physical Review Letters},
   publisher={American Physical Society (APS)},
   author={Bandak, Dmytro and Mailybaev, Alexei A. and Eyink, Gregory L. and Goldenfeld, Nigel},
   year={2024},
   month=mar }

@article{GorceFalcon24,
  title = {Freely Decaying Saffman Turbulence Experimentally Generated by Magnetic Stirrers},
  author = {Gorce, Jean-Baptiste and Falcon, Eric},
  journal = {Phys. Rev. Lett.},
  volume = {132},
  issue = {26},
  pages = {264001},
  numpages = {6},
  year = {2024},
  month = {Jun},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevLett.132.264001},
  url = {https://link.aps.org/doi/10.1103/PhysRevLett.132.264001}
}
@article{Sulem_Frisch_1975, title={Bounds on energy flux for finite energy turbulence}, volume={72}, DOI={10.1017/S0022112075003059}, number={3}, journal={Journal of Fluid Mechanics}, author={Sulem, P. L. and Frisch, U.}, year={1975}, pages={417–423}}

@misc{QuantumWebsite,
author = {Alexander Migdal},
    title  = {Turbulence Duality},
    year={2024},
    howpublished={\url{https://sashamigdal.github.io/TurbulenceDuality/index.html}}
}

@article{Drivas_2019,
doi = {10.1088/1361-6544/ab2f42},
url = {https://dx.doi.org/10.1088/1361-6544/ab2f42},
year = {2019},
month = {oct},
publisher = {IOP Publishing},
volume = {32},
number = {11},
pages = {4465},
author = {Theodore D Drivas and Gregory L Eyink},
title = {An Onsager singularity theorem for Leray solutions of incompressible Navier–Stokes},
journal = {Nonlinearity},
abstract = {We study in the inviscid limit the global energy dissipation of Leray solutions of incompressible Navier–Stokes on the torus , assuming that the solutions have norms for Besov space   that are bounded in the L3-sense in time, uniformly in viscosity. We establish an upper bound on energy dissipation of the form  vanishing as  if  A consequence is that Onsager-type ‘quasi-singularities’ are required in the Leray solutions, even if the total energy dissipation vanishes in the limit , as long as it does so sufficiently slowly. We also give two sufficient conditions which guarantee the existence of limiting weak Euler solutions u which satisfy a local energy balance with possible anomalous dissipation due to inertial-range energy cascade in the Leray solutions. For  the anomalous dissipation vanishes and the weak Euler solutions may be spatially ‘rough’ but conserve energy.}
}

@book{PolyakovGFS,
  author    = {A. M. Polyakov},
  title     = {Gauge Fields and Strings},
  year      = {1987},
  publisher = {Taylor \& Francis},
  isbn      = {9783718603930}
}


@article{SeqQuanM95,
title = {Second quantization of the Wilson loop},
journal = {Nuclear Physics B - Proceedings Supplements},
volume = {41},
number = {1},
pages = {151-183},
year = {1995},
issn = {0920-5632},
doi = {https://doi.org/10.1016/0920-5632(95)00433-A},
url = {https://www.sciencedirect.com/science/article/pii/092056329500433A},
author = {A.A. Migdal}
}

@article{Constantin1993,
  author    = {Peter Constantin and Charles Fefferman},
  title     = {Direction of Vorticity and the Problem of Global Regularity for the Navier-Stokes Equations},
  journal   = {Indiana University Mathematics Journal},
  year      = {1993},
  volume    = {42},
  pages     = {775--789},
  doi       = {10.1512/iumj.1993.42.42034},
  url       = {https://doi.org/10.1512/iumj.1993.42.42034}
}

@Article{LKQ19,
AUTHOR = {Lei, Kin and Qi, Dongxu and Tian, Xiaolin},
TITLE = {A New Coordinate System for Constructing Spherical Grid Systems},
JOURNAL = {Applied Sciences},
VOLUME = {10},
YEAR = {2020},
NUMBER = {2},
ARTICLE-NUMBER = {655},
URL = {https://www.mdpi.com/2076-3417/10/2/655},
ISSN = {2076-3417},
ABSTRACT = {In astronomy, physics, climate modeling, geoscience, planetary science, and many other disciplines, the mass of data often comes from spherical sampling. Therefore, establishing an efficient and distortion-free representation of spherical data is essential. This paper introduces a novel spherical (global) coordinate system that is free of singularity. Contrary to classical coordinates, such as Cartesian or spherical polar systems, the proposed coordinate system is naturally defined on the spherical surface. The basic idea of this coordinate system originated from the classical planar barycentric coordinates that describe the positions of points on a plane concerning the vertices of a given planar triangle; analogously, spherical area coordinates (SACs) describe the positions of points on a sphere concerning the vertices of a given spherical triangle. In particular, the global coordinate system is obtained by decomposing the globe into several identical triangular regions, constructing local coordinates for each region, and then combining them. Once the SACs have been established, the coordinate isolines form a new class of global grid systems. This kind of grid system has some useful properties: the grid cells exhaustively cover the globe without overlapping and have the same shape, and the grid system has a congruent hierarchical structure and simple relationship with traditional coordinates. These beneficial characteristics are suitable for organizing, representing, and analyzing spatial data.},
DOI = {10.3390/app10020655}
}
@article{AKSMAN88,
title = {Reconnections of vortex filaments},
journal = {Fluid Dynamics Research},
volume = {3},
number = {1},
pages = {239-246},
year = {1988},
issn = {0169-5983},
doi = {https://doi.org/10.1016/0169-5983(88)90072-X},
url = {https://www.sciencedirect.com/science/article/pii/016959838890072X},
author = {M.I. Aksman and E.A. Novikov},
abstract = {The process of break-down and reconnection of vortex filaments is considered by the method of three-dimensional vortex singularities (vortons) in various situations, including oblique interaction of a vortex ring with a boundary in shear flow, shedding of a vortex ring from a horseshoe vortex, instability of elliptic vortex ring, Crow instability of two perturbed antiparallel vortex filaments, merging and subsequent splitting of vortex rings. Special attention is paid to the global integrals (vorticity, momentum, angular momentum) and to the inviscid dissipation of energy. The visualization of the effective vortex core, created by the interference of the vorticity fields of vortons, is presented. The comparisons with other methods of simulation of three-dimensional vortex interactions and with the observations have been made.}
}



@article{PLASMA09,
	doi = {10.1088/1742-6596/180/1/012037},
	url = {https://doi.org/10.1088%2F1742-6596%2F180%2F1%2F012037},
	year = 2009,
	month = {jul},
	publisher = {{IOP} Publishing},
	volume = {180},
	pages = {012037},
	author = {Emmanuel Agullo and Jim Demmel and Jack Dongarra and Bilel Hadri and Jakub Kurzak and Julien Langou and Hatem Ltaief and Piotr Luszczek and Stanimire Tomov},
	title = {Numerical linear algebra on emerging architectures: The {PLASMA} and {MAGMA} projects},
	journal = {Journal of Physics: Conference Series}
	}

@article{SCH16,
title = "A generalized Clebsch transformation leading to a first integral of Navier–Stokes equations",
journal = "Physics Letters A",
volume = "380",
number = "40",
pages = "3258 - 3261",
year = "2016",
issn = "0375-9601",
doi = "https://doi.org/10.1016/j.physleta.2016.07.066",
url = "http://www.sciencedirect.com/science/article/pii/S0375960116305205",
author = "M. Scholle and F. Marner",
keywords = "First integrals, Viscous flow, Potentials, Gauge transformations, Clebsch variables, Mathematical foundations"
}
@article{Arnold1966,
  author    = {Arnold, Vladimir},
  title     = {Sur la géométrie différentielle des groupes de Lie de dimension infinie et ses applications à l'hydrodynamique des fluides parfaits},
  journal   = {Annales de l'Institut Fourier},
  volume    = {16},
  number    = {1},
  pages     = {319--361},
  year      = {1966},
  doi       = {10.5802/aif.233},
  url       = {https://aif.centre-mersenne.org/articles/10.5802/aif.233/},
}




@article{Hopf19,
   title={Study of the Hopf functional equation for turbulence: Duhamel principle and dynamical scaling},
  author={Ohkitani, Koji},
  journal={Physical Review E},
  volume={101},
  number={1},
  pages={013104},
  year={2020},
  publisher={APS}
}

@misc{QC20,
    title={Quantum Computation of Fluid Dynamics},
    author={Sachin S. Bharadwaj and Katepalli R. Sreenivasan},
    year={2020},
    eprint={2007.09147},
    archivePrefix={arXiv},
    primaryClass={quant-ph}
}
@article{Vol15,
author = {G.~E.~Volovik},
title={Superfluids in rotation: Landau--Lifshitz vortex sheets vs Onsager--Feynman vortices},
year = {2015},
month = {09},
journal ={UFN},
volume ={185},
pages={970-979},
doi = {10.3367/UFNr.0185.201509h.0970}
}

@article{ZH20,
  title = {One-dimensional nexus objects, network of Kibble-Lazarides-Shafi string walls, and their spin dynamic response in polar-distorted $B$-phase of $^{3}\mathrm{He}$},
  author = {Zhang, K.},
  journal = {Phys. Rev. Research},
  volume = {2},
  issue = {4},
  pages = {043356},
  numpages = {23},
  year = {2020},
  month = {12},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevResearch.2.043356},
  url = {https://link.aps.org/doi/10.1103/PhysRevResearch.2.043356}
}

@misc{BMM,
author = {Mikhail Bulgakov},
    title  = {The Master and Margarita},
    year={1966},
    chapter={12},
    howpublished={\url{https://www.weblitera.com/book/?id=205&lng=1&ch=12&l=}}
}

@article{KBL15,
	doi = {10.1088/0954-3899/42/9/094002},
	url = {https://doi.org/10.1088%2F0954-3899%2F42%2F9%2F094002},
	year = 2015,
	month = {aug},
	publisher = {{IOP} Publishing},
	volume = {42},
	number = {9},
	pages = {094002},
	author = {T W B Kibble and Tanmay Vachaspati},
	title = {Monopoles on strings},
	journal = {Journal of Physics G: Nuclear and Particle Physics},
	abstract = {In cosmological scenarios based on grand unification, string theory or braneworlds, many kinds of topological or non-topological defects, including monopoles and cosmic strings, are predicted to be formed in the early Universe. Here we review specifically the physics of composite objects involving monopoles tied to strings. There is a wide variety of these, including for example ‘dumbbells’ and ‘necklaces’, depending on how many strings attach to each monopole and on the extent to which the various fluxes are confined to the strings. We also briefly survey the prospects for observing such structures, the existing observational limits, and potential evidence for a cosmological role.}
}

@article{V20,
  title = {String monopoles, string walls, vortex skyrmions, and nexus objects in the polar distorted $B$ phase of $^{3}\mathrm{He}$},
  author = {Volovik, G. E. and Zhang, K.},
  journal = {Phys. Rev. Research},
  volume = {2},
  issue = {2},
  pages = {023263},
  numpages = {11},
  year = {2020},
  month = {06},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevResearch.2.023263},
  url = {https://link.aps.org/doi/10.1103/PhysRevResearch.2.023263}
}

@article{Aji_2001,
   title={Fluctuations in Finite Critical and Turbulent Systems},
   volume={86},
   ISSN={1079-7114},
   url={http://dx.doi.org/10.1103/PhysRevLett.86.1007},
   DOI={10.1103/physrevlett.86.1007},
   number={6},
   journal={Physical Review Letters},
   publisher={American Physical Society (APS)},
   author={Aji, Vivek and Greenfeld, Nigel},
   year={2001},
   month={02},
   pages={1007–1010}
}

@article{eyink20, 
title={Stochastic Lagrangian dynamics of vorticity. Part 1. General theory for viscous, incompressible fluids}, 
volume={901}, 
DOI={10.1017/jfm.2020.491}, 
journal={Journal of Fluid Mechanics}, 
publisher={Cambridge University Press}, 
author={Eyink, Gregory L. and Gupta, 
Akshat and Zaki, Tamer A.}, 
year={2020}, 
pages={A2}
}
@article{Dorn94,
   title={Two- and three-point functions in Liouville theory},
   volume={429},
   ISSN={0550-3213},
   url={http://dx.doi.org/10.1016/0550-3213(94)00352-1},
   DOI={10.1016/0550-3213(94)00352-1},
   number={2},
   journal={Nuclear Physics B},
   publisher={Elsevier BV},
   author={Dorn, H. and Otto, H.-J.},
   year={1994},
   month={10},
   pages={375–388}
}

@article{ZZ96,
   title={Conformal bootstrap in Liouville field theory},
   volume={477},
   ISSN={0550-3213},
   url={http://dx.doi.org/10.1016/0550-3213(96)00351-3},
   DOI={10.1016/0550-3213(96)00351-3},
   number={2},
   journal={Nuclear Physics B},
   publisher={Elsevier BV},
   author={Zamolodchikov, A. and Zamolodchikov, Al.},
   year={1996},
   month={10},
   pages={577–605}
}
@Article{Onsager1949,
author={Onsager, L.},
title={Statistical hydrodynamics},
journal={Il Nuovo Cimento (1943-1954)},
year={1949},
month={03},
day={01},
volume={6},
number={2},
pages={279-287},
issn={1827-6121},
doi={10.1007/BF02780991},
url={https://doi.org/10.1007/BF02780991}
}

@article{FS30,
author = { V.M.   Falkner   and   S.W.   Skan },
title = {LXXXV. Solutions of the boundary-layer equations},
journal = {The London, Edinburgh, and Dublin Philosophical Magazine and Journal of Science},
volume = {12},
number = {80},
pages = {865-896},
year  = {1931},
publisher = {Taylor & Francis},
doi = {10.1080/14786443109461870},

URL = { 
        https://doi.org/10.1080/14786443109461870
    
},
eprint = { 
        https://doi.org/10.1080/14786443109461870
    
}

}

@misc{WFS21,
   author = "Wikipedia",
   title = "{Falkner-Skan Boundary layer} --- {W}ikipedia{,} The Free Encyclopedia",
   year = "2020",
   url = {https://en.wikipedia.org/wiki/Falkner%E2%80%93Skan_boundary_layer},
   note = "[Online; accessed 29-October-2020]"
}
. (, ). In Wikipedia. 

@misc{Elephant,
   author = "Wikipedia",
   title = "{Blind men and an elephant} --- {W}ikipedia{,} The Free Encyclopedia",
   year = "2024",
   url = {https://en.wikipedia.org/wiki/Blind_men_and_an_elephant},
   note = "[Online; accessed  27-January-2024]"
}
@article{Devil,
  title = {Devil's Staircase Phase Diagram of the Fractional Quantum Hall Effect in the Thin-Torus Limit},
  author = {Rotondo, Pietro and Molinari, Luca Guido and Ratti, Piergiorgio and Gherardi, Marco},
  journal = {Phys. Rev. Lett.},
  volume = {116},
  issue = {25},
  pages = {256803},
  numpages = {5},
  year = {2016},
  month = {Jun},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevLett.116.256803},
  url = {https://link.aps.org/doi/10.1103/PhysRevLett.116.256803}
}
@Article{Montgomery1987,
author={Montgomery, Hugh L.},
title={Fluctuations in the mean of Euler's phi function},
journal={Proceedings of the Indian Academy of Sciences - Mathematical Sciences},
year={1987},
month={Dec},
day={01},
volume={97},
number={1},
pages={239-245},
abstract={We consider the error term in the mean value estimate of Euler's phi function $\psi$(n), and show that it is $\Omega$+- (x(log log x)1/2). This improves on the earlier results of Pillai and Chowla, and of Erd{\"o}s and Shapiro.},
issn={0973-7685},
doi={10.1007/BF02837826},
url={https://doi.org/10.1007/BF02837826}
}
@article{Mirsky1949,
author = {L. Mirsky},
title = {{Summation formulae involving arithmetic functions}},
volume = {16},
journal = {Duke Mathematical Journal},
number = {2},
publisher = {Duke University Press},
pages = {261 -- 272},
year = {1949},
doi = {10.1215/S0012-7094-49-01625-7},
URL = {https://doi.org/10.1215/S0012-7094-49-01625-7}
} 


@misc{AAyush,
    author = "{AAyush Anand}",
    title= "{Computing Enstrophy for the Stable Confined Vortex Surface. PHD thesis}",
    month = "January",
    year ="2022",
    journal = {"Department of Physics,
Trinity College Dublin, University of Dublin proceedings",
January 2022}
}

@article{Finne2003,
author = "{A.P. Finne,  T. Araki,  R. Blaauwgeers,  V.B. Eltsov , N.B. Kopnin , M. Krusius,  L. Skrbek,  M. Tsubota and G.E. Volovik}", 
title= "{An intrinsic velocity-independent criterion for superfluid turbulence}", 
journal ={Nature},
volume =424, 
pages = {1022--1025},
year = 2003
}

% Transition to superfluid turbulence driven by an intrinsic parameter, 
% cond-mat/0304586.

@article{Volovik2003,
author = "{G.E.~Volovik}",
title = "{The Universe in a Helium Droplet}",
journal={Clarendon Press,  Oxford},
year = 2003
}

@article{Bevan1997,
author = "{T.D.C. Bevan , A.J. Manninen , J.B. Cook , J.R. Hook , H.E. Hall,  T. Vachaspati and G.E. Volovik}",
title = {Momentum creation by vortices in superfluid $^3$He as a model of primordial baryogenesis},  
journal ={Nature},  
volume ={ 386},  
pages ={689-692},
year =1997}
% the bibitems to be converted to bibtex  below


@book{VollhardtWolfle,
author = "{D.~Vollhardt and P.~WOlfle}", 
title ={The Superfluid Phases of Helium 3},
publisher ={Taylor \& Francis, London}, 
year =1990
}

 
 @article{Volovik1987,
author = {G.E. Volovik}, 
title ={Linear momentum in ferromagnets}, 
journal={J. Phys. C },
volume = 20, 
pages = {L83--L87},
year =1987
}
 
@article{Kuznetsov2018,
author = "{D.S. Agafontsev,  E.A. Kuznetsov and A.A. Mailybaev}",
title ={"Development of high vorticity structures and geometrical properties of the vortex line representation"},
journal = {Phys. Fluids},
volume ={ 30}, 
page ={095104},
year =2018
}

@article{Volovik1986,
author = {G.E. Volovik}, 
title ={"Wess-Zumino action for the orbital dynamics of $^3$He-A"},
journal ={JETP Lett.},
volume ={44}, 
pages ={185--189},
year =1986
}
 
 
@article{Kuznetsov1980,
author= "{E.A.~Kuznetsov and A.V. ~Mikhailov}",
title ={"On the topological meaning of canonical Clebsch variables"},
journal = {"Physics Letters A"},
volume ={  77}, 
pages ={37--38},
year = 1980
}

@article{Blaha1976,
author ={S. Blaha},
title = {Quantization rules for point singularities in superfluid $^3$He and liquid crystals},
journal ={ Phys. Rev. Lett.},
volume ={ 36}, 
page =874,
year =1976}
 
 @article{VolovikMineev1976,
author ="{G.E. Volovik, V.P. Mineev}", 
title = "{ Vortices with free ends in superfluid $^3$He-A}",
journal ={ JETP Lett.},
volume ={ 23},
page ={593},
year =1976
}

@article{Volovik2000,
author ={G.E.~Volovik}, 
title ="{Monopoles and fractional vortices in chiral superconductors}",  
journal ="{Proc. Natl. Acad. Sc. USA}", 
volume ={97}, 
pages ={2431-2436},
year =2000}



@misc{Chefranov2017,
  doi = {10.48550/ARXIV.1711.04124},
  
  url = {https://arxiv.org/abs/1711.04124},
  
  author = {Chefranov, Sergey G. and Mokhov, Igor I. and Chefranov, Alexander G.},
  
  keywords = {Fluid Dynamics (physics.flu-dyn), Superconductivity (cond-mat.supr-con), FOS: Physical sciences, FOS: Physical sciences},
  
  title = {The hydrodynamic singular vortex on the sphere and the Dirac monopole},
  
  publisher = {arXiv},
  
  year = {2017},
  
  copyright = {arXiv.org perpetual, non-exclusive license}
}


@article{MineyevVolovik1978,
author = "{V.P. Mineyev, G.E. Volovik}", 
 title = "{Planar and linear solitons in superfluid $^3$He}",
journal = "{Phys. Rev. B}",
volume ={ 18}, 
pages ={3197--3203},
year =1978
}


@article{Kibble1982,
author ="{T. W. B. ~Kibble, G.~Lazarides, and Q.~Shafi}",
title ="{Walls bounded by strings}",
journal ="{Phys. Rev. D}",
volume ={ 26}, 
pages ={435--439},
year = 1982
}

@article{Kibble1982b,
author ="{T. W. B. ~Kibble, G.~Lazarides, and Q.~Shafi}",
title = "{Strings in $SO(10)$}",
journal = "{Phys. Lett. B}",
volume ={113},
pages = {237--239},
year =1982
}
@article{Makinen2019,
author ="{J.T. M\"akinen, V.V. Dmitriev, J. Nissinen, J. Rysti, G.E. Volovik, A.N. Yudin, K. Zhang, V.B. Eltsov}",
title = "{Half-quantum vortices and walls bounded by strings in the polar-distorted phases of topological superfluid $^3$He}",
journal = "{Nat. Comm.}",
volume ={10},
page = {237},
year =2019
}

@article{VolovikZhang2020,
author ="{G. E. Volovik, K. Zhang}",
title = "{String monopoles, string walls, vortex-skyrmions and nexus objects in polar distorted B-phase of $^3$He}",
journal = "{Physical Review Research}",
volume ={2},
page = {023263},
year =2020
}

@article{Dzyaloshinskii1980,
author ="{I.E. Dzyaloshinskii, and G.E. Volovick}",
title = "{Poisson brackets in  condensed matter physics}",
journal = "{Ann. Phys.}",
volume ={125},
pages = {67--97},
year =1980
}
 
@article{SalomaaVolovik1987,
author ="{M.M. Salomaa,  G.E. Volovik}",
title = "{Quantized vortices in superfluid $^3$He}",
journal = "{Rev. Mod. Phys.}",
volume ={59},
pages = {533--613},
year =1987
}


@inproceedings{HansonRegge,
  title="{Torsion and quantum gravity: Proceedings of the Integrative Conference on Group Theory
and Mathematical Physics}",
  author={A.J. Hanson and T. Regge},
  year={1978},
  publisher="{University of Texas at Austin}"
}

@article{AuriaRegge,
author ="{R. d'Auria and T. Regge}",
title = "{Gravity theories with asymptotically flat instantons}",
journal = "{Nucl. Phys. B}",
volume ={195},
page = {308},
year =1982
}

@inproceedings{lehalle1999piecewise,
  title={Piecewise affine neural networks and nonlinear control: Stability results},
  author={Lehalle, C-A and Azencott, Robert},
  booktitle={1999 Ninth International Conference on Artificial Neural Networks ICANN 99.(Conf. Publ. No. 470)},
  volume={2},
  pages={608--612},
  year={1999},
  organization={IET}
}
@book{capponi2023machine,
  title={Machine Learning and Data Sciences for Financial Markets: A Guide to Contemporary Practices},
  author={Capponi, Agostino and Lehalle, Charles-Albert},
  year={2023},
  publisher={Cambridge University Press}
}

@article{ahn2024large,
  title={Large language models for mathematical reasoning: Progresses and challenges},
  author={Ahn, Janice and Verma, Rishu and Lou, Renze and Liu, Di and Zhang, Rui and Yin, Wenpeng},
  journal={arXiv preprint arXiv:2402.00157},
  year={2024}
}
@article{rogers2021primer,
  title={A primer in BERTology: What we know about how BERT works},
  author={Rogers, Anna and Kovaleva, Olga and Rumshisky, Anna},
  journal={Transactions of the association for computational linguistics},
  volume={8},
  pages={842--866},
  year={2021},
  publisher={MIT Press One Rogers Street, Cambridge, MA 02142-1209, USA journals-info~…}
}
@article{buder2023ambiguity,
  title={The ambiguity of BERTology: what do large language models represent?},
  author={Buder-Gr{\"o}ndahl, Tommi},
  journal={Synthese},
  volume={203},
  number={1},
  pages={15},
  year={2023},
  publisher={Springer}
}
@inproceedings{guu2020retrieval,
  title={Retrieval augmented language model pre-training},
  author={Guu, Kelvin and Lee, Kenton and Tung, Zora and Pasupat, Panupong and Chang, Mingwei},
  booktitle={International conference on machine learning},
  pages={3929--3938},
  year={2020},
  organization={PMLR}
}

@Article{MaxDissipation,
AUTHOR = {Mihelich, Martin and Faranda, Davide and Paillard, Didier and Dubrulle, Bérengère},
TITLE = {Is Turbulence a State of Maximum Energy Dissipation?},
JOURNAL = {Entropy},
VOLUME = {19},
YEAR = {2017},
NUMBER = {4},
ARTICLE-NUMBER = {154},
URL = {https://www.mdpi.com/1099-4300/19/4/154},
ISSN = {1099-4300},
ABSTRACT = {Turbulent flows are known to enhance turbulent transport. It has then even been suggested that turbulence is a state of maximum energy dissipation. In this paper, we re-examine critically this suggestion in light of several recent works around the Maximum Entropy Production principle (MEP) that has been used in several out-of-equilibrium systems. We provide a set of four different optimization principles, based on maximization of energy dissipation, entropy production, Kolmogorov–Sinai entropy and minimization of mixing time, and study the connection between these principles using simple out-of-equilibrium models describing mixing of a scalar quantity. We find that there is a chained-relationship between most probable stationary states of the system, and their ability to obey one of the four principles. This provides an empirical justification of the Maximum Entropy Production principle in this class of systems, including some turbulent flows, for special boundary conditions. Otherwise, we claim that the minimization of the mixing time would be a more appropriate principle. We stress that this principle might actually be limited to flows where symmetry or dynamics impose pure mixing of a quantity (like angular momentum, momentum or temperature). The claim that turbulence is a state of maximum energy dissipation, a quantity intimately related to entropy production, is therefore limited to special situations that nevertheless include classical systems such as shear flows, Rayleigh–Bénard convection and von Kármán flows, forced with constant velocity or temperature conditions.},
DOI = {10.3390/e19040154}
}
@article{Stevens2005,
  author = {Stevens, Bjorn},
  title = {Atmospheric moist convection},
  journal = {Annual Review of Earth and Planetary Sciences},
  volume = {33},
  pages = {605--643},
  year = {2005}
}

@article{Bretherton2015,
  author = {Bretherton, Christopher S.},
  title = {Insights into low-latitude cloud feedbacks from high-resolution models},
  journal = {Philosophical Transactions of the Royal Society A},
  volume = {373},
  number = {2054},
  pages = {20140415},
  year = {2015}
}

@article{Marshall1999,
  author = {Marshall, John and Schott, Friedrich},
  title = {Open-ocean convection: Observations, theory, and models},
  journal = {Reviews of Geophysics},
  volume = {37},
  pages = {1--64},
  year = {1999}
}

@article{Ferrari2009,
  author = {Ferrari, Raffaele and Wunsch, Carl},
  title = {Ocean circulation kinetic energy: Reservoirs, sources, and sinks},
  journal = {Annual Review of Fluid Mechanics},
  volume = {41},
  pages = {253--282},
  year = {2009}
}

@book{Schubert2001,
  author = {Schubert, Gerald and Turcotte, Donald L. and Olson, Peter},
  title = {Mantle Convection in the Earth and Planets},
  publisher = {Cambridge University Press},
  year = {2001}
}

@article{Glatzmaier1995,
  author = {Glatzmaier, Gary A. and Roberts, Paul H.},
  title = {A three-dimensional self-consistent computer simulation of a geomagnetic field reversal},
  journal = {Nature},
  volume = {377},
  pages = {203--209},
  year = {1995}
}

@article{Brun2004,
  author = {Brun, Allan Sacha},
  title = {Solar convection simulations},
  journal = {Solar Physics},
  volume = {220},
  pages = {333--355},
  year = {2004}
}

@article{Miesch2005,
  author = {Miesch, Mark S.},
  title = {Large-scale dynamics of the convection zone and tachocline},
  journal = {Living Reviews in Solar Physics},
  volume = {2},
  pages = {1},
  year = {2005}
}

@article{Ahlers2009,
  author = {Ahlers, Guenter and Grossmann, Siegfried and Lohse, Detlef},
  title = {Heat transfer and large-scale dynamics in turbulent Rayleigh-Bénard convection},
  journal = {Reviews of Modern Physics},
  volume = {81},
  pages = {503--537},
  year = {2009}
}

@article{Grossmann2000,
  author = {Grossmann, Siegfried and Lohse, Detlef},
  title = {Scaling in thermal convection: A unifying theory},
  journal = {Journal of Fluid Mechanics},
  volume = {407},
  pages = {27--56},
  year = {2000}
}

@book{Incropera2007,
  author = {Incropera, Frank P. and DeWitt, David P. and Bergman, Theodore L. and Lavine, Adrienne S.},
  title = {Fundamentals of Heat and Mass Transfer},
  publisher = {John Wiley \& Sons},
  year = {2007}
}

@article{Arakawa2004,
  author = {Arakawa, Akio},
  title = {The cumulus parameterization problem: Past, present, and future},
  journal = {Journal of Climate},
  volume = {17},
  pages = {2493--2525},
  year = {2004}
}

@book{Emanuel1994,
  author = {Emanuel, Kerry A.},
  title = {Atmospheric Convection},
  publisher = {Oxford University Press},
  year = {1994}
}

@book{Jaupart2007,
  author = {Jaupart, Claude and Mareschal, Jean-Claude},
  title = {Heat Generation and Transport in the Earth},
  publisher = {Cambridge University Press},
  year = {2007}
}

@article{Stevens2010,
  author = {Stevens, Richard J.A.M. and Verzicco, Roberto and Lohse, Detlef},
  title = {Radial boundary layer structure and Nusselt number in Rayleigh-Bénard convection},
  journal = {Journal of Fluid Mechanics},
  volume = {643},
  pages = {495--507},
  year = {2010}
}

@article{Lohse2010,
  author = {Lohse, Detlef and Xia, Ke-Qing},
  title = {Small-scale properties of turbulent Rayleigh–Bénard convection},
  journal = {Annual Review of Fluid Mechanics},
  volume = {42},
  pages = {335--364},
  year = {2010}
}

@article{Shishkina2017,
  author = {Shishkina, Olga and Stevens, Richard J.A.M. and Grossmann, Siegfried and Lohse, Detlef},
  title = {Boundary layer structure in turbulent thermal convection and its consequences for the required numerical resolution},
  journal = {New Journal of Physics},
  volume = {12},
  pages = {075022},
  year = {2010}
}


@article{sreenivasan2018turbulent,
  title={Turbulent mixing: A perspective},
  author={Sreenivasan, Katepalli R.},
  journal={Proceedings of the National Academy of Sciences},
  volume={116},
  number={37},
  pages={18175--18183},
  year={2019},
  publisher={National Academy of Sciences}
}

@book{pope2000turbulent,
  title={Turbulent flows},
  author={Pope, Stephen B},
  year={2000},
  publisher={Cambridge University Press}
}

@article{warhaft2000passive,
  title={Passive scalars in turbulent flows},
  author={Warhaft, Zellman},
  journal={Annual Review of Fluid Mechanics},
  volume={32},
  pages={203--240},
  year={2000}
}

@article{dimotakis2005turbulent,
  title={Turbulent mixing},
  author={Dimotakis, Paul E},
  journal={Annual Review of Fluid Mechanics},
  volume={37},
  pages={329--356},
  year={2005}
}

@book{tennekes1972first,
  title={A first course in turbulence},
  author={Tennekes, Hendrik and Lumley, John L.},
  year={1972},
  publisher={MIT Press}
}

@article{shraiman2000scalar,
  title={Scalar turbulence},
  author={Shraiman, Boris I and Siggia, Eric D},
  journal={Nature},
  volume={405},
  number={6787},
  pages={639--646},
  year={2000}
}

@article{sawford2001turbulent,
  title={Turbulent relative dispersion},
  author={Sawford, Brian},
  journal={Annual Review of Fluid Mechanics},
  volume={33},
  pages={289--317},
  year={2001}
}

@article{gotoh2013passive,
  title={Passive scalar transport in turbulence: a computational perspective},
  author={Gotoh, Toshiyuki and Yeung, Pui-Kuen},
  journal={Fluid Dynamics Research},
  volume={45},
  number={6},
  pages={061409},
  year={2013}
}

@book{lesieur2008turbulence,
  title={Turbulence in fluids},
  author={Lesieur, Marcel},
  year={2008},
  publisher={Springer Science \& Business Media}
}

@article{buaria2020extreme,
  title={Extreme events in scalar turbulence},
  author={Buaria, D. and Pumir, A. and Bodenschatz, E. and Yeung, P. K.},
  journal={Physical Review Letters},
  volume={124},
  number={16},
  pages={164501},
  year={2020}
}
@misc{RutgersSlides2025,
    author = {Alexander Migdal},
    title= {Mathematical Theory of Decaying Turbulence},
    month = "March",
    year ={2025},
    howpublished ={\url{https://sashamigdal.github.io/TurbulenceDuality/RutgersSliddesHandout.pdf}}
}

@article{PassiveScalarDNS,
  TITLE = {{Passive scalar decay laws in isotropic turbulence: Prandtl number effects}},
  AUTHOR = {Briard, Antoine and Gomez, Thomas and Sagaut, Pierre and Memari, Souzan},
  URL = {https://hal.sorbonne-universite.fr/hal-01429641},
  JOURNAL = {{Journal of Fluid Mechanics}},
  PUBLISHER = {{Cambridge University Press (CUP)}},
  VOLUME = {784},
  PAGES = {274 - 303},
  YEAR = {2015},
  MONTH = Nov,
  DOI = {10.1017/jfm.2015.575},
  KEYWORDS = {homogeneous turbulence ; decay ; Isotropic turbulence ; Passive scalar},
  PDF = {https://hal.sorbonne-universite.fr/hal-01429641v1/file/scalardecay.pdf},
  HAL_ID = {hal-01429641},
  HAL_VERSION = {v1},
}

@article{PassiveScalarKraicknan,
  title = {Particles and fields in fluid turbulence},
  author = {Falkovich, G. and Gaw\ifmmode \mbox{\c{e}}\else \c{e}\fi{}dzki, K. and Vergassola, M.},
  journal = {Rev. Mod. Phys.},
  volume = {73},
  issue = {4},
  pages = {913--975},
  numpages = {0},
  year = {2001},
  month = {Nov},
  publisher = {American Physical Society},
  doi = {10.1103/RevModPhys.73.913},
  url = {https://link.aps.org/doi/10.1103/RevModPhys.73.913}
}

@article{OldSreeniScalar,
title={Temperature fluctuations and scales in grid-generated turbulence}, volume={100}, DOI={10.1017/S0022112080001309}, number={3}, journal={Journal of Fluid Mechanics}, author={Sreenivasan, K. R. and Tavoularis, S. and Henry, R. and Corrsin, S.}, year={1980}, pages={597–621}} 

@article{Migdal_1986_Stochastic,
doi = {10.1070/PU1986v029n05ABEH003373},
url = {https://dx.doi.org/10.1070/PU1986v029n05ABEH003373},
year = {1986},
month = {may},
publisher = {},
volume = {29},
number = {5},
pages = {389},
author = {A A Migdal},
title = {Stochastic quantization of field theory},
journal = {Soviet Physics Uspekhi},
abstract = {A new quantization procedure based on the analogy between quantum theory and nonequilibrium statistical mechanics is described. Stochastic quantization is particularly useful for gauge theories, including lattice theories. Both the theoretical basis of the method and its computer implementation are discussed. A detailed discussion is given of applications to reduced Eguchi-Kawai models, which correspond to lattice quantum chromodynamics in the limit of an infinite number of colors. The complex stochastic equation corresponding to quantum theory in the ordinary Minkowski space is also examined. The equations are discussed in curved field space, as are the difference equations that replace the stochastic equation with a high degree of precision.}
}

@inproceedings{nagasawa1989asymptotic,
  author = {Nagasawa, T.},
  title = {On Asymptotic Stability of Yang-Mills' Gradient Flow},
  booktitle = {RIMS Kokyuroku},
  volume = {698},
  pages = {171--187},
  year = {1989}
}

@article{luscher2013future,
  author = {Lüscher, Martin},
  title = {Future applications of the Yang--Mills gradient flow in lattice QCD},
  journal = {arXiv preprint arXiv:1308.5598},
  year = {2013},
  url = {https://arxiv.org/abs/1308.5598}
}



@misc{MBDiracDet,
    howpublished={https://www.wolframcloud.com/obj/sasha.migdal/Published/DiracDeterminant.nb},
    author = {Alexander Migdal},
    title= {Dirac Determinant for Self--Dual QCD Gradient Flow},
    year = {2025},
    month = {4}
}

@misc{Feehan2016,
      title={Global existence and convergence of solutions to gradient systems and applications to Yang-Mills gradient flow}, 
      author={Paul M. N. Feehan},
      year={2016},
      eprint={1409.1525},
      archivePrefix={arXiv},
      primaryClass={math.DG},
      url={https://arxiv.org/abs/1409.1525}, 
}

@article{Waldron2019,
   title={Long-time existence for Yang–Mills flow},
   volume={217},
   ISSN={1432-1297},
   url={http://dx.doi.org/10.1007/s00222-019-00877-2},
   DOI={10.1007/s00222-019-00877-2},
   number={3},
   journal={Inventiones mathematicae},
   publisher={Springer Science and Business Media LLC},
   author={Waldron, Alex},
   year={2019},
   month=apr, pages={1069–1147} }
@article{Atiyah:1978wi,
    author = "Atiyah, M. F. and Hitchin, Nigel J. and Singer, I. M.",
    title = "{Selfduality in Four-Dimensional Riemannian Geometry}",
    doi = "10.1098/rspa.1978.0143",
    journal = "Proc. Roy. Soc. Lond. A",
    volume = "362",
    pages = "425--461",
    year = "1978"
}
 	
@misc{migdal2025YangMills,
      title={Spontaneous quantization of the Yang-Mills gradient flow}, 
      author={Alexander Migdal},
      year={2025},
      eprint={2505.20514},
      archivePrefix={arXiv},
      primaryClass={hep-th},
      url={https://arxiv.org/abs/2505.20514}
}

@misc{nekrasov2003SYMinstantons,
      title={Seiberg-Witten prepotential from instanton counting}, 
      author={Nikita A. Nekrasov},
      year={2003},
      eprint={hep-th/0306211},
      archivePrefix={arXiv},
      primaryClass={hep-th},
      url={https://arxiv.org/abs/hep-th/0306211}, 
}

@article{Antonia2004,
  author    = {R. A. Antonia and P. Orlandi},
  title     = {Similarity of decaying isotropic turbulence with a passive scalar},
  journal   = {Journal of Fluid Mechanics},
  volume    = {516},
  pages     = {145--162},
  year      = {2004},
  doi       = {10.1017/S0022112004000485}
}

@article{Miyauchi1991,
  author    = {T. Miyauchi and T. Ishizu},
  title     = {Decay of passive scalar fluctuation in decaying isotropic turbulence},
  journal   = {JSME International Journal. Series II, Fluids Engineering, Heat Transfer, Power, Combustion, Thermophysical Properties},
  volume    = {34},
  number    = {2},
  pages     = {150--155},
  year      = {1991},
  doi       = {10.1299/jsmeb1988.34.2_150}
}

@article{Sreenivasan1997,
  author    = {K. R. Sreenivasan and R. A. Antonia},
  title     = {The phenomenology of small-scale turbulence},
  journal   = {Annual Review of Fluid Mechanics},
  volume    = {29},
  pages     = {435--472},
  year      = {1997},
  doi       = {10.1146/annurev.fluid.29.1.435}
}
@article{chertkov2002decay,
  title={Decay of scalar turbulence revisited},
  author={Chertkov, Michael and Lebedev, Vladimir},
  journal={Physical Review Letters},
  volume={88},
  number={4},
  pages={044501},
  year={2002},
  publisher={APS}
}

@article{schekochihin2004passive,
  title={Passive scalar diffusion in a finite-scale random flow},
  author={Schekochihin, Alexander A and Cowley, Steven C and Maron, Jason L and McWilliams, James C},
  journal={Physical Review Letters},
  volume={92},
  number={5},
  pages={054502},
  year={2004},
  publisher={APS}
}


@book{GraciaBondia2001,
  author    = {J. M. Gracia-Bondía and J. C. Várilly and H. Figueroa},
  title     = {Elements of Noncommutative Geometry},
  publisher = {Birkhäuser},
  year      = {2001},
  isbn      = {9780817642361}
}

@book{Duren2004,
  author    = {Peter L. Duren},
  title     = {Harmonic Mappings in the Plane},
  publisher = {Cambridge University Press},
  year      = {2004},
  series    = {Cambridge Tracts in Mathematics},
  volume    = {156},
  address   = {Cambridge},
  isbn      = {9780521544891}
}

@article{TorralboUrbano2016,
  author    = {Francisco Torralbo and Francisco Urbano},
  title     = {Minimal surfaces in S² × S²},
  journal   = {Advances in Mathematics},
  volume    = {300},
  year      = {2016},
  pages     = {694--728},
  doi       = {10.1016/j.aim.2016.02.024},
  url       = {https://doi.org/10.1016/j.aim.2016.02.024},
  publisher = {Elsevier}
}

@misc{Haber2011Pfaffian,
  author       = {Howard E. Haber},
  title        = {Antisymmetric Matrices and the Pfaffian},
  howpublished = {\url{https://scipp.ucsc.edu/~haber/archives/physics251_11/pfaffian11.pdf}},
  year         = {2011},
  note         = {SCIPP-11/10, University of California, Santa Cruz}
}

@misc{DualityEquations,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/DualityEquationsForVariousGroups.nb}},
    author = {Alexander Migdal},
    title= {Duality Equations For VariousGroups},
    year = {2025},
    month = {07}
}

@article{Maldacena1998,
  author       = {Juan M. Maldacena},
  title        = {The Large N Limit of Superconformal Field Theories and Supergravity},
  journal      = {Advances in Theoretical and Mathematical Physics},
  volume       = {2},
  pages        = {231--252},
  year         = {1998},
  archivePrefix = {arXiv},
  eprint       = {hep-th/9711200},
  url          = {https://arxiv.org/abs/hep-th/9711200}
}

@article{Maldacena_Wilson1998,
  author       = {Juan M. Maldacena},
  title        = {Wilson loops in large N field theories},
  journal      = {Phys. Rev. Lett.},
  volume       = {80},
  pages        = {4859--4862},
  year         = {1998},
  eprint       = {hep-th/9803002},
  archivePrefix= {arXiv},
  primaryClass = {hep-th},
  doi          = {10.1103/PhysRevLett.80.4859}
}

@article{Drukker_Gross_Ooguri1999,
  author       = {Nadav Drukker and David J. Gross and Hirosi Ooguri},
  title        = {Wilson loops and minimal surfaces},
  journal      = {Phys. Rev. D},
  volume       = {60},
  pages        = {125006},
  year         = {1999},
  eprint       = {hep-th/9904191},
  archivePrefix= {arXiv},
  primaryClass = {hep-th},
  doi          = {10.1103/PhysRevD.60.125006}
}

@article{Erickson_Semenoff_Zarembo2000,
  author       = {John K. Erickson and David Z. Semenoff and Konstantin Zarembo},
  title        = {Wilson loops in N=4 supersymmetric Yang-Mills theory},
  journal      = {Nucl. Phys. B},
  volume       = {582},
  pages        = {155--175},
  year         = {2000},
  eprint       = {hep-th/0003055},
  archivePrefix= {arXiv},
  primaryClass = {hep-th},
  doi          = {10.1016/S0550-3213(00)00300-X}
}

@article{Drukker_Gross2001,
  author       = {Nadav Drukker and David J. Gross},
  title        = {An exact prediction of N=4 SUSYM theory for string theory},
  journal      = {J. Math. Phys.},
  volume       = {42},
  pages        = {2896--2914},
  year         = {2001},
  eprint       = {hep-th/0010274},
  archivePrefix= {arXiv},
  primaryClass = {hep-th},
  doi          = {10.1063/1.1372177}
}

@article{Zarembo_SUSY_Wilson2002,
  author       = {Konstantin Zarembo},
  title        = {Supersymmetric Wilson loops},
  journal      = {Nucl. Phys. B},
  volume       = {643},
  pages        = {157--171},
  year         = {2002},
  eprint       = {hep-th/0205160},
  archivePrefix= {arXiv},
  primaryClass = {hep-th},
  doi          = {10.1016/S0550-3213(02)00754-0}
}

@article{Maldacena1998Wilson,
  author    = {Juan M. Maldacena},
  title     = {Wilson loops in large N field theories},
  journal   = {Phys. Rev. Lett.},
  volume    = {80},
  year      = {1998},
  pages     = {4859--4862},
  doi       = {10.1103/PhysRevLett.80.4859},
  eprint    = {hep-th/9803002},
  archivePrefix = {arXiv}
}

@article{ReyYee1998,
  author    = {Soo-Jong Rey and Jung-Tay Yee},
  title     = {Macroscopic strings as heavy quarks in large N gauge theory and anti-de Sitter supergravity},
  journal   = {Eur. Phys. J. C},
  volume    = {22},
  year      = {2001},
  pages     = {379--394},
  doi       = {10.1007/s100520100799},
  eprint    = {hep-th/9803001},
  archivePrefix = {arXiv}
}



@article{MakeenkoOlesen2000,
  author    = {Yuri Makeenko and Poul Olesen},
  title     = {Wilson loops in a large N gauge theory and the AdS/CFT correspondence},
  journal   = {Phys. Rev. D},
  volume    = {62},
  year      = {2000},
  pages     = {026002},
  doi       = {10.1103/PhysRevD.62.026002},
  eprint    = {hep-th/0001047},
  archivePrefix = {arXiv}
}

@article{KinarSonnenscheinPiran1999,
  author    = {Yaron Kinar and Ehud Schreiber and Jacob Sonnenschein and Nevo Weiss},
  title     = {Quantum chromodynamics and Wilson loops in the confining AdS/QCD background},
  journal   = {Nucl. Phys. B},
  volume    = {583},
  year      = {2000},
  pages     = {76--104},
  doi       = {10.1016/S0550-3213(00)00338-7},
  eprint    = {hep-th/9911123},
  archivePrefix = {arXiv}
}

@article{AndreevZakharov2006,
  author    = {Oleg Andreev and Valentin I. Zakharov},
  title     = {Heavy-quark potentials and AdS/QCD},
  journal   = {Phys. Rev. D},
  volume    = {74},
  year      = {2006},
  pages     = {025023},
  doi       = {10.1103/PhysRevD.74.025023},
  eprint    = {hep-ph/0604204},
  archivePrefix = {arXiv}
}
@article{Orland1994,
  author    = {Peter Orland},
  title     = {Extrinsic Curvature Dependence of Nielsen--Olesen Strings},
  journal   = {Phys. Rev. D},
  volume    = {49},
  number    = {10},
  pages     = {4338--4344},
  year      = {1994},
  doi       = {10.1103/PhysRevD.49.4338},
  eprint    = {hep-th/9404140},
  archivePrefix = {arXiv}
}
@book{Osserman2002,
  author    = {Robert Osserman},
  title     = {A Survey of Minimal Surfaces},
  publisher = {Dover Publications},
  year      = {2002},
  edition   = {reprint of the 2nd edition, 1986},
  note      = {Originally published by Van Nostrand Reinhold, 1969}
}
@article{Ishibashi99,
  author       = {Ishibashi, N. and Iso, S.Mi and Kawai, H. and Kitazawa, Y.},
  title        = {Wilson loops in noncommutative Yang–Mills},
  journal      = {Nuclear Physics B},
  volume       = {573},
  year         = {2000},
  pages        = {573–593},
  eprint       = {hep-th/9910004},
  archivePrefix= {arXiv},
  doi          = {10.1016/S0550-3213(99)00736-1}
}

@article{Dhar00,
  author       = {Dhar, A. and Kitazawa, Y.},
  title        = {Wilson loops in strongly coupled noncommutative gauge theories},
  journal      = {Phys. Rev. D},
  volume       = {63},
  year         = {2001},
  pages        = {125005},
  eprint       = {hep-th/0010256},
  archivePrefix= {arXiv},
  doi          = {10.1103/PhysRevD.63.125005}
}

@article{AbouZeid00,
  author       = {Abou-Zeid, M. and Dorn, H.},
  title        = {Comments on the energy–momentum tensor in noncommutative field theories},
  journal      = {Phys. Lett. B},
  volume       = {504},
  year         = {2001},
  pages        = {165–172},
  eprint       = {hep-th/0009231},
  archivePrefix= {arXiv},
  doi          = {10.1016/S0370-2693(01)00267-1}
}

@article{RecentNCYM,
  author       = {Doubrovkine, A. and Fioravanti, D. and Tanzini, A.},
  title        = {Non-commutative bootstrap of matrix models and loop equations},
  journal      = {arXiv preprint},
  year         = {2024},
  eprint       = {2409.03705},
  archivePrefix= {arXiv}
}
@article{Morrey1948,
  author    = {Charles B. Morrey},
  title     = {The Problem of Plateau on a Riemannian Manifold},
  journal   = {Annals of Mathematics},
  volume    = {49},
  number    = {4},
  pages     = {807--851},
  year      = {1948},
  doi       = {10.2307/1969212},
  publisher = {Annals of Mathematics},
  note      = {Discusses conformal parametrizations and boundary regularity for minimal surfaces in Riemannian manifolds}
}
@article{ATMP1999,
  author = {Baez, John C. and Barrett, John W.},
  title = {The Quantum Tetrahedron in 3 and 4 Dimensions},
  journal = {Adv. Theor. Math. Phys.},
  volume = {3},
  pages = {815--850},
  year = {1999}
}

@article{Batista2013,
  author = {Batista, Carlos},
  title = {Weyl Tensor Classification in Four-dimensional Manifolds of All Signatures},
  journal = {arXiv preprint arXiv:1304.3771},
  year = {2013}
}
@article{Douglas1931,
  author    = {Jesse Douglas},
  title     = {Solution of the Problem of Plateau},
  journal   = {Transactions of the American Mathematical Society},
  volume    = {33},
  number    = {1},
  pages     = {263--321},
  year      = {1931},
  publisher = {American Mathematical Society},
  doi       = {10.2307/1989631},
  url       = {https://doi.org/10.2307/1989631}
}

@article{Belavin1975,
  author       = {A. A. Belavin and A. M. Polyakov and A. S. Schwartz and Y. S. Tyupkin},
  title        = {Pseudoparticle solutions of the Yang-Mills equations},
  journal      = {Physics Letters B},
  volume       = {59},
  number       = {1},
  pages        = {85--87},
  year         = {1975},
  doi          = {10.1016/0370-2693(75)90163-X}
}

@article{tHooft1976,
  author       = {'t Hooft, Gerard},
  title        = {Computation of the quantum effects due to a four-dimensional pseudoparticle},
  journal      = {Physical Review D},
  volume       = {14},
  pages        = {3432--3450},
  year         = {1976},
  doi          = {10.1103/PhysRevD.14.3432},
  note         = {Erratum: \emph{Phys. Rev. D} \textbf{18}, 2199 (1978)}
}

@incollection{Nambu1970,
  author       = {Y. Nambu},
  title        = {Duality and Hydrodynamics},
  booktitle    = {Lectures at the Copenhagen Symposium},
  year         = {1970},
  note         = {Reprinted in \emph{Broken Symmetry: Selected Papers of Y. Nambu}, eds. T. Eguchi and K. Nishijima, World Scientific, 1995, p. 280}
}

@article{Goto1971,
  author       = {T. Goto},
  title        = {Relativistic quantum mechanics of one-dimensional mechanical continuum and subsidiary condition of dual resonance model},
  journal      = {Progress of Theoretical Physics},
  volume       = {46},
  number       = {5},
  pages        = {1560--1569},
  year         = {1971},
  doi          = {10.1143/PTP.46.1560}
}
@article{Brambilla2024StaticForce,
  author       = {Brambilla, N. and Leino, V. and Mayer-Steudte, J. and Vairo, A.},
  title        = {Static force from generalized Wilson loops on the lattice using the gradient flow},
  journal      = {Physical Review D},
  volume       = {109},
  pages        = {114517},
  year         = {2024},
  doi          = {10.1103/PhysRevD.109.114517}
}

@article{DotsenkoVergeles1980,
  author  = {V. S. Dotsenko and S. N. Vergeles},
  title   = {Renormalizability of phase factors in non-Abelian gauge theory},
  journal = {Nuclear Physics B},
  volume  = {169},
  pages   = {527--546},
  year    = {1980},
  doi     = {10.1016/0550-3213(80)90103-0}
}

@article{BrandtNeriSato1981,
  author  = {Richard A. Brandt and Filippo Neri and Masa-aki Sato},
  title   = {Renormalization of loop functions for all loops},
  journal = {Physical Review D},
  volume  = {24},
  pages   = {879--},
  year    = {1981},
  doi     = {10.1103/PhysRevD.24.879}
}

@article{KorchemskyRadyushkin1987,
  author  = {G. P. Korchemsky and A. V. Radyushkin},
  title   = {Renormalization of the Wilson loops beyond the leading order},
  journal = {Nuclear Physics B},
  volume  = {283},
  pages   = {342--364},
  year    = {1987},
  doi     = {10.1016/0550-3213(87)90277-X}
}

@article{Aoyama1982,
  author  = {Shogo Aoyama},
  title   = {The renormalization of the string operator in QCD},
  journal = {Nuclear Physics B},
  volume  = {194},
  pages   = {513--534},
  year    = {1982},
  doi     = {10.1016/0550-3213(82)90023-2}
}
@article{Kirschner:1982NucPhysB,
  author  = {Roland Kirschner and J. Kripfganz and J. Ranft and A. Schiller},
  title   = {Short-distance expansion of Wilson loops, gluon condensation and Monte Carlo lattice results},
  journal = {Nuclear Physics B},
  volume  = {210},
  number  = {4},
  pages   = {567--582},
  year    = {1982},
  doi     = {10.1016/0550-3213(82)90180-8}
}

@article{Andreev:2007PRD,
  author  = {Oleg Andreev and Valentin I. Zakharov},
  title   = {Gluon condensate, Wilson loops and gauge/string duality},
  journal = {Physical Review D},
  volume  = {76},
  pages   = {047705},
  year    = {2007},
  doi     = {10.1103/PhysRevD.76.047705},
  eprint  = {hep-ph/0703010},
  archivePrefix = {arXiv}
}

@article{Ilgenfritz:1982PLB,
  author  = {E.-M. Ilgenfritz and M. M{\"u}ller-Preussker},
  title   = {SU(3) gluon condensate from lattice MC data},
  journal = {Physics Letters B},
  volume  = {119},
  pages   = {395--399},
  year    = {1982},
  doi     = {10.1016/0370-2693(82)90698-0}
}

@article{Bali:2014PRL,
  author  = {Gunnar S. Bali and Clemens Bauer and Antonio Pineda},
  title   = {Model independent determination of the gluon condensate in four dimensional SU(3) gauge theory},
  journal = {Physical Review Letters},
  volume  = {113},
  number  = {9},
  pages   = {092001},
  year    = {2014},
  doi     = {10.1103/PhysRevLett.113.092001},
  eprint  = {1403.6477},
  archivePrefix = {arXiv},
  primaryClass = {hep-ph}
}
@misc{AndersonVariationalBicomplex,
  author       = {Ian M. Anderson},
  title        = {The Variational Bicomplex},
  howpublished = {Lecture notes},
  year         = {1992},
  note         = {Introductory survey of the variational bicomplex and Helmholtz conditions},
  url          = {https://ncatlab.org/nlab/files/AndersonVariationalBicomplex.pdf}
}
@book{Montgomery2002,
  author    = {Richard Montgomery},
  title     = {A Tour of Subriemannian Geometries, Their Geodesics and Applications},
  publisher = {American Mathematical Society},
  series    = {Mathematical Surveys and Monographs},
  volume    = {91},
  year      = {2002},
  isbn      = {978-0-8218-1391-1}
}

@book{BonfiglioliLanconelliUguzzoni2007,
  author    = {Andrea Bonfiglioli and Ermanno Lanconelli and Francesco Uguzzoni},
  title     = {Stratified Lie Groups and Potential Theory for Their Sub-Laplacians},
  publisher = {Springer},
  series    = {Springer Monographs in Mathematics},
  year      = {2007},
  isbn      = {978-3-540-71896-7}
}

@article{Magnus1954,
  author    = {Magnus, Wilhelm},
  title     = {On the exponential solution of differential equations for a linear operator},
  journal   = {Communications on Pure and Applied Mathematics},
  volume    = {7},
  number    = {4},
  pages     = {649--673},
  year      = {1954},
  doi       = {10.1002/cpa.3160070404},
  publisher = {Wiley}
}


@article{BlanesCasasOteoRos2009,
  author  = {Blanes, Sergio and Casas, Fernando and Oteo, Jos{\'e} A. and Ros, Jos{\'e}},
  title   = {The Magnus expansion and some of its applications},
  journal = {Physics Reports},
  year    = {2009},
  volume  = {470},
  number  = {5–6},
  pages   = {151--238},
  doi     = {10.1016/j.physrep.2008.11.001}
}

@article{Chen1973,
  author  = {Chen, Kuo-Tsai},
  title   = {Iterated integrals of differential forms and loop space},
  journal = {Annals of Mathematics},
  year    = {1973},
  volume  = {97},
  number  = {2},
  pages   = {217--246}
}

@article{Ashtekar1986PRL,
  author  = {Ashtekar, Abhay},
  title   = {New Variables for Classical and Quantum Gravity},
  journal = {Physical Review Letters},
  year    = {1986},
  volume  = {57},
  number  = {18},
  pages   = {2244--2247},
  doi     = {10.1103/PhysRevLett.57.2244}
}

@article{Plebanski1977JMP,
  author  = {Pleba{\'n}ski, Jerzy F.},
  title   = {On the separation of Einstein equations},
  journal = {Journal of Mathematical Physics},
  year    = {1977},
  volume  = {18},
  number  = {12},
  pages   = {2511--2520}
}

@article{CapovillaJacobsonDell1989PRL,
  author  = {Capovilla, Ricardo and Jacobson, Ted and Dell, John},
  title   = {General Relativity Without the Metric},
  journal = {Physical Review Letters},
  year    = {1989},
  volume  = {63},
  number  = {21},
  pages   = {2325--2328},
  doi     = {10.1103/PhysRevLett.63.2325}
}

@article{Krasnov2011PRL,
  author  = {Krasnov, Kirill},
  title   = {Pure Connection Action Principle for General Relativity},
  journal = {Physical Review Letters},
  year    = {2011},
  volume  = {106},
  number  = {25},
  pages   = {251103},
  doi     = {10.1103/PhysRevLett.106.251103}
}

@article{Urbantke1984JMP,
  author  = {Urbantke, Hans},
  title   = {On integrability properties of SU(2) Yang–Mills fields in four dimensions. I. Infinitesimal part},
  journal = {Journal of Mathematical Physics},
  year    = {1984},
  volume  = {25},
  number  = {7},
  pages   = {2321--2324}
}

@article{MacDowellMansouri1977PRL,
  author  = {MacDowell, S. W. and Mansouri, F.},
  title   = {Unified Geometric Theory of Gravity and Supergravity},
  journal = {Physical Review Letters},
  year    = {1977},
  volume  = {38},
  number  = {14},
  pages   = {739--742},
  doi     = {10.1103/PhysRevLett.38.739}
}
@article{Krasnov2011Plebanski,
  author  = {Krasnov, Kirill},
  title   = {Pleba{\'n}ski formulation of general relativity: a practical introduction},
  journal = {General Relativity and Gravitation},
  year    = {2011},
  volume  = {43},
  number  = {1},
  pages   = {1--15},
  doi     = {10.1007/s10714-010-1061-x},
  eprint  = {0904.0423},
  archivePrefix = {arXiv},
  primaryClass  = {gr-qc}
}

@article{EguchiHanson1978,
  author  = {Eguchi, Tohru and Hanson, Andrew J.},
  title   = {Asymptotically flat self-dual solutions to euclidean gravity},
  journal = {Physics Letters B},
  volume  = {74},
  number  = {3},
  pages   = {249--251},
  year    = {1978},
  doi     = {10.1016/0370-2693(78)90566-X}
}

@article{EguchiHanson1979,
  author  = {Eguchi, Tohru and Hanson, Andrew J.},
  title   = {Self-dual solutions to Euclidean gravity},
  journal = {Annals of Physics},
  volume  = {120},
  number  = {1},
  pages   = {82--106},
  year    = {1979},
  doi     = {10.1016/0003-4916(79)90282-3}
}

@article{GibbonsHawking1978,
  author  = {Gibbons, G. W. and Hawking, S. W.},
  title   = {Gravitational Multi-Instantons},
  journal = {Physics Letters B},
  volume  = {78},
  number  = {4},
  pages   = {430--432},
  year    = {1978},
  doi     = {10.1016/0370-2693(78)90478-1}
}

@article{GibbonsHawking1979CMP,
  author  = {Gibbons, G. W. and Hawking, S. W.},
  title   = {Classification of Gravitational Instanton Symmetries},
  journal = {Communications in Mathematical Physics},
  volume  = {66},
  number  = {3},
  pages   = {291--310},
  year    = {1979},
  doi     = {10.1007/BF01197189}
}

@article{EguchiHanson1979GRG,
  author  = {Eguchi, Tohru and Hanson, Andrew J.},
  title   = {Gravitational instantons},
  journal = {General Relativity and Gravitation},
  volume  = {11},
  number  = {5},
  pages   = {315--320},
  year    = {1979},
  doi     = {10.1007/BF00759271}
}
@article{Krasnov2011PRD,
  author  = {Krasnov, Kirill},
  title   = {Gravity as a diffeomorphism-invariant gauge theory},
  journal = {Physical Review D},
  year    = {2011},
  volume  = {84},
  pages   = {024034},
  doi     = {10.1103/PhysRevD.84.024034},
  eprint  = {1101.4788},
  archivePrefix = {arXiv},
  primaryClass = {hep-th}
}@article{Heisenberg1948ZP,
  author  = {Heisenberg, Werner},
  title   = {Zur statistischen Theorie der Turbulenz},
  journal = {Zeitschrift f{\"u}r Physik},
  volume  = {124},
  pages   = {628--657},
  year    = {1948},
  doi     = {10.1007/BF01668899}
}

@article{Heisenberg1948PRSA,
  author  = {Heisenberg, Werner},
  title   = {On the theory of statistical and isotropic turbulence},
  journal = {Proceedings of the Royal Society A},
  volume  = {195},
  pages   = {402--406},
  year    = {1948},
  doi     = {10.1098/rspa.1948.0127}
}

@article{Chandrasekhar1949PRSA,
  author  = {Chandrasekhar, Subrahmanyan},
  title   = {On Heisenberg's elementary theory of turbulence},
  journal = {Proceedings of the Royal Society A},
  volume  = {200},
  pages   = {20--33},
  year    = {1949},
  doi     = {10.1098/rspa.1949.0156}
}
@article{PolyakovRychkov,
  author       = {Polyakov, Alexander M. and Rychkov, Vyacheslav S.},
  title        = {Gauge fields -- strings duality and the loop equation},
  journal      = {Nuclear Physics B},
  volume       = {581},
  pages        = {116--134},
  year         = {2000},
  doi          = {10.1016/S0550-3213(00)00177-9},
  eprint       = {hep-th/0002106},
  archivePrefix= {arXiv},
  primaryClass = {hep-th}
}
@inproceedings{Caloron2004,
  author       = {Bruckmann, Falk and van Baal, Pierre},
  title        = {Calorons with non-trivial holonomy on and off the lattice},
  booktitle    = {Proceedings of Lattice 2004},
  journal      = {Nucl. Phys. B Proc. Suppl.},
  volume       = {140},
  pages        = {494--501},
  year         = {2005},
  eprint       = {hep-lat/0408030},
  archivePrefix= {arXiv},
  primaryClass = {hep-lat}
}
@article{BKL1982,
  author  = {Belinski, V. A. and Khalatnikov, I. M. and Lifshitz, E. M.},
  title   = {A General Solution of the Einstein Equations with a Time Singularity},
  journal = {Advances in Physics},
  year    = {1982},
  volume  = {31},
  number  = {6},
  pages   = {639--667},
  doi     = {10.1080/00018738200101428}
}
@techreport{MakeenkoVoronov1982_GravityLoops,
  author      = {Makeenko, Yu. M. and Voronov, N. A.},
  title       = {Loop Equations in the Theory of Gravity},
  year        = {1982},
  institution = {ITEP (Moscow)},
  address     = {Moscow},
  note        = {Classical loop equations equivalent to Einstein equations; internal report}
}

@article{RovelliSmolin1990_LoopRepGR,
  author  = {Rovelli, Carlo and Smolin, Lee},
  title   = {Loop Space Representation of Quantum General Relativity},
  journal = {Nuclear Physics B},
  year    = {1990},
  volume  = {331},
  pages   = {80--152},
  doi     = {10.1016/0550-3213(90)90019-A}
}

@book{GambiniPullin1996_LoopsKnots,
  author    = {Gambini, Rodolfo and Pullin, Jorge},
  title     = {Loops, Knots, Gauge Theories and Quantum Gravity},
  publisher = {Cambridge University Press},
  series    = {Cambridge Monographs on Mathematical Physics},
  year      = {1996},
  address   = {Cambridge, UK},
  isbn      = {9780521473320}
}
@article{Pumir2021Minimal,
  author    = {Pumir, Alain},
  title     = {Minimal surfaces unveiled from the statistics of turbulent circulation fluctuations},
  journal   = {Proceedings of the National Academy of Sciences},
  volume    = {118},
  number    = {45},
  pages     = {e2117539118},
  year      = {2021},
  doi       = {10.1073/pnas.2117539118},
  publisher = {National Academy of Sciences}
}


@misc{ReviewPaperAM,
  author       = {Migdal, Alexander},
  title        = {Geometric Solution of Turbulence as Diffusion in Loop Space},
  year         = {2026},
  doi          = {10.1098/rsta.2025.0032},
  howpublished = {Forthcoming in Philosophical Transactions of the Royal Society A, Special Issue "Frontiers of Turbulence and Statistical Physics Meet"},
   note         = { Accepted},
  eprint       = {https://doi.org/10.48550/arXiv.2511.02165},
  archivePrefix = {arXiv},
  primaryClass = {physics.flu-dyn}
}

@article{Ishihara2009,
  author  = {Ishihara, T. and Gotoh, T. and Kaneda, Y.},
  title   = {Study of High--Reynolds Number Isotropic Turbulence by Direct Numerical Simulation},
  journal = {Annual Review of Fluid Mechanics},
  volume  = {41},
  number  = {1},
  pages   = {165--180},
  year    = {2009},
  doi     = {10.1146/annurev.fluid.010908.165203}
}

@misc{SreeniAkash2025,
      author       = { K. R. Sreenivasan and Akash Rodhiya},  
      title        = {{Asymptotic State of Decaying Turbulence}}, 
      year         = {2026},
      eprint       = {2602.12501v1},
      archivePrefix= {arXiv},
      primaryClass = {physics.flu-dyn},
      note         = {Forthcoming in \textit{Philosophical Transactions of the Royal Society A}, Special Issue ``Frontiers of Turbulence and Statistical Physics Meet''. Preprint available at \texttt{arXiv:2602.12501} [physics.flu-dyn]}
}

@article{Arnold1993Statistics,
  author  = {V. I. Arnol'd},
  title   = {On the statistics of integral g.c.d. and the statistics of large {Young} tableaux},
  journal = {Journal of Mathematical Sciences},
  volume  = {64},
  number  = {2},
  pages   = {1149--1155},
  year    = {1993},
  doi     = {10.1007/BF01090332}
}
@article{Arnold2005,
  author  = {Arnol'd, Vladimir I.},
  title   = {Number-Theoretical Turbulence in {Fermat--Euler} Arithmetics
             and Large {Young} Diagrams Geometry Statistics},
  journal = {Journal of Mathematical Fluid Mechanics},
  volume  = {7},
  number  = {Suppl. 1},
  pages   = {S4--S50},
  year    = {2005},
  doi     = {10.1007/s00021-004-0130-x}
}


@book{Gockeler1987,
  author    = {G{\"o}ckeler, Meinulf and Sch{\"u}cker, Thomas},
  title     = {Differential Geometry, Gauge Theories, and Gravity},
  publisher = {Cambridge University Press},
  year      = {1987},
  doi       = {10.1017/CBO9780511564241}
}

@article{Feynman1951,
  author    = {Feynman, R. P.},
  title     = {An Operator Calculus Having Applications in Quantum Electrodynamics},
  journal   = {Physical Review},
  volume    = {84},
  issue     = {1},
  pages     = {108--128},
  year      = {1951},
  month     = {Oct},
  doi       = {10.1103/PhysRev.84.108},
  publisher = {American Physical Society (APS)}
}

@article{migdal2025HodgeDualMatrix,
  title = {Geometric QCD I: the Hodge-dual surface and quark confinement},
journal = {Nuclear Physics B},
volume = {1025},
pages = {117380},
year = {2026},
issn = {0550-3213},
doi = {https://doi.org/10.1016/j.nuclphysb.2026.117380},
url = {https://www.sciencedirect.com/science/article/pii/S055032132600088X},
author = {Alexander Migdal},
keywords = {QCD, Loop equation, Minimal surface, Quark confinement, Hodge duality},
abstract = {This is the first of two papers presenting a geometric framework for Planar QCD (Nc → ∞). In this part, we establish the kinematic foundation of the theory by constructing the unique stable vacuum of the loop equation. We demonstrate that the Makeenko-Migdal loop equation admits a solution of the form W[C]=Wpert[C]exp−κS[C], provided S[C] is a specific minimal surface possessing a self-dual area derivative. We prove that such a surface exists and corresponds to the Hodge-dual projection of a minimal surface in R3⊗R4. Crucially, this confinement mechanism relies on the self-duality of the area derivative—a property that exists exclusively in four dimensions. This geometric constraint ensures stability only in D=4, distinguishing the resulting theory from standard string models which require higher critical dimensions. We relate the string tension parameter κ to the gluon condensate via the Operator Product Expansion. The dynamical quantization of the Fermi string on this rigid surface and the resulting meson spectrum are derived in the companion paper [1].}
}



@misc{MBHolomorphicHodgeDuality,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/HolomorphicHodgeDuality.nb}},
    author = {Alexander Migdal},
    title= {Holomorphic Hodge Duality},
    year = {2025},
    month = {11}
}

@book{Knapp2002,
  author       = {Anthony W. Knapp},
  title        = {Lie Groups Beyond an Introduction},
  edition      = {2},
  series       = {Progress in Mathematics, Vol. 140},
  publisher    = {Birkh{\"a}user Boston},
  year         = {2002},
  isbn         = {978-0-8176-4259-9}
}

@article{Fujii2006,
  author       = {Kazuyuki Fujii},
  title        = {More on the Isomorphism $SU(2) \otimes SU(2) \simeq SO(4)$},
  journal      = {arXiv preprint},
  eprint       = {quant-ph/0608186},
  archivePrefix= {arXiv},
  year         = {2006},
  url          = {https://arxiv.org/abs/quant-ph/0608186}
}
@article{Alvarez1983,
  author  = {O. Alvarez},
  title   = {Theory of Strings with Boundaries: Fluctuations, Topology, and Quantum Geometry},
  journal = {Nuclear Physics B},
  volume  = {216},
  pages   = {125--184},
  year    = {1983},
  doi     = {10.1016/0550-3213(83)90490-6}
}

@article{Vassilevich2003,
  author  = {Dmitri V. Vassilevich},
  title   = {Heat kernel expansion: user’s manual},
  journal = {Physics Reports},
  volume  = {388},
  number  = {5--6},
  pages   = {279--360},
  year    = {2003},
  doi     = {10.1016/S0370-1573(03)00256-0}
}
@book{Nikolski2017Hardy,
  author       = {Nikolski, Nikolai K.},
  title        = {Hardy Spaces},
  year         = {2017},
  publisher    = {Cambridge University Press},
  address      = {Cambridge, UK},
  series       = {Cambridge Studies in Advanced Mathematics},
  volume       = {179},
  doi          = {10.1017/9781108183055},
  note         = {See Chapter~4, ``Hilbert Operator: The Classical Case of $L^2(\mathbb{T})$'', p.~119, for the operator form $P_{+} = \tfrac{1}{2}(I - iH)$.}
}
@article{Barbaresco2018PhysicsGrassmannians,
  author    = {Barbaresco, François},
  title     = {Grassmannians for physicists: Projective coordinates, trace minimization and applications to quantum states},
  journal   = {Journal of Physics A: Mathematical and Theoretical},
  year      = {2018},
  volume    = {51},
  number    = {43},
  pages     = {435302},
  doi       = {10.1088/1751-8121/aad54f},
  note      = {Section 4 “Trace extremum and projector variational principle” gives the physics accessible account of maximizing trace(PG).}
}
@article{Wilson1974Confinement,
  author    = {Wilson, Kenneth G.},
  title     = {Confinement of Quarks},
  journal   = {Physical Review D},
  volume    = {10},
  number    = {8},
  pages     = {2445--2459},
  year      = {1974},
  doi       = {10.1103/PhysRevD.10.2445},
  publisher = {American Physical Society},
  note      = {Introduced the lattice gauge formulation and demonstrated area-law confinement in the strong-coupling expansion.}
}
@book{HornJohnson1991MatrixAnalysis,
  author    = {Roger A. Horn and Charles R. Johnson},
  title     = {Matrix Analysis},
  series    = {Cambridge Mathematical Library},
  publisher = {Cambridge University Press},
  year      = {1991},
  note      = {See Chapter 4, Min–Max theorems and spectral projections}
}
@book{Teschl2014MathMethods,
  author    = {Gerald Teschl},
  title     = {Mathematical Methods in Quantum Mechanics},
  series    = {Graduate Studies in Mathematics},
  volume    = {99},
  publisher = {American Mathematical Society},
  year      = {2014},
  note      = {Sect.~1.9, Min–Max principle for self-adjoint operators}
}
@book{GreenSchwarzWitten1987,
  author    = {Michael B. Green and John H. Schwarz and Edward Witten},
  title     = {Superstring Theory: Volume 1. Introduction},
  series    = {Cambridge Monographs on Mathematical Physics},
  publisher = {Cambridge University Press},
  year      = {1987},
  isbn      = {978-0521323840}
}

@article{Alvarez1983StringsWithBoundaries,
  author    = {Orlando Alvarez},
  title     = {Theory of strings with boundaries: fluctuations, topology and quantum geometry},
  journal   = {Nuclear Physics B},
  volume    = {216},
  number    = {1},
  pages     = {125-184},
  year      = {1983},
  doi       = {10.1016/0550-3213(83)90490-X}
}
@article{BenArtzi2008Isotropic,
  author    = {A. Ben-Artzi},
  title     = {Totally Isotropic Subspaces for Pairs of Hermitian Forms},
  journal   = {Electronic Journal of Linear Algebra},
  volume    = {17},
  pages     = {317--334},
  year      = {2008},
  url       = {https://core.ac.uk/download/pdf/81949919.pdf}
}

@book{Mein2011Forms,
  author    = {H. J. Mein},
  title     = {Symmetric Bilinear Forms},
  year      = {2011},
  note      = {Lecture Notes, University of Toronto, Chapter 2: Isotropic Subspaces},
  url       = {https://www.math.toronto.edu/mein/teaching/LieClifford/cl12.pdf}
}

@book{Bhatia1997MatrixAnalysis,
  author    = {Rajendra Bhatia},
  title     = {Matrix Analysis},
  series    = {Graduate Texts in Mathematics},
  volume    = {169},
  publisher = {Springer},
  year      = {1997},
  address   = {New York}
}
@book{HornJohnson1991MatrixAnalysis,
  author    = {Horn, Roger A. and Johnson, Charles R.},
  title     = {Matrix Analysis},
  publisher = {Cambridge University Press},
  year      = {1991},
  address   = {Cambridge},
  isbn      = {978-0-521-38632-6}
}
@article{Mirsky1975TraceInequality,
  author  = {Mirsky, L.},
  title   = {A trace inequality of John von Neumann},
  journal = {Monatshefte f{\"u}r Mathematik},
  year    = {1975},
  volume  = {79},
  number  = {4},
  pages   = {303--306},
  doi     = {10.1007/BF01647331}
}

@book{Horn:2012:MatrixAnalysis:2nd,
  author    = {Roger A. Horn and Charles R. Johnson},
  title     = {Matrix Analysis},
  edition   = {2nd},
  publisher = {Cambridge University Press},
  year      = {2013},
  doi       = {10.1017/CBO9780511845131},
  isbn      = {978-0-521-83940-6}
}

@book{Gelfand:1963:CalculusVariations,
  author    = {I. M. Gelfand and S. V. Fomin},
  title     = {Calculus of Variations},
  publisher = {Prentice-Hall},
  year      = {1963},
  series    = {Revised English Edition, translated and edited by Richard A. Silverman},
  address   = {Englewood Cliffs, NJ},
  isbn      = {978-0-486-41448-5}
}
@article{tHooft:1974pau,
    author = "t'Hooft, Gerard '",
    title = "{A planar diagram theory for strong interactions}",
    journal = "Nucl. Phys. B",
    volume = "72",
    pages = "461--473",
    year = "1974",
    doi = "10.1016/0550-3213(74)90154-0"
}

@article{Nambu:1974zg,
    author = "Nambu, Yoichiro",
    title = "{Strings, Monopoles, and Gauge Fields}",
    journal = "Phys. Rev. D",
    volume = "10",
    pages = "4262--4268",
    year = "1974",
    doi = "10.1103/PhysRevD.10.4262",
    reportNumber = "COO-1764-202"
}

@article{Eguchi:1980jx,
    author = "Eguchi, Tohru and Gilkey, Peter B. and Hanson, Andrew J.",
    title = "{Gravitation, Gauge Theories and Differential Geometry}",
    journal = "Phys. Rept.",
    volume = "66",
    pages = "213--392",
    year = "1980",
    doi = "10.1016/0370-1573(80)90017-5"
}

@article{Shifman:1978bx,
    author = "Shifman, M. A. and Vainshtein, A. I. and Zakharov, V. I.",
    title = "{QCD and Resonance Physics. Theoretical Foundations}",
    journal = "Nucl. Phys. B",
    volume = "147",
    pages = "385--447",
    year = "1979",
    doi = "10.1016/0550-3213(79)90022-1"
}
@article{Das:1987dg,
    author = "Das, Sumit R.",
    title = "{Some Aspects of Large N Theories}",
    journal = "Rev. Mod. Phys.",
    volume = "59",
    pages = "235--261",
    year = "1987",
    doi = "10.1103/RevModPhys.59.235"
}

@article{Migdal:2511.13688,
  author = {Alexander Migdal},
  title = {{Geometric Solution of the Loop Equation and Quark Confinement in QCD}},
  eprint = {2511.13688},
  archivePrefix = {arXiv},
  primaryClass = {hep-th},
  year = {2025},
  note = {Version 3 (1 Dec 2025)}
}

@article{poincare1907uniformisation,
  title={Sur l'uniformisation des fonctions analytiques},
  author={Poincar{\'e}, Henri},
  journal={Acta Mathematica},
  volume={31},
  number={1},
  pages={1--63},
  year={1907},
  publisher={Springer},
  doi={10.1007/BF02415442}
}

@article{enneper1864,
  author = {Enneper, Alfred},
  title = {Analytisch-geometrische Untersuchungen},
  journal = {Zeitschrift f{\"u}r Mathematik und Physik},
  volume = {9},
  pages = {96--125},
  year = {1864}
}

@book{euler1744,
  author = {Euler, Leonhard},
  title = {Methodus inveniendi lineas curvas maximi minimive proprietate gaudentes},
  publisher = {Marc-Michel Bousquet},
  address = {Lausanne \& Geneva},
  year = {1744},
  note = {Chapter 5}
}

@phdthesis{henneberg1875,
  author = {Henneberg, Lebrecht},
  title = {{\"U}ber solche Minimalfl{\"a}chen, welche eine vorgeschriebene ebene Kurve zur geod{\"a}tischen Linie haben},
  school = {Eidgen{\"o}ssische Technische Hochschule Z{\"u}rich},
  year = {1875}
}

@article{meusnier1785,
  author = {Meusnier, Jean Baptiste},
  title = {M{\'e}moire sur la courbure des surfaces},
  journal = {M{\'e}moires de math{\'e}matique et de physique pr{\'e}sent{\'e}s {\`a} l'Acad{\'e}mie royale des sciences par divers savans},
  volume = {10},
  pages = {477--510},
  year = {1785}
}

@book{Watson1995,
  title={A Treatise on the Theory of Bessel Functions},
  author={Watson, G. N.},
  year={1995},
  publisher={Cambridge University Press},
  edition={2nd},
  note={Reprint of 1944 edition}
}

@book{Teschl2000,
  title={Jacobi Operators and Completely Integrable Nonlinear Lattices},
  author={Teschl, Gerald},
  series={Mathematical Surveys and Monographs},
  volume={72},
  year={2000},
  publisher={American Mathematical Society},
  address={Providence, RI}
}

@article{GelfandYaglom1960,
  title={Integration in functional spaces and its applications in quantum physics},
  author={Gelfand, I. M. and Yaglom, A. M.},
  journal={Journal of Mathematical Physics},
  volume={1},
  number={1},
  pages={48--69},
  year={1960},
  publisher={AIP Publishing}
}


@article{Rado1930,
  author = {Rad{\'o}, Tibor},
  title = {On {Plateau's} problem},
  journal = {Annals of Mathematics},
  volume = {31},
  number = {3},
  pages = {457--469},
  year = {1930},
  publisher = {Mathematics Department, Princeton University},
  doi = {10.2307/1968237}
}

@article{Gulliver1973,
  author = {Gulliver, Robert},
  title = {Regularity of minimizing surfaces of prescribed mean curvature},
  journal = {Annals of Mathematics},
  volume = {97},
  number = {2},
  pages = {275--305},
  year = {1973},
  publisher = {Mathematics Department, Princeton University},
  doi = {10.2307/1970845}
}
@book{docarmo1976,
  title={Differential Geometry of Curves and Surfaces},
  author={do Carmo, Manfredo P.},
  year={1976},
  publisher={Prentice-Hall},
  note={See Section 2.5 for the Helicoid metric calculation}
}

@article{gibbons1977action,
  title={Action integrals and partition functions in quantum gravity},
  author={Gibbons, Gary W and Hawking, Stephen W},
  journal={Physical Review D},
  volume={15},
  number={10},
  pages={2752},
  year={1977},
  publisher={APS}
}

@article{White1996,
  author    = {White, Brian},
  title     = {The Bridge Principle for Stable Minimal Surfaces},
  journal   = {Calculus of Variations and Partial Differential Equations},
  volume    = {4},
  number    = {5},
  pages     = {411--425},
  year      = {1996},
  publisher = {Springer}
}

@article{Hasenfratz1981,
  title = {Roughening transition in lattice gauge theories in arbitrary dimension},
  author = {Hasenfratz, Anna and Hasenfratz, Etelka and Hasenfratz, Peter},
  journal = {Nuclear Physics B},
  volume = {180},
  number = {3},
  pages = {353--367},
  year = {1981},
  publisher = {Elsevier}
}

@article{Luscher1981,
  title = {How thick are chromoelectric flux tubes?},
  author = {L{\"u}scher, Martin and M{\"u}nster, Gernot and Weisz, Peter},
  journal = {Nuclear Physics B},
  volume = {180},
  number = {1},
  pages = {1--12},
  year = {1981},
  publisher = {Elsevier}
}

@incollection{Frohlich1985,
  title = {The Statistical Mechanics of Surfaces},
  author = {Fr{\"o}hlich, J{\"u}rg},
  booktitle = {Applications of Field Theory to Statistical Mechanics},
  editor = {Garrido, L.},
  series = {Lecture Notes in Physics},
  volume = {216},
  pages = {31--57},
  year = {1985},
  publisher = {Springer, Berlin, Heidelberg}
}

@article{Durhuus1984,
  title = {Critical properties of constrained random surfaces},
  author = {Durhuus, Bergfinnur and Fr{\"o}hlich, J{\"u}rg and Jonsson, Thordur},
  journal = {Nuclear Physics B},
  volume = {240},
  number = {4},
  pages = {453--480},
  year = {1984},
  publisher = {Elsevier}
}


@article{Juge2003,
  title = {Fine Structure of the QCD String Spectrum},
  author = {Juge, K. J. and Kuti, J. and Morningstar, C. J.},
  journal = {Phys. Rev. Lett.},
  volume = {90},
  pages = {161601},
  year = {2003}
}

@inbook{zwiebach2009rotating,
  title     = {A First Course in String Theory},
  author    = {Zwiebach, Barton},
  edition   = {2},
  year      = {2009},
  publisher = {Cambridge University Press},
  chapter   = {8},
  pages     = {156--162},
  note      = {See specifically Section 8.6: "The Rotating String" for the derivation of the open string Regge slope and Problem 8.6 for the closed string slope $\alpha'_c = \alpha'/2$.},
  isbn      = {978-0521880329}
}

@inbook{zwiebach2009rotating_open,
  title     = {A First Course in String Theory},
  author    = {Zwiebach, Barton},
  edition   = {2},
  year      = {2009},
  publisher = {Cambridge University Press},
  chapter   = {8},
  pages     = {156--160},
  note      = {Section 8.6: "The Rotating String". Derives the classical energy and angular momentum of the open string endpoint-to-endpoint, yielding the linear Regge trajectory $J = \alpha' E^2$.},
  isbn      = {978-0521880329}
}

@book{green1987superstring,
  title     = {Superstring Theory: Volume 1, Introduction},
  author    = {Green, Michael B. and Schwarz, John H. and Witten, Edward},
  year      = {1987},
  publisher = {Cambridge University Press},
  address   = {Cambridge},
  chapter   = {2},
  note      = {See Section 2.1 "The Classical Bosonic String" and the discussion of the mass spectrum and Regge trajectories in Section 2.2.},
  isbn      = {978-0521357524}
}

@article{Migdal:1980zp,
title = {Exact equivalence of multicolour QCD to the fermi string theory},
journal = {Physics Letters B},
volume = {96},
number = {3},
pages = {333-336},
year = {1980},
issn = {0370-2693},
doi = {https://doi.org/10.1016/0370-2693(80)90780-7},
url = {https://www.sciencedirect.com/science/article/pii/0370269380907807},
author = {A.A. Migdal},
abstract = {The loop average in QCD at N = ∞ is reduced to the propagator of the open string with the fermionic structure.
}
}

@incollection{Dotsenko:1988,
    author = "Dotsenko, V. S. and Polyakov, A. M.",
    title = "{Fermion representations for the 2D and 3D Ising models}",
    booktitle = "{Conformal Field Theory and Solvable Lattice Models}",
    series = "Advanced Studies in Pure Mathematics",
    volume = "16",
    publisher = "Kinokuniya",
    address = "Tokyo",
    pages = "171--203",
    year = "1988"
}

@article{Ichinose:1984,
    author = "Ichinose, Takashi and Tamura, Hiroshi",
    title = "{Propagation of a Dirac particle: A path integral approach}",
    journal = "J. Math. Phys.",
    volume = "25",
    number = "6",
    pages = "1810--1819",
    year = "1984",
    doi = "10.1063/1.526366"
}
@article{Gaveau:1984,
    author = "Gaveau, B. and Jacobson, T. and Kac, M. and Schulman, L. S.",
    title = "{Relativistic Extension of the Analogy between Quantum Mechanics and Brownian Motion}",
    journal = "Phys. Rev. Lett.",
    volume = "53",
    pages = "419--422",
    year = "1984",
    doi = "10.1103/PhysRevLett.53.419"
}
@book{Gilkey:1995,
    author = "Gilkey, Peter B.",
    title = "{Invariance Theory, the Heat Equation, and the Atiyah-Singer Index Theorem}",
    publisher = "CRC Press",
    year = "1995",
    edition = "2nd",
    isbn = "9780849378744"
}
@article{Kazakov:1992,
    author = "Kazakov, V. A. and Migdal, A. A.",
    title = "{Induced QCD at large N}",
    journal = "Nucl. Phys. B",
    volume = "397",
    number = "1-2",
    pages = "214--238",
    year = "1993",
    eprint = "hep-th/9206015",
    archivePrefix = "arXiv",
    doi = "10.1016/0550-3213(93)90342-4"
}

@article{Vdovichenko:1965,
    author = "Vdovichenko, N. V.",
    title = "{A Calculation of the Partition Function for a Plane Dipole Lattice}",
    journal = "Sov. Phys. JETP",
    volume = "20",
    number = "2",
    pages = "477--488",
    year = "1965",
    note = "[Zh. Eksp. Teor. Fiz. 47, 715 (1964)]"
}
@book{PolchinskiBook,
  author    = {Joseph Polchinski},
  title     = {String Theory, Volume I: An Introduction to the Bosonic String},
  publisher = {Cambridge University Press},
  year      = {1998},
  address   = {Cambridge},
  isbn      = {978-0-521-63303-0},
  url       = {https://doi.org/10.1017/CBO9780511816079}
}


@article{Witten:1998zw,
    author = "Witten, Edward",
    title = "{Anti-de Sitter space, thermal phase transition, and confinement in gauge theories}",
    journal = "Adv. Theor. Math. Phys.",
    volume = "2",
    pages = "505--532",
    year = "1998"
}

@article{Sakai:2004cn,
    author = "Sakai, Tadakatsu and Sugimoto, Shigeki",
    title = "{Low energy hadron physics in holographic QCD}",
    journal = "Prog. Theor. Phys.",
    volume = "113",
    pages = "843--882",
    year = "2005"
}

@article{Alday:2007hr,
    author = "Alday, Luis F. and Maldacena, Juan Martin",
    title = "{Gluon scattering amplitudes at strong coupling}",
    journal = "JHEP",
    volume = "06",
    pages = "064",
    year = "2007"
}

@article{Drummond:2007aua,
    author = "Drummond, J. M. and Korchemsky, G. P. and Sokatchev, E.",
    title = "{Conformal properties of four-gluon planar amplitudes and Wilson loops}",
    journal = "Nucl. Phys. B",
    volume = "795",
    pages = "385--408",
    year = "2008"
}
@book{Penrose:1984spinors,
  title={Spinors and Space-Time: Volume 1, Two-Spinor Calculus and Relativistic Fields},
  author={Penrose, Roger and Rindler, Wolfgang},
  volume={1},
  year={1984},
  publisher={Cambridge University Press},
  address={Cambridge}
}
@article{Wang:2019loewner,
    author = {Wang, Yilin},
    title = {Equivalent Descriptions of the {L}oewner Energy},
    journal = {Inventiones mathematicae},
    year = {2019},
    volume = {218},
    number = {2},
    pages = {573--621},
    doi = {10.1007/s00222-019-00887-2}
}
@article{Hoffman:1980gauss,
  author = {Hoffman, David A. and Osserman, Robert},
  title = {The geometry of the generalized {G}auss map},
  journal = {Mem. Amer. Math. Soc.},
  volume = {28},
  number = {236},
  year = {1980},
  publisher = {American Mathematical Society}
}
@article{Makeenko:1981yf,
    author = "Makeenko, Yu. M.",
    title = "{On the Equivalence of the Contour Equation and the Schwinger-Dyson Equation}",
    journal = "Yad. Fiz.",
    volume = "33",
    pages = "526",
    year = "1981",
    note = "[Sov. J. Nucl. Phys. 33, 274 (1981)]; Preprint ITEP-141 (1979)"
}

@article{Witten:2003nn,
    author = "Witten, Edward",
    title = "{Perturbative gauge theory as a string theory in twistor space}",
    eprint = "hep-th/0312171",
    archivePrefix = "arXiv",
    journal = "Commun. Math. Phys.",
    volume = "252",
    pages = "189--258",
    year = "2004",
    doi = "10.1007/s00220-004-1187-3"
}

@article{Berkovits:2004hg,
    author = "Berkovits, Nathan",
    title = "{An Alternative string theory in twistor space for N=4 superYang-Mills}",
    eprint = "hep-th/0402045",
    archivePrefix = "arXiv",
    journal = "Phys. Rev. Lett.",
    volume = "93",
    pages = "011601",
    year = "2004",
    doi = "10.1103/PhysRevLett.93.011601"
}
@article{Takhtajan:2006,
    author = "Takhtajan, L. A. and Teo, L.-P.",
    title = "{Liouville action and Weil-Petersson metric on deformation spaces, global Kleinian coordinates, and conformal welding}",
    journal = "Commun. Pure Appl. Math.",
    volume = "59",
    pages = "1040--1094",
    year = "2006",
    doi = "10.1002/cpa.20118"
}

@article{Wang:2019,
    author = "Wang, Yilin",
    title = "{Equivalent descriptions of the Loewner energy}",
    journal = "Invent. Math.",
    volume = "218",
    pages = "573--621",
    year = "2019",
    doi = "10.1007/s00222-019-00887-2"
}

@article{Kirillov:1987,
    author = "Kirillov, A. A.",
    title = "{The orbit method, I: Geometric quantization}",
    journal = "Contemp. Math.",
    volume = "145",
    pages = "1--32",
    year = "1993",
    note = "[Lectures given in 1987]"
}

@article{Bowick:1987,
    author = "Bowick, M. J. and Rajeev, S. G.",
    title = "{The Holomorphic Geometry of Closed Bosonic String Theory and Diff(S1)/S1}",
    journal = "Nucl. Phys. B",
    volume = "293",
    pages = "348--384",
    year = "1987",
    doi = "10.1016/0550-3213(87)90079-4"
}

@book{Kirillov1976,
  author    = {A. A. Kirillov},
  title     = {Elements of the Theory of Representations},
  publisher = {Springer-Verlag},
  year      = {1976},
  address   = {Berlin},
  series    = {Grundlehren der mathematischen Wissenschaften},
  volume    = {220},
  note      = {Translated from the Russian by Edwin Hewitt}
}

@book{Woodhouse1997,
  author    = {N. M. J. Woodhouse},
  title     = {Geometric Quantization},
  edition   = {2nd},
  publisher = {Oxford University Press},
  year      = {1997},
  address   = {Oxford}
}

@article{AlekseevMeinrenken2000,
  author  = {Anton Alekseev and Eckhard Meinrenken},
  title   = {The non-commutative Weil algebra},
  journal = {Inventiones mathematicae},
  volume  = {139},
  number  = {1},
  pages   = {135--172},
  year    = {2000},
  doi     = {10.1007/s002220000086}
}
@article{Hashimoto1992KirillovKostantTA,
  title={Kirillov-Kostant theory and Feynman path integrals on coadjoint orbits of SU(2) and SU(1,1)},
  author={Takashi Hashimoto and Kazunori Ogura and Kiyosato Okamoto and Ryuichi Sawae},
  journal={International Journal of Modern Physics A},
  year={1992},
  volume={07},
  pages={377-390}
}
@book{Kawaguchi2022,
  title     = {Yang–Baxter Deformation of 2D Non-Linear Sigma Models},
  author    = {Kawaguchi, Io and Yoshida, Kentaroh},
  publisher = {Springer},
  year      = {2022},
  series    = {Lecture Notes in Physics},
  volume    = {995},
  doi       = {10.1007/978-981-16-1703-4},
  url       = {https://link.springer.com/book/10.1007/978-981-16-1703-4}
}
@book{PenroseRindler1984,
  author    = {Roger Penrose and Wolfgang Rindler},
  title     = {Spinors and Space-Time, Volume 1: Two-Spinor Calculus and Relativistic Fields},
  publisher = {Cambridge University Press},
  year      = {1984},
  isbn      = {9780521337076}
}

@book{PenroseRindler1986,
  author    = {Roger Penrose and Wolfgang Rindler},
  title     = {Spinors and Space-Time, Volume 2: Spinor and Twistor Methods in Space-Time Geometry},
  publisher = {Cambridge University Press},
  year      = {1986},
  isbn      = {9780521347860}
}
@book{WardWells1990,
  author    = {R. S. Ward and R. O. Wells, Jr.},
  title     = {Twistor Geometry and Field Theory},
  publisher = {Cambridge University Press},
  year      = {1990},
  isbn      = {9780521422680}
}
@article{CandelasDelaOssa1990,
  author  = {Philip Candelas and Xenia C. de la Ossa},
  title   = {Comments on Conifolds},
  journal = {Nuclear Physics B},
  volume  = {342},
  number  = {1},
  pages   = {246--268},
  year    = {1990},
  doi     = {10.1016/0550-3213(90)90577-Z}
}
@article{Adamo2017,
  author  = {Tim Adamo},
  title   = {Lectures on twistor theory},
  journal = {arXiv preprint arXiv:1712.02196},
  year    = {2017},
  url     = {https://arxiv.org/abs/1712.02196}
}
@article{Parisi1983,
  author    = {G. Parisi},
  title     = {On complex probabilities},
  journal   = {Physics Letters B},
  volume    = {131},
  number    = {2},
  pages     = {393--395},
  year      = {1983},
  doi       = {10.1016/0370-2693(83)90525-7}
}

@inproceedings{Aarts2012,
  author    = {Gert Aarts},
  title     = {Langevin dynamics and the quest for the QCD phase diagram},
  booktitle = {Proceedings of the 30th International Symposium on Lattice Field Theory (Lattice 2012)},
  year      = {2012},
  pages     = {017},
  publisher = {SISSA},
  eprint    = {1302.3028},
  archivePrefix = {arXiv},
  primaryClass = {hep-lat},
  note      = {PoS LATTICE2012 (2012) 017}
}

@article{Witten2010,
      author         = {Witten, Edward},
      title          = {{A new look at the path integral of quantum mechanics}},
      journal        = {Surveys in Differential Geometry},
      volume         = {15},
      pages          = {345--412},
      year           = {2010},
      publisher      = {International Press of Boston},
      eprint         = {1009.6032},
      archivePrefix  = {arXiv},
      primaryClass   = {hep-th},
      note           = {Preprint available at \texttt{arXiv:1009.6032} [hep-th]}
}
@book{arnold1989mathematical,
  author    = {Vladimir I. Arnold},
  title     = {Mathematical Methods of Classical Mechanics},
  publisher = {Springer},
  year      = {1989},
  edition   = {2nd},
  series    = {Graduate Texts in Mathematics},
  volume    = {60},
  address   = {New York}
}
@book{GuilleminSternberg1984,
  author    = {Victor Guillemin and Shlomo Sternberg},
  title     = {Symplectic Techniques in Physics},
  publisher = {Cambridge University Press},
  year      = {1984},
  address   = {Cambridge},
  isbn      = {978-0521331746}
}
@article{Kawamoto:1981hw,
    author = "Kawamoto, N. and Smit, J.",
    title = "{Effective Lagrangian and Dynamical Symmetry Breaking in Strongly Coupled Lattice QCD}",
    journal = "Nucl. Phys. B",
    volume = "192",
    pages = "100--124",
    year = "1981",
    doi = "10.1016/0550-3213(81)90196-9"
}
@article{Berger:2019odf,
    author = "Berger, C. E. and Rammelm{\"{u}}ller, L. and Loheac, A. C. and Evey, F. and Braun, J. and Drut, J. E. and Nicholson, A. N.",
    title = "{Complex Langevin and other approaches to the sign problem in quantum many-body physics}",
    eprint = "1907.10183",
    archivePrefix = "arXiv",
    primaryClass = "cond-mat.quant-gas",
    doi = "10.1016/j.physrep.2020.09.002",
    journal = "Phys. Rept.",
    volume = "892",
    pages = "1--54",
    year = "2021"
}

@misc{MBTwistorString,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/TwistorString.wl.nb}},
    author = {Alexander Migdal},
    title= {"QCD Twistor String"},
    year = {2026},
    month = {02}
}

@misc{MBVerifyTwistorHistory,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/VerifyTwistorHistory.nb}},
    author = {Alexander Migdal},
    title= {"QCD Verify Twistor History"},
    year = {2026},
    month = {02}
}
@misc{MBTwistorInformationClustering,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/TwistorInformationClustering.nb}},
    author = {Alexander Migdal},
    title= {"QCD Twistor Information Clustering"},
    year = {2026},
    month = {02}
}
@misc{MBTwistorStringRun,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/run_node.m.nb}},
    author = {Alexander Migdal},
    title= {"QCD Twistor String Run"},
    year = {2026},
    month = {02}
}


@misc{MBMLEAlgebraic,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/MLEAlgebraic.nb}},
    author = {Alexander Migdal},
    title= {"MLE Algebraic"},
    year = {2026},
    month = {02}
}
@article{Polanco2021NatComm,
  author = {Polanco, Juan Ignacio and M{\"u}ller, Nicol{\'a}s P. and Krstulovic, Giorgio},
  title = {Vortex clustering, polarisation and circulation intermittency in classical and quantum turbulence},
  journal = {Nature Communications},
  volume = {12},
  number = {1},
  pages = {7090},
  year = {2021},
  doi = {10.1038/s41467-021-27382-6}
}

@article{Muller2021PRX,
  author = {M{\"u}ller, Nicol{\'a}s P. and Polanco, Juan Ignacio and Krstulovic, Giorgio},
  title = {Intermittency of Velocity Circulation in Quantum Turbulence},
  journal = {Physical Review X},
  volume = {11},
  number = {1},
  pages = {011053},
  year = {2021},
  doi = {10.1103/PhysRevX.11.011053}
}

@article{Moriconi2022PRE,
  author = {Moriconi, L. and Pereira, R. M. and Valad{\~a}o, V. J.},
  title = {Circulation statistics in three-dimensional turbulent flows},
  journal = {Physical Review E},
  volume = {106},
  number = {2},
  pages = {L023101},
  year = {2022},
  doi = {10.1103/PhysRevE.106.L023101}
}

@article{Zhu2023PRL,
  author = {Zhu, H.-Y. and Xie, J.-H. and Xia, K.-Q.},
  title = {Circulation Intermittency in Turbulent Flows},
  journal = {Physical Review Letters},
  volume = {130},
  number = {21},
  pages = {214001},
  year = {2023},
  doi = {10.1103/PhysRevLett.130.214001}
}

@article{Iyer2024PhysFluids,
  author = {Iyer, K. P. and Moriconi, L.},
  title = {Velocity circulation statistics in high Reynolds number turbulence},
  journal = {Physics of Fluids},
  volume = {36},
  number = {8},
  pages = {085139},
  year = {2024},
  doi = {10.1063/5.0220000}
}

@article{Moriconi2025arXiv,
  author = {Moriconi, L.},
  title = {Spontaneous Stochasticity and the Loop Equation in Turbulence},
  journal = {arXiv preprint},
  year = {2025},
  eprint = {2509.07903},
  archivePrefix = {arXiv},
  primaryClass = {physics.flu-dyn}
}
@article{Hopf1952,
  author = {Hopf, Eberhard},
  title = {Statistical hydromechanics and functional calculus},
  journal = {Journal of Rational Mechanics and Analysis},
  volume = {1},
  pages = {87--123},
  year = {1952},
  doi = {10.1512/iumj.1952.1.51004}
}
@article{Mailybaev2016PRL,
  author = {Mailybaev, Alexei A.},
  title = {Spontaneous Stochasticity Amplifies Even Thermal Noise to the Largest Scales of Turbulence in a Few Eddy Turnover Times},
  journal = {Physical Review Letters},
  volume = {116},
  pages = {214501},
  year = {2016},
  doi = {10.1103/PhysRevLett.116.214501}
}

@article{Thalabard2020CommPhys,
  author = {Thalabard, Simon and Bec, J{\'e}r{\'e}mie and Mailybaev, Alexei A.},
  title = {From the butterfly effect to spontaneous stochasticity in singular shear flows},
  journal = {Communications Physics},
  volume = {3},
  pages = {122},
  year = {2020},
  doi = {10.1038/s42005-020-0391-6}
}

@article{Bernard1998JStatPhys,
  author = {Bernard, Denis and Gawedzki, Krzysztof and Kupiainen, Antti},
  title = {Slow modes in passive advection},
  journal = {Journal of Statistical Physics},
  volume = {90},
  pages = {519--569},
  year = {1998},
  doi = {10.1023/A:1023274323028}
}
@article{Migdal2026GeometricQCDII,
title = {Geometric QCD II: The confining twistor string and meson spectrum},
author={Alexander Migdal},
journal = {Nuclear Physics B},
volume = {1026},
pages = {117424},
year = {2026},
issn = {0550-3213},
doi = {https://doi.org/10.1016/j.nuclphysb.2026.117424},
url = {https://www.sciencedirect.com/science/article/pii/S055032132600132X},
keywords = {Planar QCD, Twistor string, Loop equations, Virasoro constraint, Penrose transform, Exact WKB, Lefschetz thimbles, Complex Langevin equation, Meson spectrum},
abstract = {We present a local, asymptotically free solution of the planar MM loop equations in the continuum limit with full Lorentz invariance. The solution is constructed by quantizing internal Majorana fermions (referred to here as “elves”) on a rigid Hodge-dual minimal surface. These worldsheet degrees of freedom provide the mechanism to satisfy the unintegrated vector loop equations, with the Pauli principle enforcing planar factorization. In the local limit, the theory reduces to a confining analytic twistor-string representation. By analyzing the monodromy structure of the complexified effective action, we show that the discrete mass spectrum is organized by topological data associated with twistor singularities. The simplest sector with one branch point yields parametric Regge trajectories expressed by a universal formula with trigonometric functions. These trajectories are approximately linear for light mesons over a broad range and are in agreement with experimental data for 36 light, strange, charmed, and bottom mesons. The asymptotic behavior of the trajectory J=α(M2) and its subleading corrections arise from the interaction between the Liouville term and the twistor monodromy, without introducing additional assumptions about string excitations. In our solution, the QCD mass spectrum follows from a generalized eigenvalue problem in complexified phase space, reducing the problem to classical geometry. Within this framework, the large-Nc Master Field is realized as a trajectory in twistor space.}
}

@article{Migdal2026GeometricQCDIII,
title = {Geometric QCD III: Exact transition amplitudes and the glueball spectrum},
author={Alexander Migdal},
 journal = {arXiv preprint},
  year = {2026},
  eprint = {2605.02373},
  archivePrefix = {arXiv},
  primaryClass = {physics.hep-th},
  year = {2026}
}
@book{Osserman86,
  title={A Survey of Minimal Surfaces},
  author={Osserman, Robert},
  year={1986},
  publisher={Dover Publications},
  address={New York},
  note={See Theorem 9.1 on complete minimal surfaces of finite total curvature}
}

@article{MeeksPerezRos,
  title={Properly embedded minimal planar domains},
  author={Meeks III, William H and P{\'e}rez, Joaqu{\'\i}n and Ros, Antonio},
  journal={Annals of Mathematics},
  volume={181},
  number={2},
  pages={473--546},
  year={2015},
  publisher={JSTOR}
}

@article{JorgeMeeks,
  title={The topology of complete minimal surfaces of finite total Gaussian curvature},
  author={Jorge, Luquesio P and Meeks III, William H},
  journal={Topology},
  volume={22},
  number={2},
  pages={203--221},
  year={1983},
  publisher={Elsevier},
  note={Establishes the relation between the topological degree of the Gauss map and the Euler characteristic of the punctured surface}
}
@article{Eberhardt2019,
  title={The Worldsheet as a Cover},
  author={Eberhardt, Lorenz and Gaberdiel, Matthias R. and Gopakumar, Rajesh},
  journal={Journal of High Energy Physics},
  volume={2019},
  number={111},
  year={2019},
  publisher={Springer},
  doi={10.1007/JHEP02(2019)111},
  note={Establishes the string partition function as a sum over covering maps (windings) of the boundary}
}
@phdthesis{MizeraThesis,
    author = {Mizera, Sebastian},
    title = {Scattering Amplitudes and Intersection Theory},
    school = {Perimeter Institute for Theoretical Physics},
    year = {2020},
    eprint = {2006.15137},
    archivePrefix = {arXiv},
    primaryClass = {hep-th}
}
@article{Mizera2019,
    author = {Mizera, Sebastian},
    title = {Aspects of Scattering Amplitudes and Moduli Space Localization},
    journal = {arXiv preprint arXiv:1906.02099},
    year = {2019},
    eprint = {1906.02099},
    archivePrefix = {arXiv},
    primaryClass = {hep-th}
}

@misc{TwistorKineticTerm,
    howpublished={https://www.wolframcloud.com/obj/sasha.migdal/Published/TwistorKineticTerm.nb},
    author = {Alexander Migdal},
    title= {Twistor Kinetic Term},
    year = {2026},
    month = {02}
}
@article{Whitney1937RegularClosedCurves,
  author  = {Whitney, Hassler},
  title   = {On Regular Closed Curves in the Plane},
  journal = {Compositio Mathematica},
  volume  = {4},
  year    = {1937},
  pages   = {276--284}
}
@article{Chern1944GaussBonnet,
  author  = {Chern, Shiing-Shen},
  title   = {A Simple Intrinsic Proof of the {Gauss-Bonnet} Formula for Closed {Riemannian} Manifolds},
  journal = {Annals of Mathematics},
  series  = {2},
  volume  = {45},
  number  = {4},
  year    = {1944},
  pages   = {747--752}
}
@article{Witten:2010zr,
    author = "Witten, Edward",
    title = "{A New Look At The Path Integral Of Quantum Mechanics}",
    eprint = "1009.6032",
    archivePrefix = "arXiv",
    primaryClass = "hep-th",
    doi = "10.4310/PAMQ.2011.v7.n2.a15",
    journal = "Pure Appl. Math. Q.",
    volume = "7",
    pages = "473--534",
    year = "2011"
}
@article{Cristoforetti:2012su,
    author = "Cristoforetti, Marco and Di Renzo, Francesco and Scorzato, Luigi",
    collaboration = "AuroraScience",
    title = "{New approach to the sign problem in quantum field theories: High density QCD on a Lefschetz thimble}",
    eprint = "1205.3996",
    archivePrefix = "arXiv",
    primaryClass = "hep-lat",
    doi = "10.1103/PhysRevD.86.074506",
    journal = "Phys. Rev. D",
    volume = "86",
    pages = "074506",
    year = "2012"
}
@article{Alexandru:2020wrj,
    author = "{Alexandru, Andrei and Ba\c{s}ar, G\"ok\c{c}e and Bedaque, Paulo F. and Warrington, Gregory W.}",
    title = "{Complex paths around the sign problem}",
    eprint = "2007.05436",
    archivePrefix = "arXiv",
    primaryClass = "hep-lat",
    doi = "10.1103/RevModPhys.94.015006",
    journal = "Rev. Mod. Phys.",
    volume = "94",
    number = "1",
    pages = "015006",
    year = "2022"
}


@article{Ree1958,
  title={Lie elements and an algebra associated with shuffles},
  author={Ree, Rimhak},
  journal={Annals of Mathematics},
  volume={68},
  number={2},
  pages={210--220},
  year={1958},
  publisher={JSTOR}
}

@article{Chen1977,
  title={Iterated path integrals},
  author={Chen, Kuo-Tsai},
  journal={Bulletin of the American Mathematical Society},
  volume={83},
  number={5},
  pages={831--879},
  year={1977},
  doi={10.1090/S0002-9904-1977-14339-5}
}

@book{Reutenauer1993,
  title={Free Lie Algebras},
  author={Reutenauer, Christophe},
  series={London Mathematical Society Monographs},
  volume={7},
  publisher={Oxford University Press},
  year={1993},
  isbn={0198536798}
}

@book{Khukhro1998,
  title={p-Automorphisms of Finite p-Groups},
  author={Khukhro, Evgenii I.},
  series={London Mathematical Society Lecture Note Series},
  publisher={Cambridge University Press},
  year={1998},
  note={Referenced for the Dynkin projector lemma on nested commutators}
}



@misc{QCDCLEResults,
  author = {Sasha Migdal},
  title = {Geometric QCD CLE results},
  year = {2026},
  howpublished = {\url{https://drive.google.com/drive/folders/1vgJd7A4sW-TC98Wayqz27-FjnUR29uXS?usp=sharing}},
  note = {Accessed: 19-February-2026}
}
@book{Voiculescu1992,
  title     = {Free Random Variables},
  author    = {Voiculescu, Dan-Virgil and Dykema, Kenneth J. and Nica, Alexandru},
  series    = {CRM Monograph Series},
  volume    = {1},
  year      = {1992},
  publisher = {American Mathematical Society},
  address   = {Providence, RI},
  isbn      = {978-0-8218-6999-3}
}


@misc{migdal2025geometric,
title = {Geometric QCD I: the Hodge-dual surface and quark confinement},
author = {Alexander Migdal},
journal = {Nuclear Physics B},
volume = {1025},
pages = {117380},
year = {2026},
issn = {0550-3213},
doi = {https://doi.org/10.1016/j.nuclphysb.2026.117380},
url = {https://www.sciencedirect.com/science/article/pii/S055032132600088X},
keywords = {QCD, Loop equation, Minimal surface, Quark confinement, Hodge duality}
}


@article{Dynkin1947,
  title={Calculation of the coefficients in the Campbell-Hausdorff formula},
  author={Dynkin, Eugene B},
  journal={Doklady Akademii Nauk SSSR},
  volume={57},
  pages={323--326},
  year={1947}
}

@article{Speicher1994,
  title={Multiplicative functions on the lattice of noncrossing partitions and free probability},
  author={Speicher, Roland},
  journal={Mathematische Annalen},
  volume={298},
  number={1},
  pages={611--628},
  year={1994},
  publisher={Springer}
}

@book{Arnold1988,
  title={Singularities of Differentiable Maps, Volume II: Monodromy and Asymptotics of Integrals},
  author={Arnold, V. I. and Gusein-Zade, S. M. and Varchenko, A. N.},
  year={1988},
  publisher={Birkh{\"a}user Boston},
  series={Monographs in Mathematics}
}
@book{ArnoldBook1988,
  author    = {Arnol'd, V. I.},
  title     = {Geometrical Methods in the Theory of Ordinary Differential Equations},
  series    = {Grundlehren der mathematischen Wissenschaften},
  volume    = {250},
  edition   = {2},
  publisher = {Springer-Verlag},
  address   = {New York},
  year      = {1988}
}

@book{Eden1966,
  title={The Analytic S-Matrix},
  author={Eden, R. J. and Landshoff, P. V. and Olive, D. I. and Polkinghorne, J. C.},
  year={1966},
  publisher={Cambridge University Press}
}

@article{Dashen1974,
  title={Nonperturbative methods and extended-hadron models in field theory. II. Two-dimensional models and extended hadrons},
  author={Dashen, Roger F. and Hasslacher, Brosl and Neveu, Andre},
  journal={Physical Review D},
  volume={10},
  number={12},
  pages={4130--4142},
  year={1974},
  publisher={APS}
}

@article{Gutzwiller1971,
  title={Periodic Orbits and Classical Quantization Conditions},
  author={Gutzwiller, Martin C.},
  journal={Journal of Mathematical Physics},
  volume={12},
  number={3},
  pages={343--358},
  year={1971},
  publisher={American Institute of Physics}
}

@article{AtiyahSinger1968,
  title={The index of elliptic operators: {I}},
  author={Atiyah, Michael F. and Singer, Isadore M.},
  journal={Annals of Mathematics},
  volume={87},
  number={3},
  pages={484--530},
  year={1968},
  publisher={JSTOR},
  doi={10.2307/1970715}
}


@article{AtiyahWard1977,
  title={Instantons and algebraic geometry},
  author={Atiyah, Michael F. and Ward, Richard S.},
  journal={Communications in Mathematical Physics},
  volume={55},
  number={2},
  pages={117--124},
  year={1977},
  publisher={Springer},
  doi={10.1007/BF01626514}
}

@article{Witten2004,
  title={Perturbative gauge theory as a string theory in twistor space},
  author={Witten, Edward},
  journal={Communications in Mathematical Physics},
  volume={252},
  number={1--3},
  pages={189--258},
  year={2004},
  publisher={Springer},
  eprint={hep-th/0312171},
  archivePrefix={arXiv},
  doi={10.1007/s00220-004-1187-3}
}

@book{GriffithsHarris1978,
  title={Principles of Algebraic Geometry},
  author={Griffiths, Phillip and Harris, Joseph},
  year={1978},
  publisher={John Wiley \& Sons},
  address={New York},
  isbn={978-0471327929}
}
@article{Duistermaat1982,
  title={On the variation in the cohomology of the symplectic form of the reduced phase space},
  author={Duistermaat, Johannes J. and Heckman, Gerrit J.},
  journal={Inventiones mathematicae},
  volume={69},
  number={2},
  pages={259--268},
  year={1982},
  publisher={Springer},
  doi={10.1007/BF01399506}
}

@article{Cristoforetti2012,
  title = {New approach to the sign problem in quantum field theory: High density QCD on a Lefschetz thimble},
  author = {Cristoforetti, Marco and Di Renzo, Francesco and Scorzato, Luigi},
  journal = {Physical Review D},
  volume = {86},
  issue = {7},
  pages = {074506},
  year = {2012},
  publisher = {APS}
}

@book{Pham1967,
  title = {Introduction {\`a} l'{\'e}tude topologique des singularit{\'e}s de Landau},
  author = {Pham, Fr{\'e}d{\'e}ric},
  year = {1967},
  publisher = {Gauthier-Villars},
  note = {Fundamental text on the monodromy of integration cycles in complex space.}
}

@article{Atiyah1975,
  title = {Spectral asymmetry and Riemannian Geometry. I},
  author = {Atiyah, Michael F. and Patodi, Vijay K. and Singer, Isadore M.},
  journal = {Mathematical Proceedings of the Cambridge Philosophical Society},
  volume = {77},
  number = {1},
  pages = {43--69},
  year = {1975},
  publisher = {Cambridge University Press}
}

@article{Aarts2009,
  title = {The complex Langevin method: When can it be trusted?},
  author = {Aarts, Gert and Seiler, Erhard and Stamatescu, Ion-Olimpiu},
  journal = {Physical Review D},
  volume = {81},
  number = {5},
  pages = {054508},
  year = {2009},
  publisher = {APS}
}

@article{Gaiotto:2012rg,
      author         = "Gaiotto, Davide and Moore, Gregory W. and Neitzke, Andrew",
      title          = "{Spectral networks}",
      journal        = "Annales Henri Poincar{\'e}",
      volume         = "14",
      year           = "2013",
      pages          = "1643--1731",
      doi            = "10.1007/s00023-013-0239-8",
      eprint         = "1204.4824",
      archivePrefix  = "arXiv",
      primaryClass   = "hep-th"
}

@article{Witten:2010cx,
      author         = "Witten, Edward",
      title          = "{Analytic Continuation Of Chern-Simons Theory}",
      journal        = "AMS/IP Stud. Adv. Math.",
      volume         = "50",
      year           = "2011",
      pages          = "347--446",
      eprint         = "1001.2933",
      archivePrefix  = "arXiv",
      primaryClass   = "hep-th"
}

@article{Dunne:2012ae,
      author         = "Dunne, Gerald V. and {\"U}nsal, Mithat",
      title          = "{Resurgence and Trans-series in Quantum Field Theory: The CP(N-1) Model}",
      journal        = "JHEP",
      volume         = "11",
      year           = "2012",
      pages          = "170",
      doi            = "10.1007/JHEP11(2012)170",
      eprint         = "1210.2423",
      archivePrefix  = "arXiv",
      primaryClass   = "hep-th"
}

@article{Kontsevich:2008fj,
      author         = "Kontsevich, Maxim and Soibelman, Yan",
      title          = "{Stability structures, motivic Donaldson-Thomas invariants and cluster transformations}",
      year           = "2008",
      eprint         = "0811.2435",
      archivePrefix  = "arXiv",
      primaryClass   = "math.AG"
}



@misc{MBReggeNonlinear,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/TwistorStringWithQuarkMasses.nb}},
    author = {Alexander Migdal},
    title= {"Twistor String With Quark 
    Masses"},
    year = {2026},
    month = {03}
}

@inproceedings{Witten:1980ez,
    author = "Witten, Edward",
    title = "{The $1/N$ Expansion in Atomic and Particle Physics}",
    booktitle = "{Recent Developments in Gauge Theories. Proceedings, Nato Advanced Study Institute, Cargese, France, August 26 - September 8, 1979}",
    editor = "'t Hooft, G. and others",
    publisher = "Plenum Press",
    address = "New York",
    year = "1980",
    pages = "403--419",
    doi = "10.1007/978-1-4684-7571-5_21"
}


@article{Seiberg:1994rs,
    author = "Seiberg, N. and Witten, Edward",
    title = "{Electric - magnetic duality, monopole condensation, and confinement in N=2 supersymmetric Yang-Mills theory}",
    eprint = "hep-th/9407087",
    archivePrefix = "arXiv",
    doi = "10.1016/0550-3213(94)90124-4",
    journal = "Nucl. Phys. B",
    volume = "426",
    pages = "19--52",
    year = "1994",
    note = "[Erratum: Nucl.Phys.B 430, 485--486 (1994)]"
}

@article{Voros:1983,
    author = "Voros, Andr{\'e}",
    title = "{The return of the quartic oscillator: The complex WKB method}",
    journal = "Annales de l'I.H.P. Physique th{\'e}orique",
    volume = "39",
    number = "3",
    pages = "211--338",
    year = "1983"
}

@article{landau1944turbulence,
  title={On the problem of turbulence},
  author={Landau, Lev D},
  journal={C. R. (Dokl.) Acad. Sci. URSS},
  volume={44},
  number={8},
  pages={311--314},
  year={1944},
  note={English translation available in 'Collected Papers of L.D. Landau'}
}
@article{hopf1952statistical,
  title={Statistical hydrodynamics and functional calculus},
  author={Hopf, Eberhard},
  journal={Journal of Rational Mechanics and Analysis},
  volume={1},
  pages={87--123},
  year={1952},
  publisher={Indiana University Mathematics Journal}
}

@book{khinchin1949mathematical,
  title={Mathematical Foundations of Statistical Mechanics},
  author={Khinchin, Aleksandr Iakovlevich},
  year={1949},
  publisher={Courier Corporation}
}

@book{gibbs1902elementary,
  title={Elementary Principles in Statistical Mechanics},
  author={Gibbs, Josiah Willard},
  year={1902},
  publisher={Charles Scribner's Sons},
  address={New York}
}
@article{hopf1948mathematical,
  title={A mathematical example displaying features of turbulence},
  author={Hopf, Eberhard},
  journal={Communications on Applied Mathematics},
  volume={1},
  number={4},
  pages={303--322},
  year={1948},
  publisher={Wiley Online Library}
}

@book{titchmarsh1986theory,
  title={The Theory of the {R}iemann Zeta-Function},
  author={Titchmarsh, Edward Charles},
  edition={2nd, revised by D. R. Heath-Brown},
  year={1986},
  publisher={Oxford University Press},
  address={Oxford}
}

@book{hardy2008introduction,
  title={An Introduction to the Theory of Numbers},
  author={Hardy, Godfrey Harold and Wright, Edward Maitland},
  edition={6th},
  year={2008},
  publisher={Oxford University Press},
  address={Oxford}
}

@article{boca2000distribution,
  title={Distribution of lattice points visible from the origin},
  author={Boca, Florin P. and Cobeli, Cristian and Zaharescu, Alexandru},
  journal={Communications in Mathematical Physics},
  volume={213},
  number={2},
  pages={433--470},
  year={2000},
  publisher={Springer}
}

@article{marklof2013finescale,
  title={Fine-scale statistics of {F}arey fractions},
  author={Marklof, Jens},
  journal={Annals of Mathematics},
  volume={178},
  number={3},
  pages={1045--1097},
  year={2013},
  publisher={Princeton University},
  doi={10.4007/annals.2013.178.3.5}
}

@article{franel1924farey,
  title={Les suites de {F}arey et le probl{\`e}me des nombres premiers},
  author={Franel, J{\'e}r{\^o}me},
  journal={Nachrichten von der Gesellschaft der Wissenschaften zu G{\"o}ttingen, Mathematisch-Physikalische Klasse},
  volume={1924},
  pages={198--201},
  year={1924},
  note={Includes a remark by Edmund Landau on the equivalence to the {R}iemann Hypothesis.}
}
@article{Konopelchenko1999,
  author = {Konopelchenko, B. G. and Landolfi, G.},
  title = {Induced surfaces and their integrable dynamics {II}. {G}eneralized {W}eierstrass representations in {4D} spaces and string geometry},
  journal = {Journal of Geometry and Physics},
  volume = {29},
  number = {4},
  pages = {319--338},
  year = {1999},
  doi = {10.1016/S0393-0440(98)00045-3},
  eprint = {math/9810138},
  archivePrefix = {arXiv}
}


@article{Lax1968,
  author    = {Lax, Peter D.},
  title     = {Integrals of Nonlinear Equations of Evolution and Solitary Waves},
  journal   = {Communications on Pure and Applied Mathematics},
  volume    = {21},
  number    = {5},
  pages     = {467--490},
  year      = {1968},
  doi       = {10.1002/cpa.3160210503}
}
@article{Gardner1967,
  author    = {Gardner, Clifford S. and Greene, John M. and Kruskal, Martin D. and Miura, Robert M.},
  title     = {Method for Solving the Korteweg--de Vries Equation},
  journal   = {Physical Review Letters},
  volume    = {19},
  number    = {19},
  pages     = {1095--1097},
  year      = {1967},
  doi       = {10.1103/PhysRevLett.19.1095}
}
@article{Zakharov1972,
  author    = {Zakharov, V. E. and Shabat, A. B.},
  title     = {Exact Theory of Two-Dimensional Self-Focusing and One-Dimensional Self-Modulation of Waves},
  journal   = {Soviet Physics JETP},
  volume    = {34},
  number    = {1},
  pages     = {62--69},
  year      = {1972}
}

@misc{MBTwistorStringDeterminant,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/TwistorStringDeterminant.nb}},
    author = {Alexander Migdal},
    title= {"Twistor String Determinant"},
    year = {2026},
    month = {04}
}

@book{johnson2000feynman,
  title={The Feynman integral and Feynman's operational calculus},
  author={Johnson, Gerald W and Lapidus, Michel L},
  year={2000},
  publisher={OUP Oxford}
}


@book{maslov1976,
  title={Operational Methods},
  author={Maslov, Victor P.},
  year={1976},
  publisher={Mir Publishers},
  address={Moscow}
}

@article{agrachev1978,
  title={The exponential representation of flows and the chronological calculus},
  author={Agrachev, Andrei A and Gamkrelidze, Revaz V},
  journal={Mathematics of the USSR-Sbornik},
  volume={35},
  number={6},
  pages={727},
  year={1979}
}

@article{polya1921,
  title={{\"U}ber eine Aufgabe der Wahrscheinlichkeitsrechnung betreffend die Irrfahrt im Stra{\ss}ennetz},
  author={P{\'o}lya, Georg},
  journal={Mathematische Annalen},
  volume={84},
  number={1-2},
  pages={149--160},
  year={1921},
  publisher={Springer}
}

@article{arnold1961,
  title={Small denominators. I. Mapping the circle onto itself},
  author={Arnol'd, Vladimir I},
  journal={Izvestiya Akademii Nauk SSSR. Seriya Matematicheskaya},
  volume={25},
  number={1},
  pages={21--86},
  year={1961},
  publisher={Russian Academy of Sciences}
}

@book{Zygmund1959,
  author    = {Zygmund, Antoni},
  title     = {Trigonometric Series},
  volume    = {1},
  publisher = {Cambridge University Press},
  year      = {1959}
}

@book{Ambrosio2000,
  author    = {Ambrosio, Luigi and Fusco, Nicola and Pallara, Diego},
  title     = {Functions of Bounded Variation and Free Discontinuity Problems},
  publisher = {Oxford University Press},
  year      = {2000}
}

@article{Volpert1967,
  author  = {Vol'pert, Aizik I.},
  title   = {The spaces {BV} and quasilinear equations},
  journal = {Mathematics of the USSR-Sbornik},
  volume  = {2},
  number  = {2},
  pages   = {225--267},
  year    = {1967},
  publisher = {IOP Publishing}
}

@article{DalMaso1995,
  author    = {Dal Maso, Gianni and LeFloch, Philippe G. and Murat, Fran{\c{c}}ois},
  title     = {Definition and weak stability of nonconservative products},
  journal   = {Journal de Math{\'e}matiques Pures et Appliqu{\'e}es},
  volume    = {74},
  number    = {6},
  pages     = {483--548},
  year      = {1995},
  publisher = {Elsevier}
}

@book{Evans1992,
  author    = {Evans, Lawrence C. and Gariepy, Ronald F.},
  title     = {Measure Theory and Fine Properties of Functions},
  publisher = {CRC Press},
  year      = {1992},
  address   = {Boca Raton}
}

@misc{MBTwistorAsymmetricMasses,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/TwistorAsymmetricMasses.nb}},
    author = {Alexander Migdal},
    title= {"QCD Twistor Asymmetric Masses"},
    year = {2026},
    month = {04}
}


@misc{MBTwistorAsymmetricDeterminant,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/TwistorAsymmetricDeterminant.nb}},
    author = {Alexander Migdal},
    title= {"QCD Twistor Asymmetric Determinant"},
    year = {2026},
    month = {04}
}

@article{batchelor1956large,
  title={The large-scale structure of homogeneous turbulence},
  author={Batchelor, G. K. and Proudman, I.},
  journal={Philosophical Transactions of the Royal Society of London. Series A, Mathematical and Physical Sciences},
  volume={248},
  number={949},
  pages={369--405},
  year={1956},
  publisher={The Royal Society}
}

@article{OlingerSreenivasan1988,
  author  = {David J. Olinger and K. R. Sreenivasan},
  title   = {Nonlinear Dynamics of the Wake of an Oscillating Cylinder},
  journal = {Physical Review Letters},
  volume  = {60},
  number  = {9},
  pages   = {797--800},
  year    = {1988},
  doi     = {10.1103/PhysRevLett.60.797}
}
@book{davidson2015turbulence,
  title={Turbulence: An Introduction for Scientists and Engineers},
  author={Davidson, Peter A.},
  year={2015},
  edition={2nd},
  publisher={Oxford University Press},
  address={Oxford, UK}
}

@book{davidson2004turbulence,
  title={Turbulence: An Introduction for Scientists and Engineers},
  author={Davidson, Peter A.},
  year={2004},
  publisher={Oxford University Press},
  address={Oxford, UK}
}
@article{davidson2000was,
  title={Was Loitsyansky correct? A review of the arguments},
  author={Davidson, Peter A.},
  journal={Journal of Fluid Mechanics},
  volume={415},
  pages={289--319},
  year={2000},
  publisher={Cambridge University Press}
}

{\}

@misc{MBGluonSpectrum,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/GlueballSpectrumLinear.nb}},
    author = {Alexander Migdal},
    title= {"QCD Gluon Spectrum"},
    year = {2026},
    month = {05}
}

% Your foundational 1968 paper defining the interacting Pomeron problem
@article{Gribov:1968fc,
    author = "Gribov, V. N. and Migdal, A. A.",
    title = "{Strong Coupling in the Pomeranchuk Pole Problem}",
    journal = "Sov. Phys. JETP",
    volume = "28",
    pages = "784--795",
    year = "1969",
    note = "[Zh. Eksp. Teor. Fiz. 55, 1498 (1968)]"
}

% Pomeranchuk's original 1958 theorem
@article{Pomeranchuk:1958aa,
    author = "Pomeranchuk, I. Ya.",
    title = "{Equality of the nucleon and antinucleon total cross sections at high energies}",
    journal = "Sov. Phys. JETP",
    volume = "7",
    pages = "499--501",
    year = "1958",
    note = "[Zh. Eksp. Teor. Fiz. 34, 725 (1958)]"
}

% The Froissart Unitarity Bound
@article{Froissart:1961ux,
    author = "Froissart, M.",
    title = "{Asymptotic behavior and subtractions in the Mandelstam representation}",
    journal = "Phys. Rev.",
    volume = "123",
    pages = "1053--1057",
    year = "1961",
    doi = "10.1103/PhysRev.123.1053"
}

% The foundational BFKL papers (Perturbative "Hard" Pomeron > 1)
@article{Kuraev:1977fs,
    author = "Kuraev, E. A. and Lipatov, L. N. and Fadin, V. S.",
    title = "{The Pomeranchuk Singularity in Nonabelian Gauge Theories}",
    journal = "Sov. Phys. JETP",
    volume = "45",
    pages = "199--204",
    year = "1977",
    note = "[Zh. Eksp. Teor. Fiz. 72, 377 (1977)]"
}

@article{Balitsky:1978ic,
    author = "Balitsky, I. I. and Lipatov, L. N.",
    title = "{The Pomeranchuk Singularity in Quantum Chromodynamics}",
    journal = "Sov. J. Nucl. Phys.",
    volume = "28",
    pages = "822--829",
    year = "1978",
    note = "[Yad. Fiz. 28, 1597 (1978)]"
}

% The classic Donnachie-Landshoff "Soft Pomeron" fit (~1.08)
@article{Donnachie:1992ny,
    author = "Donnachie, A. and Landshoff, P. V.",
    title = "{Total cross-sections}",
    journal = "Phys. Lett. B",
    volume = "296",
    pages = "227--232",
    year = "1992",
    doi = "10.1016/0370-2693(92)90832-O"
}

% The original proposal of the Odderon (odd C-parity exchange)
@article{Lukaszuk:1973pz,
    author = "Lukaszuk, L. and Nicolescu, B.",
    title = "{A possible interpretation of $p p$ rising total cross-sections}",
    journal = "Lett. Nuovo Cim.",
    volume = "8",
    pages = "405--413",
    year = "1973",
    doi = "10.1007/BF02824484"
}

% The 2021 TOTEM/D0 joint discovery of the Odderon
@article{Abazov:2020sqg,
    author = "Abazov, V. M. and others",
    collaboration = "D0, TOTEM",
    title = "{Odderon Exchange from Elastic Scattering Differences between $pp$ and $p \bar{p}$ Data at 1.96 TeV and from $pp$ Forward Scattering Measurements}",
    journal = "Phys. Rev. Lett.",
    volume = "127",
    number = "6",
    pages = "062003",
    year = "2021",
    doi = "10.1103/PhysRevLett.127.062003"
}

@article{Benzi1992,
  title={A simple point vortex model for two-dimensional decaying turbulence},
  author={Benzi, Roberto and Colella, M. and Briscolini, M. and Santangelo, P.},
  journal={Physics of Fluids A: Fluid Dynamics},
  volume={4},
  number={5},
  pages={1036--1039},
  year={1992},
  publisher={American Institute of Physics}
}

@article{Carnevale1991,
  title={Evolution of vortex statistics in two-dimensional turbulence},
  author={Carnevale, George F. and McWilliams, James C. and Pomeau, Yves and Weiss, Jeffrey B. and Young, W. R.},
  journal={Physical Review Letters},
  volume={66},
  number={21},
  pages={2789--2792},
  year={1991},
  publisher={APS}
}

@article{McWilliams1984,
  title={The emergence of isolated coherent vortices in turbulent flow},
  author={McWilliams, James C.},
  journal={Journal of Fluid Mechanics},
  volume={146},
  pages={21--43},
  year={1984},
  publisher={Cambridge University Press}
}

@article{McWilliams1990,
  title={The vortices of two-dimensional turbulence},
  author={McWilliams, James C.},
  journal={Journal of Fluid Mechanics},
  volume={219},
  pages={361--385},
  year={1990},
  publisher={Cambridge University Press}
}

@article{Santangelo1989,
  title={The generation of vortices in high-resolution, two-dimensional decaying turbulence and the influence of initial conditions on the breaking of self-similarity},
  author={Santangelo, Paolo and Benzi, Roberto and Legras, Bernard},
  journal={Physics of Fluids A: Fluid Dynamics},
  volume={1},
  number={6},
  pages={1027--1034},
  year={1989},
  publisher={American Institute of Physics}
}

@article{Brachet1988,
  title={The dynamics of freely decaying two-dimensional turbulence},
  author={Brachet, M. E. and Meneguzzi, M. and Politano, H. and Sulem, P. L.},
  journal={Journal of Fluid Mechanics},
  volume={194},
  pages={333--349},
  year={1988},
  publisher={Cambridge University Press}
}

@article{greengard1987fast,
  title={A fast algorithm for particle simulations},
  author={Greengard, Leslie and Rokhlin, Vladimir},
  journal={Journal of Computational Physics},
  volume={73},
  number={2},
  pages={325--348},
  year={1987},
  publisher={Elsevier},
  doi={10.1016/0021-9991(87)90140-9}
}

@article{greengard2004accelerating,
  title={Accelerating the nonuniform fast {F}ourier transform},
  author={Greengard, Leslie and Lee, June-Yub},
  journal={SIAM Review},
  volume={46},
  number={3},
  pages={443--454},
  year={2004},
  publisher={SIAM},
  doi={10.1137/S003614450343200X}
}

@article{huybrechs2006evaluation,
  title={On the evaluation of highly oscillatory integrals by analytic continuation},
  author={Huybrechs, Daan and Vandewalle, Stefan},
  journal={SIAM Journal on Numerical Analysis},
  volume={44},
  number={3},
  pages={1026--1048},
  year={2006},
  publisher={SIAM},
  note={Formulates the modern Numerical Method of Steepest Descent, utilizing gradient flow ODEs and Gaussian quadrature to exactly compute highly oscillatory integrals without truncation errors.}
}

@book{deano2017computing,
  title={Computing Highly Oscillatory Integrals},
  author={Dea{\~n}o, Alfredo and Huybrechs, Daan and Iserles, Arieh},
  year={2017},
  publisher={Society for Industrial and Applied Mathematics (SIAM)},
  address={Philadelphia, PA},
  note={The definitive mathematical textbook on evaluating complex oscillatory integrals via ODE-driven steepest descent paths and Gauss-Hermite quadrature.}
}

@article{debye1909naherungsformeln,
  title={N{\"a}herungsformeln f{\"u}r die Zylinderfunktionen f{\"u}r gro{\ss}e Werte des Arguments und unbeschr{\"a}nkt ver{\"a}nderliche Werte des Index},
  author={Debye, Peter},
  journal={Mathematische Annalen},
  volume={67},
  number={4},
  pages={535--558},
  year={1909},
  publisher={Springer},
  note={Original introduction of the Method of Steepest Descents and the exact Gaussian mapping $S(p) = S(p_0) - t^2/2$.}
}

@book{lefschetz1924analysis,
  title={L'Analysis situs et la g{\'e}om{\'e}trie alg{\'e}brique},
  author={Lefschetz, Solomon},
  year={1924},
  publisher={Gauthier-Villars},
  address={Paris},
  note={Foundational topology underlying the deformation of complex integration manifolds into Lefschetz thimbles.}
}


@misc{migdal2026Zeta,
  title = {"Riemann Zeta Oscillations in the Decaying Turbulence Energy Spectrum"},
   author = {Alexander Migdal},
  note={"In preparation"},
   year = {2026}
}

@misc{Sreeni2D,
  title = {"Asymptotic State of Two-Dimensional Decaying turbulence"},
   author = {Sreenivasan, K. R. and {Rodhiya, Akash}},
  note={"In preparation"},
   year = {2026}
}

@misc{Adolfo2D,
  title = {"The Microscopic Theory and Simulations of Two-Dimensional Decaying turbulence"},
   author = { Del Campo,Adolfo and  Massaro, Matteo and Migdal, Alexander and  Shin,Seongho},
  note={"In preparation"},
   year = {2026}
}

@book{ParisKaminski2001,
  author    = {Paris, R. B. and Kaminski, D.},
  title     = {Asymptotics and {Mellin--Barnes} Integrals},
  publisher = {Cambridge University Press},
  series    = {Encyclopedia of Mathematics and its Applications},
  volume    = {85},
  year      = {2001},
  address   = {Cambridge}
}

@article{Berry1988,
  author  = {Berry, M. V.},
  title   = {Stokes' phenomenon; smoothing a {Victorian} discontinuity},
  journal = {Publications Math\'{e}matiques de l'IH\'{E}S},
  volume  = {68},
  pages   = {211--221},
  year    = {1988}
}

@article{BerryHowls1990,
  author  = {Berry, M. V. and Howls, C. J.},
  title   = {Hyperasymptotics},
  journal = {Proceedings of the Royal Society of London. Series A},
  volume  = {430},
  pages   = {653--668},
  year    = {1990}
}

@article{Howls1992,
  author  = {Howls, C. J.},
  title   = {Hyperasymptotics for integrals with saddles},
  journal = {Proceedings of the Royal Society of London. Series A},
  volume  = {439},
  pages   = {373--396},
  year    = {1992}
}

@article{OldeDaalhuis1993,
  author  = {Olde Daalhuis, A. B.},
  title   = {Hyperasymptotics and the {Stokes} phenomenon},
  journal = {Proceedings of the Royal Society of Edinburgh. Section A},
  volume  = {123},
  pages   = {731--743},
  year    = {1993}
}

@article{Paris1995,
  author  = {Paris, R. B.},
  title   = {Stokes phenomenon demystified},
  journal = {IMA Bulletin},
  volume  = {31},
  pages   = {21--28},
  year    = {1995}
}

@article{HowlsEtAl2025,
  author  = {Howls, C. J. and King, J. R. and Nemes, G. and Olde Daalhuis, A. B.},
  title   = {Smoothing of the higher-order {Stokes} phenomenon},
  journal = {Proceedings of the Royal Society A},
  volume  = {481},
  pages   = {20240828},
  year    = {2025}
}
@article{ambrosio1990metric,
  title={Metric space valued functions of bounded variation},
  author={Ambrosio, Luigi},
  journal={Annali della Scuola Normale Superiore di Pisa-Classe di Scienze},
  volume={17},
  number={3},
  pages={439--478},
  year={1990},
  publisher={Scuola Normale Superiore}
}

@book{dieudonne1960foundations,
  title={Foundations of Modern Analysis},
  author={Dieudonn{\'e}, Jean},
  year={1960},
  publisher={Academic Press},
  address={New York},
  note={See Chapter VIII for the theory of Regulated Functions}
}

@article{lyons1998differential,
  title={Differential equations driven by rough signals},
  author={Lyons, Terry J},
  journal={Revista Matem{\'a}tica Iberoamericana},
  volume={14},
  number={2},
  pages={215--310},
  year={1998},
  publisher={European Mathematical Society}
}

@misc{MBMellinDT,
    howpublished={\url{https://www.wolframcloud.com/obj/sasha.migdal/Published/MellinIntegralInDecayingTurbulence.nb}},
    author = {Alexander Migdal},
    title= {"Mellin Integral In Decaying Turbulence"},
    year = {2026},
    month = {06}
}

@misc{migdal2024Numerics,
      title={Dual theory of decaying turbulence. 2. Numerical simulation and continuum limit}, 
      author={Alexander Migdal},
      year={2024},
      eprint={2312.16584},
      archivePrefix={arXiv},
      primaryClass={physics.flu-dyn},
      url={https://arxiv.org/abs/2312.16584v2} 
}
@article{Young1937,
  title     = {Generalized curves and the existence of an attained absolute minimum in the calculus of variations},
  author    = {Young, L. C.},
  journal   = {Comptes Rendus de la Soci{\'e}t{\'e} des Sciences et des Lettres de Varsovie, classe III},
  volume    = {30},
  pages     = {212--234},
  year      = {1937}
}

@book{Evans1990,
  title     = {Weak Convergence Methods for Nonlinear Partial Differential Equations},
  author    = {Evans, Lawrence C.},
  series    = {CBMS Regional Conference Series in Mathematics},
  number    = {74},
  publisher = {American Mathematical Society},
  address   = {Providence, RI},
  year      = {1990}
}


@book{Billingsley1999,
  title={Convergence of Probability Measures},
  author={Billingsley, Patrick},
  edition={2nd},
  publisher={John Wiley \& Sons},
  address={New York},
  year={1999}
}

@book{Rudin1987,
  title={Real and Complex Analysis},
  author={Rudin, Walter},
  edition={3rd},
  publisher={McGraw-Hill},
  address={New York},
  year={1987}
}

@book{Ahlfors1979,
  title={Complex Analysis},
  author={Ahlfors, Lars V.},
  edition={3rd},
  publisher={McGraw-Hill},
  address={New York},
  year={1979}
}

@book{ShohatTamarkin1943,
  title={The Problem of Moments},
  author={Shohat, J. A. and Tamarkin, J. D.},
  series={Mathematical Surveys and Monographs},
  volume={1},
  publisher={American Mathematical Society},
  address={Providence, RI},
  year={1943}
}

@book{Titchmarsh1939,
  title={The Theory of Functions},
  author={Titchmarsh, E. C.},
  edition={2nd},
  publisher={Oxford University Press},
  address={Oxford},
  year={1939}
}

@article{AthenodorouTeper2021,
    author = "Athenodorou, Andreas and Teper, Michael",
    title = "{SU(N) gauge theories in 3+1 dimensions: glueball spectrum, string tensions and topology}",
    eprint = "2106.00364",
    archivePrefix = "arXiv",
    primaryClass = "hep-lat",
    doi = "10.1007/JHEP12(2021)082",
    journal = "JHEP",
    volume = "12",
    pages = "082",
    year = "2021"
}

@article{Bonanno2026,
    author = "Bonanno, Claudio and Garc\'\i{}a P\'erez, Margarita and Gonz\'alez-Arroyo, Antonio and Ishikawa, Ken-Ichi and Okawa, Masanori",
    title = "{Meson spectrum and low-energy constants in large-$N$ QCD}",
    eprint = "2603.01583",
    archivePrefix = "arXiv",
    primaryClass = "hep-lat",
    journal = "PoS",
    volume = "LATTICE2025",
    pages = "447",
    year = "2026"
}

@article{LawlerWerner2004,
  title={The Brownian loop soup},
  author={Lawler, Gregory F. and Werner, Wendelin},
  journal={Probability Theory and Related Fields},
  volume={128},
  number={4},
  pages={565--588},
  year={2004},
  publisher={Springer}
}

@book{LeJan2011,
  title={Markov Paths, Loops and Fields},
  author={Le Jan, Yves},
  series={Lecture Notes in Mathematics},
  volume={2026},
  year={2011},
  publisher={Springer}
}

@book{Hida1980,
  title={Brownian Motion},
  author={Hida, Takeyuki},
  series={Applications of Mathematics},
  volume={11},
  year={1980},
  publisher={Springer-Verlag New York}
}

@article{Levy1940,
  title={Le mouvement brownien plan},
  author={L{\'e}vy, Paul},
  journal={American Journal of Mathematics},
  volume={62},
  number={1},
  pages={487--550},
  year={1940},
  publisher={JSTOR}
}

@article{HidaStreit1983,
  title={Generalized Brownian functionals and the Feynman integral},
  author={Hida, Takeyuki and Streit, Ludwig},
  journal={Stochastic Processes and their Applications},
  volume={16},
  number={1},
  pages={55--69},
  year={1983},
  publisher={Elsevier}
}


@book{Bochner1932Vorlesungen,
  author    = {Bochner, Salomon},
  title     = {Vorlesungen {\"u}ber {Fouriersche} Integrale},
  publisher = {Akademische Verlagsgesellschaft},
  address   = {Leipzig},
  year      = {1932},
  language  = {German}
}

@book{Lukacs1970CharacteristicFunctions,
  author    = {Lukacs, Eugene},
  title     = {Characteristic Functions},
  edition   = {2},
  publisher = {Griffin},
  address   = {London},
  year      = {1970}
}
@misc{MigdalIASLectures2026,
  author       = {Migdal, Alexander},
  title        = {Six Lectures in Planar QCD},
  year         = {2026},
  publisher    = {Zenodo},
  doi          = {10.5281/zenodo.20886499},
  url          = {https://doi.org/10.5281/zenodo.20886499},
  note         = {Lecture slides, Institute for Advanced Study, Princeton}
}

@misc{ArnoldSteklov2004,
  author       = {Arnol'd, Vladimir I.},
  title        = {{Teoretiko-chislovaya turbulentnost' i statistika bol'shikh
                  diagramm Yunga}
                  [{Number-theoretic turbulence and statistics of large Young diagrams}]},
  howpublished = {Obshcheinstitutskii seminar ``Matematika i ee prilozheniya'',
                  Steklov Mathematical Institute of the Russian Academy of
                  Sciences, Moscow},
  year         = {2004},
  month        = oct,
  note         = {Lecture delivered on 28 October 2004 at 16:00. Math-Net.Ru
                  presentation record: \url{http://www.mathnet.ru/present88}.
                  Video recording: \url{https://youtu.be/KMP6aRxyMWk?si=usqQbcdZS3b10TZt}.
                  Accessed 28 June 2026},
  url          = {http://www.mathnet.ru/present88}
}


@misc{migdal2026Riemann,
 title={Decaying Turbulence and the Riemann Hypothesis: The number theory behind the infinite-time singularity}, 
      author={Alexander Migdal},
      year={2026},
      eprint={2604.12207v6},
      archivePrefix={arXiv},
      primaryClass={hep-th},
      url={https://arxiv.org/abs/2604.12207v6}, 
}

@misc{migdal2026EulerStability,
      title={Euler Ensemble as Decaying Turbulence Attractor: Universality, Stability and Parity Classes}, 
      author={Alexander Migdal},
      year={2026},
      eprint={2607.05745v2},
      archivePrefix={arXiv},
      primaryClass={nlin.CD},
      url={https://arxiv.org/abs/2607.05745v2}, 
}

@article{Moree2020,
  author  = {Moree, Pieter and Saad Eddin, Sumaia and Sedunova, Alisa and Suzuki, Yuta},
  title   = {Jordan totient quotients},
  journal = {Journal of Number Theory},
  volume  = {209},
  pages   = {147--166},
  year    = {2020},
  issn    = {0022-314X},
  doi     = {10.1016/j.jnt.2019.08.014},
  url     = {https://www.sciencedirect.com/science/article/pii/S0022314X1930294X}
}
@book{Apostol1976,
  author    = {Apostol, Tom M.},
  title     = {Introduction to Analytic Number Theory},
  publisher = {Springer},
  address   = {New York},
  year      = {1976},
  series    = {Undergraduate Texts in Mathematics},
  doi       = {10.1007/978-1-4757-5579-4}
}

@misc{VerifyBeta3,
    author = {Alexander Migdal},
    title  = {Verify Beta3},
    url = {https://www.wolframcloud.com/obj/sasha.migdal/Published/VerifyBeta3.nb}
}




@misc{SpectralCorrection2026,
    author = {Alexander Migdal},
    title  = {SpectralCorrectionFromSphericalModes},
    url = {https://www.wolframcloud.com/obj/sasha.migdal/Published/SpectralCorrectionFromSphericalModes.nb}
}


@book{WessBagger,
  author    = {Wess, Julius and Bagger, Jonathan},
  title     = {Supersymmetry and Supergravity},
  edition   = {2},
  publisher = {Princeton University Press},
  address   = {Princeton, NJ},
  year      = {1992},
  isbn      = {9780691025308}
}

@book{GatesGrisaruRocekSiegel,
  author    = {Gates, S. James and Grisaru, Marcus T. and Rocek, Martin and Siegel, Warren},
  title     = {Superspace, or One Thousand and One Lessons in Supersymmetry},
  publisher = {Benjamin/Cummings},
  address   = {Reading, MA},
  year      = {1983},
  eprint    = {hep-th/0108200},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{DumitrescuSuperconnections,
  author        = {Dumitrescu, Thomas T. and Festuccia, Guido and Seiberg, Nathan},
  title         = {Exploring Curved Superspace},
  journal       = {Journal of High Energy Physics},
  volume        = {2012},
  number        = {8},
  pages         = {141},
  year          = {2012},
  doi           = {10.1007/JHEP08(2012)141},
  eprint        = {1205.1115},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{CastellaniCatenacciGrassi2020,
  author        = {Castellani, Leonardo and Catenacci, Roberto and Grassi, Pietro Antonio},
  title         = {Super Wilson Loops and Integral Forms},
  year          = {2020},
  eprint        = {2003.01729},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}
@article{ADHM,
  author  = {Atiyah, Michael F. and Drinfeld, Vladimir G. and Hitchin, Nigel J. and Manin, Yuri I.},
  title   = {Construction of Instantons},
  journal = {Physics Letters A},
  volume  = {65},
  number  = {3},
  pages   = {185--187},
  year    = {1978},
  doi     = {10.1016/0375-9601(78)90141-X}
}

@article{Osborn1979,
  author  = {Osborn, Hugh},
  title   = {Semiclassical Functional Integrals for Self-Dual Gauge Fields},
  journal = {Annals of Physics},
  volume  = {135},
  number  = {2},
  pages   = {373--408},
  year    = {1981},
  doi     = {10.1016/0003-4916(81)90123-7}
}

@article{DoreyKhozeMattis2002,
  author        = {Dorey, Nick and Hollowood, Timothy J. and Khoze, Valentin V. and Mattis, Michael P.},
  title         = {The Calculus of Many Instantons},
  journal       = {Physics Reports},
  volume        = {371},
  number        = {4--5},
  pages         = {231--459},
  year          = {2002},
  doi           = {10.1016/S0370-1573(02)00343-1},
  eprint        = {hep-th/0206063},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{NovikovShifmanVainshteinZakharov1983,
  author  = {Novikov, V. A. and Shifman, M. A. and Vainshtein, A. I. and Zakharov, V. I.},
  title   = {Exact Gell-Mann--Low Function of Supersymmetric Yang--Mills Theories from Instanton Calculus},
  journal = {Nuclear Physics B},
  volume  = {229},
  number  = {2},
  pages   = {381--393},
  year    = {1983},
  doi     = {10.1016/0550-3213(83)90338-3}
}

@article{AffleckDineSeiberg1984,
  author  = {Affleck, Ian and Dine, Michael and Seiberg, Nathan},
  title   = {Dynamical Supersymmetry Breaking in Supersymmetric QCD},
  journal = {Nuclear Physics B},
  volume  = {241},
  number  = {2},
  pages   = {493--534},
  year    = {1984},
  doi     = {10.1016/0550-3213(84)90058-0}
}

@article{VenezianoYankielowicz1982,
  author  = {Veneziano, Gabriele and Yankielowicz, Shimon},
  title   = {An Effective Lagrangian for the Pure \(N=1\) Supersymmetric Yang--Mills Theory},
  journal = {Physics Letters B},
  volume  = {113},
  number  = {3},
  pages   = {231--236},
  year    = {1982},
  doi     = {10.1016/0370-2693(82)90828-0}
}

@article{MaldacenaNunez2000,
  author        = {Maldacena, Juan M. and Nunez, Carlos},
  title         = {Towards the Large \(N\) Limit of Pure \(N=1\) Super Yang Mills},
  journal       = {Physical Review Letters},
  volume        = {86},
  pages         = {588--591},
  year          = {2001},
  doi           = {10.1103/PhysRevLett.86.588},
  eprint        = {hep-th/0008001},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{KlebanovStrassler2000,
  author        = {Klebanov, Igor R. and Strassler, Matthew J.},
  title         = {Supergravity and a Confining Gauge Theory: Duality Cascades and \(\chi\)SB-Resolution of Naked Singularities},
  journal       = {Journal of High Energy Physics},
  volume        = {2000},
  number        = {08},
  pages         = {052},
  year          = {2000},
  doi           = {10.1088/1126-6708/2000/08/052},
  eprint        = {hep-th/0007191},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{PolchinskiStrassler2002,
  author        = {Polchinski, Joseph and Strassler, Matthew J.},
  title         = {The String Dual of a Confining Four-Dimensional Gauge Theory},
  year          = {2000},
  eprint        = {hep-th/0003136},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{KinarSchreiberSonnenschein1998,
  author        = {Kinar, Yaron and Schreiber, Edi and Sonnenschein, Jacob},
  title         = {\(Q\bar Q\) Potential from Strings in Curved Spacetime: Classical Results},
  journal       = {Nuclear Physics B},
  volume        = {566},
  number        = {1--2},
  pages         = {103--125},
  year          = {2000},
  doi           = {10.1016/S0550-3213(99)00652-5},
  eprint        = {hep-th/9811192},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}
@article{KadohUkita2018,
  author        = {Kadoh, Daisuke and Ukita, Naoya},
  title         = {Supersymmetric Gradient Flow in \(N=1\) SYM},
  journal       = {European Physical Journal C},
  volume        = {79},
  pages         = {879},
  year          = {2019},
  doi           = {10.1140/epjc/s10052-019-7375-1},
  eprint        = {1812.02351},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}
@article{KikuchiOnogi2014,
  author        = {Kikuchi, Kenji and Onogi, Tetsuya},
  title         = {Generalized Gradient Flow Equation and Its Application to Super Yang--Mills Theory},
  journal       = {Journal of High Energy Physics},
  volume        = {2014},
  number        = {11},
  pages         = {094},
  year          = {2014},
  doi           = {10.1007/JHEP11(2014)094},
  eprint        = {1408.2185},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}
@article{DelDebbioPatellaRago2013,
  author        = {Del Debbio, Luigi and Patella, Agostino and Rago, Antonio},
  title         = {Space-Time Symmetries and the Yang--Mills Gradient Flow},
  journal       = {Journal of High Energy Physics},
  volume        = {2013},
  number        = {11},
  pages         = {212},
  year          = {2013},
  doi           = {10.1007/JHEP11(2013)212},
  eprint        = {1306.1173},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}
@article{Luscher2010WilsonFlow,
  author        = {L{\"u}scher, Martin},
  title         = {Properties and Uses of the Wilson Flow in Lattice QCD},
  journal       = {Journal of High Energy Physics},
  volume        = {2010},
  number        = {8},
  pages         = {071},
  year          = {2010},
  doi           = {10.1007/JHEP08(2010)071},
  eprint        = {1006.4518},
  archivePrefix = {arXiv},
  primaryClass  = {hep-lat}
}
@article{Luscher2013Chiral,
  author        = {L{\"u}scher, Martin},
  title         = {Chiral Symmetry and the Yang--Mills Gradient Flow},
  journal       = {Journal of High Energy Physics},
  volume        = {2013},
  number        = {4},
  pages         = {123},
  year          = {2013},
  doi           = {10.1007/JHEP04(2013)123},
  eprint        = {1302.5246},
  archivePrefix = {arXiv},
  primaryClass  = {hep-lat}
}
@article{ParisiWu1981,
  author  = {Parisi, Giorgio and Wu, Yong-Shi},
  title   = {Perturbation Theory Without Gauge Fixing},
  journal = {Scientia Sinica},
  volume  = {24},
  pages   = {483},
  year    = {1981}
}
@article{DamgaardHueffel1987,
  author  = {Damgaard, Poul H. and H{\"u}ffel, Helmuth},
  title   = {Stochastic Quantization},
  journal = {Physics Reports},
  volume  = {152},
  number  = {5--6},
  pages   = {227--398},
  year    = {1987},
  doi     = {10.1016/0370-1573(87)90144-X}
}
@article{Struwe1994YangMillsFlow,
  author  = {Struwe, Michael},
  title   = {The Yang--Mills Flow in Four Dimensions},
  journal = {Calculus of Variations and Partial Differential Equations},
  volume  = {2},
  pages   = {123--150},
  year    = {1994},
  doi     = {10.1007/BF01234317}
}
@article{Rade1992YangMillsHeat,
  author  = {R{\aa}de, Johan},
  title   = {On the Yang--Mills Heat Equation in Two and Three Dimensions},
  journal = {Journal f{\"u}r die reine und angewandte Mathematik},
  volume  = {431},
  pages   = {123--163},
  year    = {1992},
  doi     = {10.1515/crll.1992.431.123}
}
@article{Donaldson1985ASD,
  author  = {Donaldson, Simon K.},
  title   = {Anti Self-Dual Yang--Mills Connections over Complex Algebraic Surfaces and Stable Vector Bundles},
  journal = {Proceedings of the London Mathematical Society},
  volume  = {50},
  number  = {1},
  pages   = {1--26},
  year    = {1985},
  doi     = {10.1112/plms/s3-50.1.1}
}
@article{ItoyamaTakashino1997,
  author        = {Itoyama, Hiroshi and Takashino, Hiroyuki},
  title         = {Schwinger--Dyson Equation for Supersymmetric Yang--Mills Theory:
                   Manifestly Supersymmetric Form},
  journal       = {Progress of Theoretical Physics},
  volume        = {97},
  number        = {6},
  pages         = {963--1001},
  year          = {1997},
  doi           = {10.1143/PTP.97.963},
  eprint        = {hep-th/9703115},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th},
  url           = {https://arxiv.org/abs/hep-th/9703115}
}

@article{ItoyamaTakashino1996,
  author        = {Itoyama, H. and Takashino, H.},
  title         = {Schwinger--Dyson and Large $N_c$ Loop Equation for
                   Supersymmetric Yang--Mills Theory},
  journal       = {Physics Letters B},
  volume        = {381},
  pages         = {163--168},
  year          = {1996},
  doi           = {10.1016/0370-2693(96)00579-5},
  eprint        = {hep-th/9604023},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}
@article{ViswanathanParthasarathy1992SuperGauss,
  author  = {Viswanathan, K. S. and Parthasarathy, R.},
  title   = {Extrinsic Geometry of World-Sheet Supersymmetry through Generalized Super-Gauss Maps},
  journal = {International Journal of Modern Physics A},
  volume  = {7},
  number  = {24},
  pages   = {5995--6011},
  year    = {1992},
  doi     = {10.1142/S0217751X92002714}
}

@article{BandosEtAl1995DoublySupersymmetric,
  author        = {Bandos, I. and Pasti, P. and Sorokin, D. and Tonin, M. and Volkov, D.},
  title         = {Superstrings and Supermembranes in the Doubly Supersymmetric Geometrical Approach},
  journal       = {Nuclear Physics B},
  volume        = {446},
  pages         = {79--118},
  year          = {1995},
  doi           = {10.1016/0550-3213(95)00267-V},
  eprint        = {hep-th/9501113},
  archivePrefix = {arXiv}
}

@article{BertrandGrundlandHariton2015SuperSurfaces,
  author        = {Bertrand, S. and Grundland, A. M. and Hariton, A. J.},
  title         = {Supersymmetric Version of the Equations of Conformally Parametrized Surfaces},
  journal       = {Journal of Physics A: Mathematical and Theoretical},
  volume        = {48},
  number        = {17},
  pages         = {175208},
  year          = {2015},
  doi           = {10.1088/1751-8113/48/17/175208},
  eprint        = {1412.4697},
  archivePrefix = {arXiv},
  primaryClass  = {math-ph}
}
@article{KonopelchenkoLandolfi2000InducedII,
  author        = {Konopelchenko, B. G. and Landolfi, G.},
  title         = {Induced Surfaces and Their Integrable Dynamics. II.
                   Generalized Weierstrass Representations in 4D Spaces
                   and Deformations via the {Davey--Stewartson} Hierarchy},
  journal       = {Studies in Applied Mathematics},
  volume        = {104},
  number        = {2},
  pages         = {129--169},
  year          = {2000},
  eprint        = {math/9810138},
  archivePrefix = {arXiv},
  primaryClass  = {math.DG}
}

@article{KonopelchenkoLandolfi1999Multidimensional,
  author        = {Konopelchenko, B. G. and Landolfi, G.},
  title         = {Generalized Weierstrass Representation for Surfaces
                   in Multidimensional Riemann Spaces},
  journal       = {Journal of Geometry and Physics},
  volume        = {29},
  number        = {4},
  pages         = {319--333},
  year          = {1999},
  doi           = {10.1016/S0393-0440(98)00046-1},
  eprint        = {math/9804144},
  archivePrefix = {arXiv},
  primaryClass  = {math.DG}
}

@article{Khemar2007Superharmonic,
  author        = {Khemar, Idrisse},
  title         = {Supersymmetric Harmonic Maps into Symmetric Spaces},
  journal       = {Journal of Geometry and Physics},
  volume        = {57},
  number        = {8},
  pages         = {1601--1630},
  year          = {2007},
  doi           = {10.1016/j.geomphys.2007.01.005},
  eprint        = {math/0511703},
  archivePrefix = {arXiv}
}

@article{Dietrich2014Worldline,
  author        = {Dietrich, Dennis D.},
  title         = {Worldline holographic Schwinger effect},
  journal       = {Physical Review D},
  volume        = {90},
  number        = {4},
  pages         = {045024},
  year          = {2014},
  doi           = {10.1103/PhysRevD.90.045024},
  eprint        = {1405.0487},
  archivePrefix = {arXiv},
  primaryClass  = {hep-ph}
}

% ----------------------------------------------------------------------
% POOC and mathematical loop-calculus literature
% ----------------------------------------------------------------------
@article{Tavares1994LoopCalculus,
  author        = {Tavares, J. N.},
  title         = {Chen Integrals, Generalized Loops and Loop Calculus},
  journal       = {International Journal of Modern Physics A},
  volume        = {9},
  number        = {26},
  pages         = {4511--4548},
  year          = {1994},
  doi           = {10.1142/S0217751X94001795},
  eprint        = {hep-th/9305173},
  archivePrefix = {arXiv}
}

@article{DiBartoloGambiniGriego1993ExtendedLoopGroup,
  author        = {Di Bartolo, Cayetano and Gambini, Rodolfo and Griego, Jorge},
  title         = {The Extended Loop Group: An Infinite Dimensional Manifold Associated with the Loop Space},
  journal       = {Communications in Mathematical Physics},
  volume        = {158},
  pages         = {217--240},
  year          = {1993},
  doi           = {10.1007/BF02108073},
  eprint        = {gr-qc/9303010},
  archivePrefix = {arXiv}
}

@article{DiBartoloGambiniGriego1995ExtendedRepresentation,
  author        = {Di Bartolo, Cayetano and Gambini, Rodolfo and Griego, Jorge},
  title         = {Extended Loop Representation of Quantum Gravity},
  journal       = {Physical Review D},
  volume        = {51},
  pages         = {502--512},
  year          = {1995},
  doi           = {10.1103/PhysRevD.51.502},
  eprint        = {gr-qc/9406039},
  archivePrefix = {arXiv}
}

@article{ReirisSpallanzani1999LoopCalculus,
  author        = {Reiris, Martin and Spallanzani, Pablo},
  title         = {A Calculus in Differentiable Spaces and Its Application to Loops},
  journal       = {Classical and Quantum Gravity},
  volume        = {16},
  number        = {8},
  pages         = {2697--2708},
  year          = {1999},
  doi           = {10.1088/0264-9381/16/8/309},
  eprint        = {math/9802080},
  archivePrefix = {arXiv},
  primaryClass  = {math.DG}
}

@article{Spallanzani2001LoopsHoops,
  author        = {Spallanzani, Pablo},
  title         = {Groups of Loops and Hoops},
  journal       = {Communications in Mathematical Physics},
  volume        = {216},
  pages         = {243--253},
  year          = {2001},
  doi           = {10.1007/s002200000284},
  eprint        = {math/9908098},
  archivePrefix = {arXiv},
  primaryClass  = {math.DG}
}

@article{HamblyLyons2010Signature,
  author        = {Hambly, Ben and Lyons, Terry},
  title         = {Uniqueness for the Signature of a Path of Bounded Variation and the Reduced Path Group},
  journal       = {Annals of Mathematics},
  volume        = {171},
  number        = {1},
  pages         = {109--167},
  year          = {2010},
  doi           = {10.4007/annals.2010.171.109},
  eprint        = {math/0507536},
  archivePrefix = {arXiv}
}


==> anc/generate_source_identical_notebooks.wl <==
ClearAll["Global`*"];
base = If[
  $FrontEnd === Null,
  DirectoryName[$InputFileName],
  NotebookDirectory[]
];

activeSources = {
  "00_IT_Lorentzian_Conventions_Analytic.wl",
  "01_POOC_Transporter_Area_Jacobi_Analytic.wl",
  "02_IT_WZ_Components_Analytic.wl",
  "03_IT_ComponentEOM_ModifiedVariation_Analytic.wl",
  "04_IT_Projector_GaugeUnfixing_Analytic.wl",
  "05_IT_ColorHierarchy_Analytic.wl",
  "06_FiniteStokes_Leibniz_Analytic.wl",
  "07_DifferentiatedKernel_Sewing_Analytic.wl",
  "08_LorentzianHodge_Boundary_Analytic.wl",
  "09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl",
  "10_StaticRectangle_Reality_Analytic.wl",
  "11_SurfaceGeodesic_Contact_Normalization_Analytic.wl",
  "12_SourceSynchronization_Build.wl"
};

Print[
  "Generating notebooks and verifying their extracted input-cell source ",
  "only after the complete 00--12 PASS."
];
Print["Mathematica version: ", $Version];

Do[
  sourcePath = FileNameJoin[{base, sourceFile}];
  notebookPath = FileNameJoin[
    {base, StringReplace[sourceFile, ".wl" ~~ EndOfString -> ".nb"]}
  ];
  sourceBytes = BinaryReadList[sourcePath];
  sourceText = FromCharacterCode[sourceBytes, "UTF-8"];

  notebookExpression = Notebook[
    {
      Cell[
        sourceText,
        "Input",
        CellLabel -> "Canonical .wl source"
      ]
    },
    WindowTitle -> FileBaseName[sourceFile],
    Saveable -> True
  ];
  Put[notebookExpression, notebookPath];

  readBackExpression = Get[notebookPath];
  readBackInputs = Cases[
    readBackExpression,
    Cell[text_String, "Input", ___] :> text,
    Infinity
  ];
  readBackBytes = If[
    Length[readBackInputs] == 1,
    ToCharacterCode[First[readBackInputs], "UTF-8"],
    {}
  ];

  If[
    Length[readBackInputs] =!= 1 ||
      readBackBytes =!= sourceBytes,
    Print["FAIL: source identity for ", sourceFile];
    Print[
      "Residual byte positions: ",
      Flatten @ Position[
        PadRight[
          readBackBytes,
          Max[Length[readBackBytes], Length[sourceBytes]],
          Missing["NotebookByte"]
        ] -
        PadRight[
          sourceBytes,
          Max[Length[readBackBytes], Length[sourceBytes]],
          Missing["SourceByte"]
        ],
        Except[0]
      ]
    ];
    Exit[1]
  ];

  Print[
    "PASS: ",
    FileNameTake[notebookPath],
    " was read back; its sole input-cell source was extracted and is ",
    "byte-for-byte identical to ",
    sourceFile,
    "; source bytes=",
    Length[sourceBytes],
    "; source SHA256=",
    IntegerString[FileHash[sourcePath, "SHA256"], 16, 64],
    "; notebook SHA256=",
    IntegerString[FileHash[notebookPath, "SHA256"], 16, 64]
  ],
  {sourceFile, activeSources}
];

Print[
  "Each generated .nb notebook was read back and its input-cell source ",
  "was extracted. The extracted input source was verified byte-for-byte ",
  "identical to the corresponding canonical .wl source. The .nb and .wl ",
  "files themselves are different file formats and are not expected to ",
  "have identical file checksums."
];
Print["PASS: all thirteen generated notebook input sources match 00--12."];
Print["Notebook generator completed."];


==> anc/generated_notebook_log.txt <==
GENERATED NOTEBOOK INPUT-SOURCE VERIFICATION 00--12
Kernel: /Applications/Wolfram.app/Contents/MacOS/WolframKernel
Kernel version: 14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
"Generating notebooks and verifying their extracted input-cell source ""only after the complete 00--12 PASS."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"PASS: ""00_IT_Lorentzian_Conventions_Analytic.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""00_IT_Lorentzian_Conventions_Analytic.wl""; source bytes="21524"; source SHA256=""417f6517b69c44465534c42fcc3c376be3e463712a75ecbc11e39e60a3d6af3b""; notebook SHA256=""b24411350b336305c0e680f1023811d0cc9fe70090572f5ef2aaaba83e4c2271"
"PASS: ""01_POOC_Transporter_Area_Jacobi_Analytic.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""01_POOC_Transporter_Area_Jacobi_Analytic.wl""; source bytes="15067"; source SHA256=""6556d1a6038a659db4a5a51b780fef3ae21930d5d117deee03a0ad3955f9e661""; notebook SHA256=""793261ec54080c573690fd4c2c2d02f4c8090290c9567994b01f6bc546944fd4"
"PASS: ""02_IT_WZ_Components_Analytic.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""02_IT_WZ_Components_Analytic.wl""; source bytes="14170"; source SHA256=""ac0a7d491a27df194fb37eeeaee3728f0eee0b66c6cce3e90131ba7ea7378b3e""; notebook SHA256=""0961bc5e6aef8762d9228dfb9a95d17e58e2274c1a96ed35541a75c3a4056eb7"
"PASS: ""03_IT_ComponentEOM_ModifiedVariation_Analytic.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""03_IT_ComponentEOM_ModifiedVariation_Analytic.wl""; source bytes="27590"; source SHA256=""611f3327eea7fae2e5442afb60f53efb8800200271d56f42083986e3aaea2a1c""; notebook SHA256=""3576bb1a4c0074404adaba4228fc92a93adf8586d9557ad8017efa5a692a79f3"
"PASS: ""04_IT_Projector_GaugeUnfixing_Analytic.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""04_IT_Projector_GaugeUnfixing_Analytic.wl""; source bytes="79926"; source SHA256=""49f34d28fb8f8542601e0649a9ca24254b4c11cfc39fd198580ece41b71556e5""; notebook SHA256=""ac406c0b9549efe6fafe182d8b5a23fa2313ddd7b0ff0f7a6d87816e64b9fc93"
"PASS: ""05_IT_ColorHierarchy_Analytic.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""05_IT_ColorHierarchy_Analytic.wl""; source bytes="4411"; source SHA256=""803634215c3f79d00c716fbd8ae3b9096d58a3ec3eb9d6ba909029770670e69f""; notebook SHA256=""f83c4992f8b080d74c837db96da87b148b228eeab2564c92891e00e7cf362904"
"PASS: ""06_FiniteStokes_Leibniz_Analytic.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""06_FiniteStokes_Leibniz_Analytic.wl""; source bytes="7065"; source SHA256=""443cd8b2810eb37c7a547f65f78d160a26aedf69e4fdd5ae684a6e53f84bb1f2""; notebook SHA256=""01d66091e3b8227a2dcf3f59039522bd85ce3ce8f9206cec7a1ea34955088fde"
"PASS: ""07_DifferentiatedKernel_Sewing_Analytic.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""07_DifferentiatedKernel_Sewing_Analytic.wl""; source bytes="6125"; source SHA256=""d505fb228199c5c3d11290152f992a8a19bcae129ad581a3854ea7271aa49726""; notebook SHA256=""a904404565c634f921fe8d44f357f6bc9679b8648a85386dc10a405f88c279ff"
"PASS: ""08_LorentzianHodge_Boundary_Analytic.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""08_LorentzianHodge_Boundary_Analytic.wl""; source bytes="6174"; source SHA256=""5fa9e4bed5629a1dec7dcb47e330c731decb942c297d466909b8335ea2055770""; notebook SHA256=""db67369be4bdafa157d4bd920729df2f647779baa9dd22c069f955aa2773f989"
"PASS: ""09_LorentzianSHD_Bianchi_ZeroModes_Analytic.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl""; source bytes="33715"; source SHA256=""ffb1add86c8abcfeb5987d835c51d1644ca3faeac4cdbec0ea550620ef04f2b7""; notebook SHA256=""8b763256e3fcc8017389f106b50066ea98e1194f76d74564b27619a61e7ace6e"
"PASS: ""10_StaticRectangle_Reality_Analytic.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""10_StaticRectangle_Reality_Analytic.wl""; source bytes="4776"; source SHA256=""30c7754e627a824a19a8bcf91bbb063a883a3c563c9ea9495b61322aebc2f7b1""; notebook SHA256=""f9f6027cd816c45131606116450b897c61ed571e3b4e0e6f9a216ded48353c66"
"PASS: ""11_SurfaceGeodesic_Contact_Normalization_Analytic.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""11_SurfaceGeodesic_Contact_Normalization_Analytic.wl""; source bytes="5810"; source SHA256=""f14d066d84f5007f2dce3cccb398d3544ba38e29bbeb0ba4647fe4f1935edddd""; notebook SHA256=""63edc985a02f0b5451459ee124e92bca8eca9781c7bad3e5d800e8d6f77e954d"
"PASS: ""12_SourceSynchronization_Build.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""12_SourceSynchronization_Build.wl""; source bytes="22160"; source SHA256=""150fb840411e4e41e7484ef1e5a0bf6c4593f5a576e1d4a789dd2a0ffcb019e6""; notebook SHA256=""b3f80da0ebfbf893ad72c0c95e67575b2fdf2e5f53115f90706ecaf1c5f183a2"
"Each generated .nb notebook was read back and its input-cell source ""was extracted. The extracted input source was verified byte-for-byte ""identical to the corresponding canonical .wl source. The .nb and .wl ""files themselves are different file formats and are not expected to ""have identical file checksums."
"PASS: all thirteen generated notebook input sources match 00--12."
"Notebook generator completed."
GENERATOR_EXIT_STATUS=0
GENERATED_NOTEBOOK_STATUS=PASS


==> anc/run_full_suite.sh <==
#!/bin/bash

set -u
export LC_ALL=C

project_dir="$(cd "$(dirname "$0")" && pwd)"
kernel="/Applications/Wolfram.app/Contents/MacOS/WolframKernel"
final_log_dir="${project_dir}/run_logs/final_00_12"
combined_log="${project_dir}/PASS_LOG_00_12.txt"
generated_log="${project_dir}/generated_notebook_log.txt"
verification_log="${project_dir}/verification_log.txt"
checksum_manifest="${project_dir}/SOURCE_CHECKSUMS.txt"

sources=(
  "00_IT_Lorentzian_Conventions_Analytic.wl"
  "01_POOC_Transporter_Area_Jacobi_Analytic.wl"
  "02_IT_WZ_Components_Analytic.wl"
  "03_IT_ComponentEOM_ModifiedVariation_Analytic.wl"
  "04_IT_Projector_GaugeUnfixing_Analytic.wl"
  "05_IT_ColorHierarchy_Analytic.wl"
  "06_FiniteStokes_Leibniz_Analytic.wl"
  "07_DifferentiatedKernel_Sewing_Analytic.wl"
  "08_LorentzianHodge_Boundary_Analytic.wl"
  "09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl"
  "10_StaticRectangle_Reality_Analytic.wl"
  "11_SurfaceGeodesic_Contact_Normalization_Analytic.wl"
  "12_SourceSynchronization_Build.wl"
)

mkdir -p "${final_log_dir}"
kernel_version="$(
  "${kernel}" -noprompt \
    -run 'WriteString[$Output,$Version];Exit[]'
)"

{
  printf 'COMPLETE EXACT WOLFRAM LANGUAGE VERIFICATION LOG 00--12\n'
  printf 'Project directory: %s\n' "${project_dir}"
  printf 'Kernel: %s\n' "${kernel}"
  printf 'Kernel version: %s\n' "${kernel_version}"
  printf 'Policy: exact symbolic algebra only; no random substitutions, floating-point arithmetic, numerical tensor samples, or numerical equality tests.\n'
} > "${combined_log}"

for source in "${sources[@]}"; do
  prefix="${source:0:2}"
  output_file="${final_log_dir}/${prefix}.out"
  meta_file="${final_log_dir}/${prefix}.meta"
  start_time="$(date -u '+%Y-%m-%dT%H:%M:%SZ')"
  checksum="$(shasum -a 256 "${project_dir}/${source}" | awk '{print $1}')"

  printf 'RUNNING %s\n' "${source}"
  {
    printf '===== BEGIN %s =====\n' "${source}"
    printf 'START_UTC=%s\n' "${start_time}"
    printf 'KERNEL_VERSION=%s\n' "${kernel_version}"
    printf 'SOURCE_SHA256=%s\n' "${checksum}"
  } > "${output_file}"

  (
    cd "${project_dir}" || exit 97
    "${kernel}" -noprompt -script "${source}"
  ) >> "${output_file}" 2>&1
  exit_status=$?

  finish_time="$(date -u '+%Y-%m-%dT%H:%M:%SZ')"
  if [ "${exit_status}" -eq 0 ] && ! grep -Fq 'FAIL:' "${output_file}"; then
    status="PASS"
  else
    status="FAIL"
  fi

  {
    printf 'FINISH_UTC=%s\n' "${finish_time}"
    printf 'EXIT_STATUS=%s\n' "${exit_status}"
    printf 'STATUS=%s\n' "${status}"
    printf '===== END %s =====\n' "${source}"
  } >> "${output_file}"

  {
    printf 'file=%s\n' "${source}"
    printf 'start=%s\n' "${start_time}"
    printf 'finish=%s\n' "${finish_time}"
    printf 'kernel=%s\n' "${kernel}"
    printf 'kernel_version=%s\n' "${kernel_version}"
    printf 'sha256=%s\n' "${checksum}"
    printf 'exit=%s\n' "${exit_status}"
    printf 'status=%s\n' "${status}"
  } > "${meta_file}"

  {
    printf '\n\n'
    cat "${meta_file}"
    printf '\n'
    cat "${output_file}"
  } >> "${combined_log}"

  printf '%s %s exit=%s\n' "${status}" "${source}" "${exit_status}"
  if [ "${status}" != "PASS" ]; then
    printf 'STOPPED at first failure: %s\n' "${source}" | tee -a "${combined_log}"
    exit "${exit_status:-1}"
  fi
done

{
  printf '\nFINAL_SUITE_STATUS=PASS\n'
  printf 'All active scripts 00--12 completed sequentially with exit status 0.\n'
} >> "${combined_log}"

printf 'GENERATING source-identical notebooks\n'
{
  printf 'GENERATED NOTEBOOK INPUT-SOURCE VERIFICATION 00--12\n'
  printf 'Kernel: %s\n' "${kernel}"
  printf 'Kernel version: %s\n' "${kernel_version}"
  (
    cd "${project_dir}" || exit 97
    "${kernel}" -noprompt -script generate_source_identical_notebooks.wl
  )
  generator_exit=$?
  printf 'GENERATOR_EXIT_STATUS=%s\n' "${generator_exit}"
  if [ "${generator_exit}" -ne 0 ]; then
    exit "${generator_exit}"
  fi
  printf 'GENERATED_NOTEBOOK_STATUS=PASS\n'
} > "${generated_log}" 2>&1
generator_status=$?
if [ "${generator_status}" -ne 0 ] || grep -Fq 'FAIL:' "${generated_log}"; then
  printf 'FAIL: notebook generation or byte read-back verification\n'
  exit "${generator_status:-1}"
fi

{
  printf 'RC3 COMPLETE VERIFICATION RECORD\n\n'
  cat "${combined_log}"
  printf '\n\n'
  cat "${generated_log}"
} > "${verification_log}"

(
  cd "${project_dir}" || exit 97
  "/Library/TeX/texbin/latexmk" -c main.tex >/dev/null 2>&1
  "/Library/TeX/texbin/latexmk" -c supplementary.tex >/dev/null 2>&1
)

manifest_temp="${project_dir}/SOURCE_CHECKSUMS.txt.tmp"
(
  cd "${project_dir}" || exit 97
  {
    printf 'SHA-256 CHECKSUMS FOR SYM_Loop_Equation_I-T_Lorentzian_RC3_20260802/anc\n'
    printf 'The checksum manifest itself is intentionally excluded.\n'
    find . -type f \
      ! -name 'SOURCE_CHECKSUMS.txt' \
      ! -name 'SOURCE_CHECKSUMS.txt.tmp' \
      ! -name '.DS_Store' \
      ! -path './run_logs/wolfram_process_userbase/*' \
      -print | LC_ALL=C sort | while IFS= read -r delivered_file; do
        shasum -a 256 "${delivered_file}" | sed 's#  \./#  #'
      done
  } > "${manifest_temp}"
)
mv "${manifest_temp}" "${checksum_manifest}"

printf 'FINAL SUITE PASS: %s\n' "${combined_log}"
printf 'NOTEBOOK READ-BACK PASS: %s\n' "${generated_log}"
printf 'VERIFICATION RECORD: %s\n' "${verification_log}"
printf 'CHECKSUM MANIFEST: %s\n' "${checksum_manifest}"


==> anc/run_logs/final_00_12/00.meta <==
file=00_IT_Lorentzian_Conventions_Analytic.wl
start=2026-08-03T02:37:25Z
finish=2026-08-03T02:37:39Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=417f6517b69c44465534c42fcc3c376be3e463712a75ecbc11e39e60a3d6af3b
exit=0
status=PASS


==> anc/run_logs/final_00_12/01.meta <==
file=01_POOC_Transporter_Area_Jacobi_Analytic.wl
start=2026-08-03T02:37:39Z
finish=2026-08-03T02:37:40Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=6556d1a6038a659db4a5a51b780fef3ae21930d5d117deee03a0ad3955f9e661
exit=0
status=PASS


==> anc/run_logs/final_00_12/02.meta <==
file=02_IT_WZ_Components_Analytic.wl
start=2026-08-03T02:37:40Z
finish=2026-08-03T02:37:57Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=ac0a7d491a27df194fb37eeeaee3728f0eee0b66c6cce3e90131ba7ea7378b3e
exit=0
status=PASS


==> anc/run_logs/final_00_12/03.meta <==
file=03_IT_ComponentEOM_ModifiedVariation_Analytic.wl
start=2026-08-03T02:37:57Z
finish=2026-08-03T02:38:39Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=611f3327eea7fae2e5442afb60f53efb8800200271d56f42083986e3aaea2a1c
exit=0
status=PASS


==> anc/run_logs/final_00_12/04.meta <==
file=04_IT_Projector_GaugeUnfixing_Analytic.wl
start=2026-08-03T02:38:39Z
finish=2026-08-03T02:44:34Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=49f34d28fb8f8542601e0649a9ca24254b4c11cfc39fd198580ece41b71556e5
exit=0
status=PASS


==> anc/run_logs/final_00_12/05.meta <==
file=05_IT_ColorHierarchy_Analytic.wl
start=2026-08-03T02:44:34Z
finish=2026-08-03T02:44:48Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=803634215c3f79d00c716fbd8ae3b9096d58a3ec3eb9d6ba909029770670e69f
exit=0
status=PASS


==> anc/run_logs/final_00_12/06.meta <==
file=06_FiniteStokes_Leibniz_Analytic.wl
start=2026-08-03T02:44:48Z
finish=2026-08-03T02:45:03Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=443cd8b2810eb37c7a547f65f78d160a26aedf69e4fdd5ae684a6e53f84bb1f2
exit=0
status=PASS


==> anc/run_logs/final_00_12/07.meta <==
file=07_DifferentiatedKernel_Sewing_Analytic.wl
start=2026-08-03T02:45:03Z
finish=2026-08-03T02:45:17Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=d505fb228199c5c3d11290152f992a8a19bcae129ad581a3854ea7271aa49726
exit=0
status=PASS


==> anc/run_logs/final_00_12/08.meta <==
file=08_LorentzianHodge_Boundary_Analytic.wl
start=2026-08-03T02:45:17Z
finish=2026-08-03T02:45:32Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=5fa9e4bed5629a1dec7dcb47e330c731decb942c297d466909b8335ea2055770
exit=0
status=PASS


==> anc/run_logs/final_00_12/09.meta <==
file=09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl
start=2026-08-03T02:45:32Z
finish=2026-08-03T02:45:47Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=ffb1add86c8abcfeb5987d835c51d1644ca3faeac4cdbec0ea550620ef04f2b7
exit=0
status=PASS


==> anc/run_logs/final_00_12/10.meta <==
file=10_StaticRectangle_Reality_Analytic.wl
start=2026-08-03T02:45:47Z
finish=2026-08-03T02:46:01Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=30c7754e627a824a19a8bcf91bbb063a883a3c563c9ea9495b61322aebc2f7b1
exit=0
status=PASS


==> anc/run_logs/final_00_12/11.meta <==
file=11_SurfaceGeodesic_Contact_Normalization_Analytic.wl
start=2026-08-03T02:46:01Z
finish=2026-08-03T02:46:15Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=f14d066d84f5007f2dce3cccb398d3544ba38e29bbeb0ba4647fe4f1935edddd
exit=0
status=PASS


==> anc/run_logs/final_00_12/12.meta <==
file=12_SourceSynchronization_Build.wl
start=2026-08-03T02:46:15Z
finish=2026-08-03T02:46:35Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=150fb840411e4e41e7484ef1e5a0bf6c4593f5a576e1d4a789dd2a0ffcb019e6
exit=0
status=PASS


==> anc/verification_log.txt <==
RC3 COMPLETE VERIFICATION RECORD

COMPLETE EXACT WOLFRAM LANGUAGE VERIFICATION LOG 00--12
Project directory: /Users/amigdal/Downloads/SYM_Analytic_Notebooks/SYM_Loop_Equation_I-T_Lorentzian_RC3_20260802/anc
Kernel: /Applications/Wolfram.app/Contents/MacOS/WolframKernel
Kernel version: 14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
Policy: exact symbolic algebra only; no random substitutions, floating-point arithmetic, numerical tensor samples, or numerical equality tests.


file=00_IT_Lorentzian_Conventions_Analytic.wl
start=2026-08-03T02:37:25Z
finish=2026-08-03T02:37:39Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=417f6517b69c44465534c42fcc3c376be3e463712a75ecbc11e39e60a3d6af3b
exit=0
status=PASS

===== BEGIN 00_IT_Lorentzian_Conventions_Analytic.wl =====
START_UTC=2026-08-03T02:37:25Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=417f6517b69c44465534c42fcc3c376be3e463712a75ecbc11e39e60a3d6af3b
"Notebook 00: unified I--T Lorentzian conventions."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ""epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
"CONVENTION: all calculations are exact and coefficient-by-coefficient; ""no random substitutions, floating-point values, or numerical samples."
"PASS: ""Lorentz metric is its exact inverse"
"PASS: ""Undotted epsilon tensors obey both inverse identities"
"PASS: ""Dotted epsilon tensors obey both inverse identities"
"PASS: ""Spinor epsilon components are epsilon^12=epsilon_21=+1"
"PASS: ""Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1"
"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ""sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
"PASS: ""sigma-barsigma Clifford identity for {0, 0}"
"PASS: ""barsigma-sigma Clifford identity for {0, 0}"
"PASS: ""sigma-barsigma Clifford identity for {0, 1}"
"PASS: ""barsigma-sigma Clifford identity for {0, 1}"
"PASS: ""sigma-barsigma Clifford identity for {0, 2}"
"PASS: ""barsigma-sigma Clifford identity for {0, 2}"
"PASS: ""sigma-barsigma Clifford identity for {0, 3}"
"PASS: ""barsigma-sigma Clifford identity for {0, 3}"
"PASS: ""sigma-barsigma Clifford identity for {1, 0}"
"PASS: ""barsigma-sigma Clifford identity for {1, 0}"
"PASS: ""sigma-barsigma Clifford identity for {1, 1}"
"PASS: ""barsigma-sigma Clifford identity for {1, 1}"
"PASS: ""sigma-barsigma Clifford identity for {1, 2}"
"PASS: ""barsigma-sigma Clifford identity for {1, 2}"
"PASS: ""sigma-barsigma Clifford identity for {1, 3}"
"PASS: ""barsigma-sigma Clifford identity for {1, 3}"
"PASS: ""sigma-barsigma Clifford identity for {2, 0}"
"PASS: ""barsigma-sigma Clifford identity for {2, 0}"
"PASS: ""sigma-barsigma Clifford identity for {2, 1}"
"PASS: ""barsigma-sigma Clifford identity for {2, 1}"
"PASS: ""sigma-barsigma Clifford identity for {2, 2}"
"PASS: ""barsigma-sigma Clifford identity for {2, 2}"
"PASS: ""sigma-barsigma Clifford identity for {2, 3}"
"PASS: ""barsigma-sigma Clifford identity for {2, 3}"
"PASS: ""sigma-barsigma Clifford identity for {3, 0}"
"PASS: ""barsigma-sigma Clifford identity for {3, 0}"
"PASS: ""sigma-barsigma Clifford identity for {3, 1}"
"PASS: ""barsigma-sigma Clifford identity for {3, 1}"
"PASS: ""sigma-barsigma Clifford identity for {3, 2}"
"PASS: ""barsigma-sigma Clifford identity for {3, 2}"
"PASS: ""sigma-barsigma Clifford identity for {3, 3}"
"PASS: ""barsigma-sigma Clifford identity for {3, 3}"
"PASS: ""Raising both spinor indices of sigma gives transposed barsigma"
"PASS: ""Lowering both spinor indices of barsigma gives transposed sigma"
"PASS: ""Vector raising reverses the exact sigma and barsigma lowering"
"PASS: ""Lorentz generators are antisymmetric"
"PASS: ""Chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Anti-chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Chiral Lorentz-generator trace has the manuscript -i epsilon sign"
"PASS: ""Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign"
"PASS: the chiral trace parity-odd sign is the one that yields ""-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
"PASS: ""sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector"
"PASS: ""barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 1}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 2}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 2}"
"PASS: ""Summed flat mixed torsion equation for {1, 1}"
"PASS: ""Summed flat mixed torsion equation for {1, 2}"
"PASS: ""Summed flat mixed torsion equation for {2, 1}"
"PASS: ""Summed flat mixed torsion equation for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 3}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 8}"
"PASS: ""Chiral-coordinate coframe and dual frame are exact two-sided inverses"
"PASS: ""Chiral dual basis gives the manuscript +2i D_alpha shift"
"PASS: ""Path pullback identity E^A D_A=d/ds on a generic exact superfield"
"PASS: every unified Lorentzian convention-preflight assertion ""vanished exactly coefficient by coefficient."
"Notebook 00 completed."
FINISH_UTC=2026-08-03T02:37:39Z
EXIT_STATUS=0
STATUS=PASS
===== END 00_IT_Lorentzian_Conventions_Analytic.wl =====


file=01_POOC_Transporter_Area_Jacobi_Analytic.wl
start=2026-08-03T02:37:39Z
finish=2026-08-03T02:37:40Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=6556d1a6038a659db4a5a51b780fef3ae21930d5d117deee03a0ad3955f9e661
exit=0
status=PASS

===== BEGIN 01_POOC_Transporter_Area_Jacobi_Analytic.wl =====
START_UTC=2026-08-03T02:37:39Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=6556d1a6038a659db4a5a51b780fef3ae21930d5d117deee03a0ad3955f9e661
"Notebook 01: POOC transporter, native-sign area derivative, ""ordered adjoint derivative, and graded Jacobi identity."
"CONVENTION: nabla_A=D_A-A_A, F=dA+AA, ""delta_A=-delta/delta E^A."
"PASS: ""Backward translation and Wilson multiplication give -E^A nabla_A"
"PASS: ""delta_A=-delta/delta E^A inserts +nabla_A for A=1"
"PASS: ""delta_A=-delta/delta E^A inserts +nabla_A for A=2"
"PASS: ""delta_A=-delta/delta E^A inserts +nabla_A for A=3"
"PASS: ""delta_A=-delta/delta E^A inserts +nabla_A for A=4"
"PASS: ""delta_A=-delta/delta E^A inserts +nabla_A for A=5"
"PASS: ""delta_A=-delta/delta E^A inserts +nabla_A for A=6"
"PASS: ""delta_A=-delta/delta E^A inserts +nabla_A for A=7"
"PASS: ""delta_A=-delta/delta E^A inserts +nabla_A for A=8"
"PASS: ""Adding an upper infinitesimal segment gives the upper endpoint sign"
"PASS: ""Removing a lower infinitesimal segment gives the lower endpoint sign"
"PASS: ""Transporter composition preserves ordered endpoint orientation"
"PASS: ""Primitive expansion gives [nabla_A,nabla_B}=T nabla-F for parities {0, 0}"
"PASS: ""Primitive expansion gives [nabla_A,nabla_B}=T nabla-F for parities {0, 1}"
"PASS: ""Primitive expansion gives [nabla_A,nabla_B}=T nabla-F for parities {1, 0}"
"PASS: ""Primitive expansion gives [nabla_A,nabla_B}=T nabla-F for parities {1, 1}"
"PASS: ""Native-sign area derivative inserts +F_AB"
"PASS: ""REGRESSION: vanishing mixed torsion gives deltaSigma_(a,dotalpha)=-[delta_a,delta_dotalpha]_o"
"PASS: ""Vanishing mixed torsion gives deltaSigma_(a,alpha)=-[delta_a,delta_alpha]_o"
"PASS: ""Ordered endpoint subtraction gives D_A X-[A_A,X} for parities {0, 0}"
"PASS: ""Ordered endpoint subtraction gives D_A X-[A_A,X} for parities {0, 1}"
"PASS: ""Ordered endpoint subtraction gives D_A X-[A_A,X} for parities {1, 0}"
"PASS: ""Ordered endpoint subtraction gives D_A X-[A_A,X} for parities {1, 1}"
"PASS: ""Universal ordered graded Jacobi identity for parities {0, 0, 0}"
"PASS: ""Universal ordered graded Jacobi identity for parities {0, 0, 1}"
"PASS: ""Universal ordered graded Jacobi identity for parities {0, 1, 0}"
"PASS: ""Universal ordered graded Jacobi identity for parities {0, 1, 1}"
"PASS: ""Universal ordered graded Jacobi identity for parities {1, 0, 0}"
"PASS: ""Universal ordered graded Jacobi identity for parities {1, 0, 1}"
"PASS: ""Universal ordered graded Jacobi identity for parities {1, 1, 0}"
"PASS: ""Universal ordered graded Jacobi identity for parities {1, 1, 1}"
"PASS: ""Jacobi separates into torsion-Jacobi and torsionful-Bianchi tensors for {0, 0, 0}"
"PASS: ""Jacobi separates into torsion-Jacobi and torsionful-Bianchi tensors for {0, 0, 1}"
"PASS: ""Jacobi separates into torsion-Jacobi and torsionful-Bianchi tensors for {0, 1, 0}"
"PASS: ""Jacobi separates into torsion-Jacobi and torsionful-Bianchi tensors for {0, 1, 1}"
"PASS: ""Jacobi separates into torsion-Jacobi and torsionful-Bianchi tensors for {1, 0, 0}"
"PASS: ""Jacobi separates into torsion-Jacobi and torsionful-Bianchi tensors for {1, 0, 1}"
"PASS: ""Jacobi separates into torsion-Jacobi and torsionful-Bianchi tensors for {1, 1, 0}"
"PASS: ""Jacobi separates into torsion-Jacobi and torsionful-Bianchi tensors for {1, 1, 1}"
"PASS: formally extracted coefficient of nabla_E = "(-1)^(parityA*parityC)*torsionSymbol["A", dummyD, outputE]*torsionSymbol["B", "C", dummyD] + (-1)^(parityA*parityB)*torsionSymbol["B", dummyD, outputE]*torsionSymbol["C", "A", dummyD] + (-1)^(parityB*parityC)*torsionSymbol["A", "B", dummyD]*torsionSymbol["C", dummyD, outputE]
"PASS: formally extracted multiplicative curvature coefficient = -("(-1)^(parityA*parityC)*covariantCurvatureDerivative["A", "B", "C"] + (-1)^(parityA*parityB)*covariantCurvatureDerivative["B", "C", "A"] + (-1)^(parityB*parityC)*covariantCurvatureDerivative["C", "A", "B"] + (-1)^(parityB*parityC)*curvatureSymbol["C", dummyD]*torsionSymbol["A", "B", dummyD] + (-1)^(parityA*parityC)*curvatureSymbol["A", dummyD]*torsionSymbol["B", "C", dummyD] + (-1)^(parityA*parityB)*curvatureSymbol["B", dummyD]*torsionSymbol["C", "A", dummyD]")."
"PASS: ""Flat N=1 torsion has exact graded antisymmetry"
"PASS: ""Actual flat Lorentzian N=1 torsion-Jacobi tensor vanishes exhaustively"
"NOT CHECKED: the universal operator Jacobi identity does not by itself ""prove the three-vector Bianchi equation for the geometrically ""constructed SHD current; Notebook 09 checks those components."
"Notebook 01 completed."
FINISH_UTC=2026-08-03T02:37:40Z
EXIT_STATUS=0
STATUS=PASS
===== END 01_POOC_Transporter_Area_Jacobi_Analytic.wl =====


file=02_IT_WZ_Components_Analytic.wl
start=2026-08-03T02:37:40Z
finish=2026-08-03T02:37:57Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=ac0a7d491a27df194fb37eeeaee3728f0eee0b66c6cce3e90131ba7ea7378b3e
exit=0
status=PASS

===== BEGIN 02_IT_WZ_Components_Analytic.wl =====
START_UTC=2026-08-03T02:37:40Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=ac0a7d491a27df194fb37eeeaee3728f0eee0b66c6cce3e90131ba7ea7378b3e
"Notebook 00: unified I--T Lorentzian conventions."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ""epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
"CONVENTION: all calculations are exact and coefficient-by-coefficient; ""no random substitutions, floating-point values, or numerical samples."
"PASS: ""Lorentz metric is its exact inverse"
"PASS: ""Undotted epsilon tensors obey both inverse identities"
"PASS: ""Dotted epsilon tensors obey both inverse identities"
"PASS: ""Spinor epsilon components are epsilon^12=epsilon_21=+1"
"PASS: ""Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1"
"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ""sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
"PASS: ""sigma-barsigma Clifford identity for {0, 0}"
"PASS: ""barsigma-sigma Clifford identity for {0, 0}"
"PASS: ""sigma-barsigma Clifford identity for {0, 1}"
"PASS: ""barsigma-sigma Clifford identity for {0, 1}"
"PASS: ""sigma-barsigma Clifford identity for {0, 2}"
"PASS: ""barsigma-sigma Clifford identity for {0, 2}"
"PASS: ""sigma-barsigma Clifford identity for {0, 3}"
"PASS: ""barsigma-sigma Clifford identity for {0, 3}"
"PASS: ""sigma-barsigma Clifford identity for {1, 0}"
"PASS: ""barsigma-sigma Clifford identity for {1, 0}"
"PASS: ""sigma-barsigma Clifford identity for {1, 1}"
"PASS: ""barsigma-sigma Clifford identity for {1, 1}"
"PASS: ""sigma-barsigma Clifford identity for {1, 2}"
"PASS: ""barsigma-sigma Clifford identity for {1, 2}"
"PASS: ""sigma-barsigma Clifford identity for {1, 3}"
"PASS: ""barsigma-sigma Clifford identity for {1, 3}"
"PASS: ""sigma-barsigma Clifford identity for {2, 0}"
"PASS: ""barsigma-sigma Clifford identity for {2, 0}"
"PASS: ""sigma-barsigma Clifford identity for {2, 1}"
"PASS: ""barsigma-sigma Clifford identity for {2, 1}"
"PASS: ""sigma-barsigma Clifford identity for {2, 2}"
"PASS: ""barsigma-sigma Clifford identity for {2, 2}"
"PASS: ""sigma-barsigma Clifford identity for {2, 3}"
"PASS: ""barsigma-sigma Clifford identity for {2, 3}"
"PASS: ""sigma-barsigma Clifford identity for {3, 0}"
"PASS: ""barsigma-sigma Clifford identity for {3, 0}"
"PASS: ""sigma-barsigma Clifford identity for {3, 1}"
"PASS: ""barsigma-sigma Clifford identity for {3, 1}"
"PASS: ""sigma-barsigma Clifford identity for {3, 2}"
"PASS: ""barsigma-sigma Clifford identity for {3, 2}"
"PASS: ""sigma-barsigma Clifford identity for {3, 3}"
"PASS: ""barsigma-sigma Clifford identity for {3, 3}"
"PASS: ""Raising both spinor indices of sigma gives transposed barsigma"
"PASS: ""Lowering both spinor indices of barsigma gives transposed sigma"
"PASS: ""Vector raising reverses the exact sigma and barsigma lowering"
"PASS: ""Lorentz generators are antisymmetric"
"PASS: ""Chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Anti-chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Chiral Lorentz-generator trace has the manuscript -i epsilon sign"
"PASS: ""Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign"
"PASS: the chiral trace parity-odd sign is the one that yields ""-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
"PASS: ""sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector"
"PASS: ""barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 1}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 2}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 2}"
"PASS: ""Summed flat mixed torsion equation for {1, 1}"
"PASS: ""Summed flat mixed torsion equation for {1, 2}"
"PASS: ""Summed flat mixed torsion equation for {2, 1}"
"PASS: ""Summed flat mixed torsion equation for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 3}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 8}"
"PASS: ""Chiral-coordinate coframe and dual frame are exact two-sided inverses"
"PASS: ""Chiral dual basis gives the manuscript +2i D_alpha shift"
"PASS: ""Path pullback identity E^A D_A=d/ds on a generic exact superfield"
"PASS: every unified Lorentzian convention-preflight assertion ""vanished exactly coefficient by coefficient."
"Notebook 00 completed."
"Notebook 02: exact Wess--Zumino prepotential, constrained ""connection, and chiral field strength."
"CONVENTION: the preflight Lorentzian sigma, epsilon, metric, ""and +2i chiral-coordinate derivative are used without a bridge."
"PASS: ""Exact x-to-y translation of the WZ prepotential"
"PASS: ""Grassmann nilpotency V_WZ^3=0"
"PASS: ""Exact exponential e^V truncates at V^2/2"
"PASS: ""Exact exponential e^-V truncates at V^2/2"
"PASS: ""REGRESSION: V_WZ^2=-(1/2) eta^2 bareta^2 v_a v^a exactly"
"PASS: ""Complete A_alpha component expansion for alpha=1"
"PASS: ""Complete A_alpha component expansion for alpha=2"
"PASS: ""Complete A_a component expansion for a=0"
"PASS: ""Complete A_a component expansion for a=1"
"PASS: ""Complete A_a component expansion for a=2"
"PASS: ""Complete A_a component expansion for a=3"
"PASS: ""Complete W_alpha component expansion for alpha=1"
"PASS: ""Complete W_alpha component expansion for alpha=2"
"PASS: ""Chirality Dbar_1 W_1=0"
"PASS: ""Chirality Dbar_1 W_2=0"
"PASS: ""Chirality Dbar_2 W_1=0"
"PASS: ""Chirality Dbar_2 W_2=0"
"PASS: ""Coordinate-basis identity A_eta=barTheta^2 W_alpha for alpha=1"
"PASS: ""Coordinate-basis identity A_eta=barTheta^2 W_alpha for alpha=2"
"PASS: ""Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=0"
"PASS: ""Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=1"
"PASS: ""Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=2"
"PASS: ""Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=3"
"PASS: every displayed WZ prepotential, constrained-connection, ""field-strength, chirality, coordinate-basis, and shifted-connection ""coefficient vanishes exactly in the canonical Grassmann basis."
"Notebook 02 completed."
FINISH_UTC=2026-08-03T02:37:57Z
EXIT_STATUS=0
STATUS=PASS
===== END 02_IT_WZ_Components_Analytic.wl =====


file=03_IT_ComponentEOM_ModifiedVariation_Analytic.wl
start=2026-08-03T02:37:57Z
finish=2026-08-03T02:38:39Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=611f3327eea7fae2e5442afb60f53efb8800200271d56f42083986e3aaea2a1c
exit=0
status=PASS

===== BEGIN 03_IT_ComponentEOM_ModifiedVariation_Analytic.wl =====
START_UTC=2026-08-03T02:37:57Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=611f3327eea7fae2e5442afb60f53efb8800200271d56f42083986e3aaea2a1c
"Notebook 00: unified I--T Lorentzian conventions."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ""epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
"CONVENTION: all calculations are exact and coefficient-by-coefficient; ""no random substitutions, floating-point values, or numerical samples."
"PASS: ""Lorentz metric is its exact inverse"
"PASS: ""Undotted epsilon tensors obey both inverse identities"
"PASS: ""Dotted epsilon tensors obey both inverse identities"
"PASS: ""Spinor epsilon components are epsilon^12=epsilon_21=+1"
"PASS: ""Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1"
"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ""sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
"PASS: ""sigma-barsigma Clifford identity for {0, 0}"
"PASS: ""barsigma-sigma Clifford identity for {0, 0}"
"PASS: ""sigma-barsigma Clifford identity for {0, 1}"
"PASS: ""barsigma-sigma Clifford identity for {0, 1}"
"PASS: ""sigma-barsigma Clifford identity for {0, 2}"
"PASS: ""barsigma-sigma Clifford identity for {0, 2}"
"PASS: ""sigma-barsigma Clifford identity for {0, 3}"
"PASS: ""barsigma-sigma Clifford identity for {0, 3}"
"PASS: ""sigma-barsigma Clifford identity for {1, 0}"
"PASS: ""barsigma-sigma Clifford identity for {1, 0}"
"PASS: ""sigma-barsigma Clifford identity for {1, 1}"
"PASS: ""barsigma-sigma Clifford identity for {1, 1}"
"PASS: ""sigma-barsigma Clifford identity for {1, 2}"
"PASS: ""barsigma-sigma Clifford identity for {1, 2}"
"PASS: ""sigma-barsigma Clifford identity for {1, 3}"
"PASS: ""barsigma-sigma Clifford identity for {1, 3}"
"PASS: ""sigma-barsigma Clifford identity for {2, 0}"
"PASS: ""barsigma-sigma Clifford identity for {2, 0}"
"PASS: ""sigma-barsigma Clifford identity for {2, 1}"
"PASS: ""barsigma-sigma Clifford identity for {2, 1}"
"PASS: ""sigma-barsigma Clifford identity for {2, 2}"
"PASS: ""barsigma-sigma Clifford identity for {2, 2}"
"PASS: ""sigma-barsigma Clifford identity for {2, 3}"
"PASS: ""barsigma-sigma Clifford identity for {2, 3}"
"PASS: ""sigma-barsigma Clifford identity for {3, 0}"
"PASS: ""barsigma-sigma Clifford identity for {3, 0}"
"PASS: ""sigma-barsigma Clifford identity for {3, 1}"
"PASS: ""barsigma-sigma Clifford identity for {3, 1}"
"PASS: ""sigma-barsigma Clifford identity for {3, 2}"
"PASS: ""barsigma-sigma Clifford identity for {3, 2}"
"PASS: ""sigma-barsigma Clifford identity for {3, 3}"
"PASS: ""barsigma-sigma Clifford identity for {3, 3}"
"PASS: ""Raising both spinor indices of sigma gives transposed barsigma"
"PASS: ""Lowering both spinor indices of barsigma gives transposed sigma"
"PASS: ""Vector raising reverses the exact sigma and barsigma lowering"
"PASS: ""Lorentz generators are antisymmetric"
"PASS: ""Chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Anti-chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Chiral Lorentz-generator trace has the manuscript -i epsilon sign"
"PASS: ""Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign"
"PASS: the chiral trace parity-odd sign is the one that yields ""-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
"PASS: ""sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector"
"PASS: ""barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 1}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 2}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 2}"
"PASS: ""Summed flat mixed torsion equation for {1, 1}"
"PASS: ""Summed flat mixed torsion equation for {1, 2}"
"PASS: ""Summed flat mixed torsion equation for {2, 1}"
"PASS: ""Summed flat mixed torsion equation for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 3}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 8}"
"PASS: ""Chiral-coordinate coframe and dual frame are exact two-sided inverses"
"PASS: ""Chiral dual basis gives the manuscript +2i D_alpha shift"
"PASS: ""Path pullback identity E^A D_A=d/ds on a generic exact superfield"
"PASS: every unified Lorentzian convention-preflight assertion ""vanished exactly coefficient by coefficient."
"Notebook 00 completed."
"Notebook 02: exact Wess--Zumino prepotential, constrained ""connection, and chiral field strength."
"CONVENTION: the preflight Lorentzian sigma, epsilon, metric, ""and +2i chiral-coordinate derivative are used without a bridge."
"PASS: ""Exact x-to-y translation of the WZ prepotential"
"PASS: ""Grassmann nilpotency V_WZ^3=0"
"PASS: ""Exact exponential e^V truncates at V^2/2"
"PASS: ""Exact exponential e^-V truncates at V^2/2"
"PASS: ""REGRESSION: V_WZ^2=-(1/2) eta^2 bareta^2 v_a v^a exactly"
"PASS: ""Complete A_alpha component expansion for alpha=1"
"PASS: ""Complete A_alpha component expansion for alpha=2"
"PASS: ""Complete A_a component expansion for a=0"
"PASS: ""Complete A_a component expansion for a=1"
"PASS: ""Complete A_a component expansion for a=2"
"PASS: ""Complete A_a component expansion for a=3"
"PASS: ""Complete W_alpha component expansion for alpha=1"
"PASS: ""Complete W_alpha component expansion for alpha=2"
"PASS: ""Chirality Dbar_1 W_1=0"
"PASS: ""Chirality Dbar_1 W_2=0"
"PASS: ""Chirality Dbar_2 W_1=0"
"PASS: ""Chirality Dbar_2 W_2=0"
"PASS: ""Coordinate-basis identity A_eta=barTheta^2 W_alpha for alpha=1"
"PASS: ""Coordinate-basis identity A_eta=barTheta^2 W_alpha for alpha=2"
"PASS: ""Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=0"
"PASS: ""Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=1"
"PASS: ""Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=2"
"PASS: ""Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=3"
"PASS: every displayed WZ prepotential, constrained-connection, ""field-strength, chirality, coordinate-basis, and shifted-connection ""coefficient vanishes exactly in the canonical Grassmann basis."
"Notebook 02 completed."
"Notebook 03: exact IT component action, Euler equations, ""modified variation, and functional superdivergence."
"All calculations use exact rational/complex coefficients and the ""ordered Grassmann/Lie-algebra algebra verified in Notebook 02."
"PASS: ""Berezin normalization Integral d^2eta eta^2=1"
"PASS: ""Exact Berezin integral gives every component-action coefficient"
"PASS: the action normalization 1/(8 g^2) converts the derived ""Berezin density into the displayed 1/(4 g^2) component action."
"PASS: ""REGRESSION: vector EOM has exact -1/2 gaugino anticommutator coefficient for a=0"
"PASS: ""REGRESSION: vector EOM has exact -1/2 gaugino anticommutator coefficient for a=1"
"PASS: ""REGRESSION: vector EOM has exact -1/2 gaugino anticommutator coefficient for a=2"
"PASS: ""REGRESSION: vector EOM has exact -1/2 gaugino anticommutator coefficient for a=3"
"PASS: ""Raised-component action-gradient bridge delta S/delta v^0=(1/4) E_(v,0)"
"PASS: ""Raised-component action-gradient bridge delta S/delta v^1=(1/4) E_(v,1)"
"PASS: ""Raised-component action-gradient bridge delta S/delta v^2=(1/4) E_(v,2)"
"PASS: ""Raised-component action-gradient bridge delta S/delta v^3=(1/4) E_(v,3)"
"PASS: ""Independent expansion of the covariant EOM superfield equals the four-Euler-equation assembly"
"PASS: ""REGRESSION: (1/8) epsilon^(alpha beta) barsigma^a_(beta dotalpha) Dcal_alpha F_a^dotalpha=-(i/4) E"
"PASS: ""Body of the covariant EOM superfield is exactly -2 E_D"
"PASS: ""Theta-linear coefficient gives the gaugino equation for alpha=1"
"PASS: ""Theta-linear coefficient gives the gaugino equation for alpha=2"
"PASS: ""Bar-theta-linear coefficient gives the conjugate gaugino equation for dotalpha=1"
"PASS: ""Bar-theta-linear coefficient gives the conjugate gaugino equation for dotalpha=2"
"PASS: ""After lower equations, the mixed component is exactly the vector equation"
"STRUCTURAL INPUT: spacetime total divergences generated by the ""local first variation have vanishing boundary contribution."
"PASS: ""Raised vector derivative lowers the marked sigma bilinear for b=0"
"PASS: ""Raised vector derivative lowers the marked sigma bilinear for b=1"
"PASS: ""Raised vector derivative lowers the marked sigma bilinear for b=2"
"PASS: ""Raised vector derivative lowers the marked sigma bilinear for b=3"
"PASS: multiplying the preceding exact identity by -(i/2) dy^b ""gives the displayed vector-connection functional-derivative check."
"PASS: ""Gauge-field first variation gives E_v and cancels the topological Euler term"
"PASS: ""Left lambda first variation gives -i E_lambda"
"PASS: ""Left barlambda first variation gives -i Ebar_lambda"
"PASS: ""Auxiliary-field first variation gives E_D"
"PASS: restoring the common 1/(4 g^2) factor gives all four ""displayed functional derivatives."
"PASS: ""Raised vector derivative gives the lower-index vector EOM contribution"
"PASS: ""Lowered marked dotted spinor gives the direct barred-gaugino term"
"PASS: ""Full Delta_mod contraction obeys T^r Delta_mod^r S=-(1/(8g^2)) times the covariant EOM superfield"
"PASS: ""Adjoint convention gives T^r barlambda^(rs) E_D^s=-[E_D,barlambda]"
"PASS: ""Diagonal derivative of the raised-vector coefficient in lower v_a coordinates vanishes directly"
"PASS: ""Diagonal derivative delta R_barlambda/delta barlambda vanishes directly"
"PASS: ""Diagonal derivative delta R_lambda/delta lambda vanishes directly"
"PASS: ""Diagonal derivative delta R_D/delta D vanishes directly"
"PASS: ""Explicit graded local functional superdivergence sdiv_phi R^r=0"
"STRUCTURAL INPUT: the flat WZ component measure is translationally ""invariant and functional boundary terms vanish."
"Notebook 03 completed."
FINISH_UTC=2026-08-03T02:38:39Z
EXIT_STATUS=0
STATUS=PASS
===== END 03_IT_ComponentEOM_ModifiedVariation_Analytic.wl =====


file=04_IT_Projector_GaugeUnfixing_Analytic.wl
start=2026-08-03T02:38:39Z
finish=2026-08-03T02:44:34Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=49f34d28fb8f8542601e0649a9ca24254b4c11cfc39fd198580ece41b71556e5
exit=0
status=PASS

===== BEGIN 04_IT_Projector_GaugeUnfixing_Analytic.wl =====
START_UTC=2026-08-03T02:38:39Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=49f34d28fb8f8542601e0649a9ca24254b4c11cfc39fd198580ece41b71556e5
"Notebook 00: unified I--T Lorentzian conventions."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ""epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
"CONVENTION: all calculations are exact and coefficient-by-coefficient; ""no random substitutions, floating-point values, or numerical samples."
"PASS: ""Lorentz metric is its exact inverse"
"PASS: ""Undotted epsilon tensors obey both inverse identities"
"PASS: ""Dotted epsilon tensors obey both inverse identities"
"PASS: ""Spinor epsilon components are epsilon^12=epsilon_21=+1"
"PASS: ""Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1"
"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ""sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
"PASS: ""sigma-barsigma Clifford identity for {0, 0}"
"PASS: ""barsigma-sigma Clifford identity for {0, 0}"
"PASS: ""sigma-barsigma Clifford identity for {0, 1}"
"PASS: ""barsigma-sigma Clifford identity for {0, 1}"
"PASS: ""sigma-barsigma Clifford identity for {0, 2}"
"PASS: ""barsigma-sigma Clifford identity for {0, 2}"
"PASS: ""sigma-barsigma Clifford identity for {0, 3}"
"PASS: ""barsigma-sigma Clifford identity for {0, 3}"
"PASS: ""sigma-barsigma Clifford identity for {1, 0}"
"PASS: ""barsigma-sigma Clifford identity for {1, 0}"
"PASS: ""sigma-barsigma Clifford identity for {1, 1}"
"PASS: ""barsigma-sigma Clifford identity for {1, 1}"
"PASS: ""sigma-barsigma Clifford identity for {1, 2}"
"PASS: ""barsigma-sigma Clifford identity for {1, 2}"
"PASS: ""sigma-barsigma Clifford identity for {1, 3}"
"PASS: ""barsigma-sigma Clifford identity for {1, 3}"
"PASS: ""sigma-barsigma Clifford identity for {2, 0}"
"PASS: ""barsigma-sigma Clifford identity for {2, 0}"
"PASS: ""sigma-barsigma Clifford identity for {2, 1}"
"PASS: ""barsigma-sigma Clifford identity for {2, 1}"
"PASS: ""sigma-barsigma Clifford identity for {2, 2}"
"PASS: ""barsigma-sigma Clifford identity for {2, 2}"
"PASS: ""sigma-barsigma Clifford identity for {2, 3}"
"PASS: ""barsigma-sigma Clifford identity for {2, 3}"
"PASS: ""sigma-barsigma Clifford identity for {3, 0}"
"PASS: ""barsigma-sigma Clifford identity for {3, 0}"
"PASS: ""sigma-barsigma Clifford identity for {3, 1}"
"PASS: ""barsigma-sigma Clifford identity for {3, 1}"
"PASS: ""sigma-barsigma Clifford identity for {3, 2}"
"PASS: ""barsigma-sigma Clifford identity for {3, 2}"
"PASS: ""sigma-barsigma Clifford identity for {3, 3}"
"PASS: ""barsigma-sigma Clifford identity for {3, 3}"
"PASS: ""Raising both spinor indices of sigma gives transposed barsigma"
"PASS: ""Lowering both spinor indices of barsigma gives transposed sigma"
"PASS: ""Vector raising reverses the exact sigma and barsigma lowering"
"PASS: ""Lorentz generators are antisymmetric"
"PASS: ""Chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Anti-chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Chiral Lorentz-generator trace has the manuscript -i epsilon sign"
"PASS: ""Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign"
"PASS: the chiral trace parity-odd sign is the one that yields ""-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
"PASS: ""sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector"
"PASS: ""barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 1}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 2}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 2}"
"PASS: ""Summed flat mixed torsion equation for {1, 1}"
"PASS: ""Summed flat mixed torsion equation for {1, 2}"
"PASS: ""Summed flat mixed torsion equation for {2, 1}"
"PASS: ""Summed flat mixed torsion equation for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 3}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 8}"
"PASS: ""Chiral-coordinate coframe and dual frame are exact two-sided inverses"
"PASS: ""Chiral dual basis gives the manuscript +2i D_alpha shift"
"PASS: ""Path pullback identity E^A D_A=d/ds on a generic exact superfield"
"PASS: every unified Lorentzian convention-preflight assertion ""vanished exactly coefficient by coefficient."
"Notebook 00 completed."
"Notebook 02: exact Wess--Zumino prepotential, constrained ""connection, and chiral field strength."
"CONVENTION: the preflight Lorentzian sigma, epsilon, metric, ""and +2i chiral-coordinate derivative are used without a bridge."
"PASS: ""Exact x-to-y translation of the WZ prepotential"
"PASS: ""Grassmann nilpotency V_WZ^3=0"
"PASS: ""Exact exponential e^V truncates at V^2/2"
"PASS: ""Exact exponential e^-V truncates at V^2/2"
"PASS: ""REGRESSION: V_WZ^2=-(1/2) eta^2 bareta^2 v_a v^a exactly"
"PASS: ""Complete A_alpha component expansion for alpha=1"
"PASS: ""Complete A_alpha component expansion for alpha=2"
"PASS: ""Complete A_a component expansion for a=0"
"PASS: ""Complete A_a component expansion for a=1"
"PASS: ""Complete A_a component expansion for a=2"
"PASS: ""Complete A_a component expansion for a=3"
"PASS: ""Complete W_alpha component expansion for alpha=1"
"PASS: ""Complete W_alpha component expansion for alpha=2"
"PASS: ""Chirality Dbar_1 W_1=0"
"PASS: ""Chirality Dbar_1 W_2=0"
"PASS: ""Chirality Dbar_2 W_1=0"
"PASS: ""Chirality Dbar_2 W_2=0"
"PASS: ""Coordinate-basis identity A_eta=barTheta^2 W_alpha for alpha=1"
"PASS: ""Coordinate-basis identity A_eta=barTheta^2 W_alpha for alpha=2"
"PASS: ""Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=0"
"PASS: ""Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=1"
"PASS: ""Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=2"
"PASS: ""Derived shifted identity A_a=-(i/2)vtilde_a+(i/2)bareta barsigma_a W for a=3"
"PASS: every displayed WZ prepotential, constrained-connection, ""field-strength, chirality, coordinate-basis, and shifted-connection ""coefficient vanishes exactly in the canonical Grassmann basis."
"Notebook 02 completed."
"Notebook 03: exact IT component action, Euler equations, ""modified variation, and functional superdivergence."
"All calculations use exact rational/complex coefficients and the ""ordered Grassmann/Lie-algebra algebra verified in Notebook 02."
"PASS: ""Berezin normalization Integral d^2eta eta^2=1"
"PASS: ""Exact Berezin integral gives every component-action coefficient"
"PASS: the action normalization 1/(8 g^2) converts the derived ""Berezin density into the displayed 1/(4 g^2) component action."
"PASS: ""REGRESSION: vector EOM has exact -1/2 gaugino anticommutator coefficient for a=0"
"PASS: ""REGRESSION: vector EOM has exact -1/2 gaugino anticommutator coefficient for a=1"
"PASS: ""REGRESSION: vector EOM has exact -1/2 gaugino anticommutator coefficient for a=2"
"PASS: ""REGRESSION: vector EOM has exact -1/2 gaugino anticommutator coefficient for a=3"
"PASS: ""Raised-component action-gradient bridge delta S/delta v^0=(1/4) E_(v,0)"
"PASS: ""Raised-component action-gradient bridge delta S/delta v^1=(1/4) E_(v,1)"
"PASS: ""Raised-component action-gradient bridge delta S/delta v^2=(1/4) E_(v,2)"
"PASS: ""Raised-component action-gradient bridge delta S/delta v^3=(1/4) E_(v,3)"
"PASS: ""Independent expansion of the covariant EOM superfield equals the four-Euler-equation assembly"
"PASS: ""REGRESSION: (1/8) epsilon^(alpha beta) barsigma^a_(beta dotalpha) Dcal_alpha F_a^dotalpha=-(i/4) E"
"PASS: ""Body of the covariant EOM superfield is exactly -2 E_D"
"PASS: ""Theta-linear coefficient gives the gaugino equation for alpha=1"
"PASS: ""Theta-linear coefficient gives the gaugino equation for alpha=2"
"PASS: ""Bar-theta-linear coefficient gives the conjugate gaugino equation for dotalpha=1"
"PASS: ""Bar-theta-linear coefficient gives the conjugate gaugino equation for dotalpha=2"
"PASS: ""After lower equations, the mixed component is exactly the vector equation"
"STRUCTURAL INPUT: spacetime total divergences generated by the ""local first variation have vanishing boundary contribution."
"PASS: ""Raised vector derivative lowers the marked sigma bilinear for b=0"
"PASS: ""Raised vector derivative lowers the marked sigma bilinear for b=1"
"PASS: ""Raised vector derivative lowers the marked sigma bilinear for b=2"
"PASS: ""Raised vector derivative lowers the marked sigma bilinear for b=3"
"PASS: multiplying the preceding exact identity by -(i/2) dy^b ""gives the displayed vector-connection functional-derivative check."
"PASS: ""Gauge-field first variation gives E_v and cancels the topological Euler term"
"PASS: ""Left lambda first variation gives -i E_lambda"
"PASS: ""Left barlambda first variation gives -i Ebar_lambda"
"PASS: ""Auxiliary-field first variation gives E_D"
"PASS: restoring the common 1/(4 g^2) factor gives all four ""displayed functional derivatives."
"PASS: ""Raised vector derivative gives the lower-index vector EOM contribution"
"PASS: ""Lowered marked dotted spinor gives the direct barred-gaugino term"
"PASS: ""Full Delta_mod contraction obeys T^r Delta_mod^r S=-(1/(8g^2)) times the covariant EOM superfield"
"PASS: ""Adjoint convention gives T^r barlambda^(rs) E_D^s=-[E_D,barlambda]"
"PASS: ""Diagonal derivative of the raised-vector coefficient in lower v_a coordinates vanishes directly"
"PASS: ""Diagonal derivative delta R_barlambda/delta barlambda vanishes directly"
"PASS: ""Diagonal derivative delta R_lambda/delta lambda vanishes directly"
"PASS: ""Diagonal derivative delta R_D/delta D vanishes directly"
"PASS: ""Explicit graded local functional superdivergence sdiv_phi R^r=0"
"STRUCTURAL INPUT: the flat WZ component measure is translationally ""invariant and functional boundary terms vanish."
"Notebook 03 completed."
"Notebook 04: exact raw projector, corrected compactification, ""endpoint/contact propagation, and gauge-unfixing audit."
"PASS: ""Direct component expansion gives A_a=-(i/2) vtilde_a+(i/2) bareta barsigma_a W for a=0"
"PASS: ""Direct component expansion gives A_a=-(i/2) vtilde_a+(i/2) bareta barsigma_a W for a=1"
"PASS: ""Direct component expansion gives A_a=-(i/2) vtilde_a+(i/2) bareta barsigma_a W for a=2"
"PASS: ""Direct component expansion gives A_a=-(i/2) vtilde_a+(i/2) bareta barsigma_a W for a=3"
"PASS: ""Current Supplement shifted-connection coefficient for a=0"
"PASS: ""Current Supplement shifted-connection coefficient for a=1"
"PASS: ""Current Supplement shifted-connection coefficient for a=2"
"PASS: ""Current Supplement shifted-connection coefficient for a=3"
"PASS: ""Marked vector bilinear has no body for a=0"
"PASS: ""Marked vector bilinear has no body for a=1"
"PASS: ""Marked vector bilinear has no body for a=2"
"PASS: ""Marked vector bilinear has no body for a=3"
"PASS: ""A_0 body remains -(i/2) v_0 after coordinate extension"
"PASS: ""Raised vector functional derivative acting on the A_0 body"
"PASS: ""Exact raised-vector bridge for -(i/2) dy^0 v_0"
"PASS: ""Exact raised-vector bridge for -(i/2) dy^1 v_1"
"PASS: ""Exact raised-vector bridge for -(i/2) dy^2 v_2"
"PASS: ""Exact raised-vector bridge for -(i/2) dy^3 v_3"
"PASS: ""Vector-connection chain-rule contribution has no body for a=0"
"PASS: ""Vector-connection chain-rule contribution has no body for a=1"
"PASS: ""Vector-connection chain-rule contribution has no body for a=2"
"PASS: ""Vector-connection chain-rule contribution has no body for a=3"
"PASS: ""Odd-connection chain-rule contribution has no body for alpha=1"
"PASS: ""Odd-connection chain-rule contribution has no body for alpha=2"
"PASS: ""Raw chain-rule projector is linear in the formal contact distribution and its first derivatives"
"PASS: ""Raw chain-rule projector contains no second derivative of the contact distribution"
"PASS: the raw projector has been derived from the verified connection ""and all seven Delta_mod terms without entering K_y or K_eta as rules."
"PASS: ""Line-specific Dhat equals Dtilde-B for a=0"
"PASS: ""Line-specific Dhat has v_a+i barlambda barsigma_a eta for a=0"
"PASS: ""Dhat correction contains no contact-derivative coefficient for a=0"
"PASS: ""Dhat correction contains no v_a color word for a=0"
"PASS: ""Line-specific Dhat equals Dtilde-B for a=1"
"PASS: ""Line-specific Dhat has v_a+i barlambda barsigma_a eta for a=1"
"PASS: ""Dhat correction contains no contact-derivative coefficient for a=1"
"PASS: ""Dhat correction contains no v_a color word for a=1"
"PASS: ""Line-specific Dhat equals Dtilde-B for a=2"
"PASS: ""Line-specific Dhat has v_a+i barlambda barsigma_a eta for a=2"
"PASS: ""Dhat correction contains no contact-derivative coefficient for a=2"
"PASS: ""Dhat correction contains no v_a color word for a=2"
"PASS: ""Line-specific Dhat equals Dtilde-B for a=3"
"PASS: ""Line-specific Dhat has v_a+i barlambda barsigma_a eta for a=3"
"PASS: ""Dhat correction contains no contact-derivative coefficient for a=3"
"PASS: ""Dhat correction contains no v_a color word for a=3"
"PASS: ""Derived raw projector has no Grassmann body"
"PASS: ""Displayed raw-projector target has no Grassmann body"
"PASS: ""Corrected complete K_y sector vanishes coefficient by coefficient"
"PASS: All coefficients, Grassmann orders, derivative slots, ""and adjoint orientations in raw K_y+K_eta"
"PASS: ""Derived Dtilde=Dfull+(i/2)(bareta barsigma_a W) for a=0"
"PASS: ""Derived Dhat=Dfull+(i/2)(bareta barsigma_a W)-B for a=0"
"PASS: ""Derived Dtilde=Dfull+(i/2)(bareta barsigma_a W) for a=1"
"PASS: ""Derived Dhat=Dfull+(i/2)(bareta barsigma_a W)-B for a=1"
"PASS: ""Derived Dtilde=Dfull+(i/2)(bareta barsigma_a W) for a=2"
"PASS: ""Derived Dhat=Dfull+(i/2)(bareta barsigma_a W)-B for a=2"
"PASS: ""Derived Dtilde=Dfull+(i/2)(bareta barsigma_a W) for a=3"
"PASS: ""Derived Dhat=Dfull+(i/2)(bareta barsigma_a W)-B for a=3"
"PASS: ""Complete W_alpha sector decomposition for alpha=1"
"PASS: ""Complete W_alpha sector decomposition for alpha=2"
"PASS: ""Complete A_a sector decomposition for a=0"
"PASS: ""Complete A_a sector decomposition for a=1"
"PASS: ""Complete A_a sector decomposition for a=2"
"PASS: ""Complete A_a sector decomposition for a=3"
"PASS: ""Dtilde complete component expansion for a=0"
"PASS: ""Dhat complete component expansion for a=0"
"PASS: ""Dtilde complete component expansion for a=1"
"PASS: ""Dhat complete component expansion for a=1"
"PASS: ""Dtilde complete component expansion for a=2"
"PASS: ""Dhat complete component expansion for a=2"
"PASS: ""Dtilde complete component expansion for a=3"
"PASS: ""Dhat complete component expansion for a=3"
"PASS: ""Raw projector equals the sum of all seven exact component sectors"
"PASS: ""Published compact projector equals its seven component sectors"
"RAW HIGHLIGHTED LAMBDA COEFFICIENT BY K_y/K_eta LINE: "{0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
"PUBLISHED HIGHLIGHTED LAMBDA COEFFICIENT BY COMPACT LINE: "{0, contactDeltaY[yCoordinate[0], yCoordinate[1], yCoordinate[2], yCoordinate[3]]*(-dy[0] + dy[3]), 0, 0, 0}
"PASS: ""Highlighted theta^2 bareta^2 barvartheta_dot2 lambda_1 raw coefficient is exactly zero"
"PUBLISHED HIGHLIGHTED LAMBDA COEFFICIENT: "contactDeltaY[yCoordinate[0], yCoordinate[1], yCoordinate[2], yCoordinate[3]]*(-dy[0] + dy[3])
"PASS: ""Only the delta_eta Dfull line of the published compact projector produces the highlighted lambda monomial"
"PASS: ""Raw high-component sector cancels exactly: lambda"
"PASS: ""Raw high-component sector cancels exactly: D"
"PASS: ""Raw high-component sector cancels exactly: vab"
"PASS: ""Raw high-component sector cancels exactly: Dbarlambda"
"PASS: published compact agrees with raw sector ""partial"
"PASS: published compact agrees with raw sector ""v"
"DIAGNOSTIC MISMATCH: published compact sector ""lambda"" first residual monomial = "SNCMonomial[SNCGWord[theta[1], theta[2], barTheta[1], barTheta[2], barVartheta[2]], SNCNCWord[Fld["lambda", 1], InsertionGenerator[rIndex]]]
"SECTOR RESIDUAL COEFFICIENT = "contactDeltaY[yCoordinate[0], yCoordinate[1], yCoordinate[2], yCoordinate[3]]*(dy[0] - dy[3])
"DIAGNOSTIC MISMATCH: published compact sector ""barlambda"" first residual monomial = "SNCMonomial[SNCGWord[theta[1], barTheta[1], vartheta[1], vartheta[2], barVartheta[2]], SNCNCWord[Fld["barlambda", 2], InsertionGenerator[rIndex]]]
"SECTOR RESIDUAL COEFFICIENT = "-2*contactDeltaY[yCoordinate[0], yCoordinate[1], yCoordinate[2], yCoordinate[3]]*(dy[0] + dy[3])
"DIAGNOSTIC MISMATCH: published compact sector ""D"" first residual monomial = "SNCMonomial[SNCGWord[theta[1], theta[2], barTheta[1], barTheta[2], vartheta[2], barVartheta[2]], SNCNCWord[Fld["D"], InsertionGenerator[rIndex]]]
"SECTOR RESIDUAL COEFFICIENT = "I*contactDeltaY[yCoordinate[0], yCoordinate[1], yCoordinate[2], yCoordinate[3]]*(dy[0] - dy[3])
"DIAGNOSTIC MISMATCH: published compact sector ""vab"" first residual monomial = "SNCMonomial[SNCGWord[theta[1], theta[2], barTheta[1], barTheta[2], vartheta[2], barVartheta[2]], SNCNCWord[DFld[{0}, Fld["v", 3]], InsertionGenerator[rIndex]]]
"SECTOR RESIDUAL COEFFICIENT = "contactDeltaY[yCoordinate[0], yCoordinate[1], yCoordinate[2], yCoordinate[3]]*(dy[0] - dy[3])
"DIAGNOSTIC MISMATCH: published compact sector ""Dbarlambda"" first residual monomial = "SNCMonomial[SNCGWord[theta[1], theta[2], barTheta[1], barTheta[2], vartheta[1], vartheta[2], barVartheta[2]], SNCNCWord[DFld[{0}, Fld["barlambda", 2]], InsertionGenerator[rIndex]]]
"SECTOR RESIDUAL COEFFICIENT = "(2*I)*contactDeltaY[yCoordinate[0], yCoordinate[1], yCoordinate[2], yCoordinate[3]]*(dy[0] - dy[3])
"PASS: ""Raw projector splits exactly into kinematic, Dfull, W, and B descendants"
"PASS: ""Raw kinematic and Dfull descendants give the compact Dfull coefficient"
"PASS: ""The W-descendant Fierz contraction has one exact rational scale"
"EXACT W-DESCENDANT FIERZ SCALE: "-1
"PASS: ""Exact W-descendant Fierz identity for a=0"
"PASS: ""Exact W-descendant Fierz identity for a=1"
"PASS: ""Exact W-descendant Fierz identity for a=2"
"PASS: ""Exact W-descendant Fierz identity for a=3"
"PASS: ""All odd-line W-shift descendants vanish by dotted Grassmann degree"
"PASS: ""Even raw W descendants retain delta_eta and give the derived compact W term"
"PASS: ""Only the two Dhat descendants contribute the exact B term"
"HIGHLIGHTED RAW Dfull LAMBDA COEFFICIENT: "contactDeltaY[yCoordinate[0], yCoordinate[1], yCoordinate[2], yCoordinate[3]]*(-dy[0] + dy[3])
"HIGHLIGHTED RAW W-SHIFT LAMBDA COEFFICIENT: "contactDeltaY[yCoordinate[0], yCoordinate[1], yCoordinate[2], yCoordinate[3]]*(dy[0] - dy[3])
"PASS: ""The highlighted raw Dfull and W-shift coefficients cancel exactly"
"PASS: ""Dtilde lambda sector cancels Dfull against its W shift for a=0"
"PASS: ""Dtilde lambda sector cancels Dfull against its W shift for a=1"
"PASS: ""Dtilde lambda sector cancels Dfull against its W shift for a=2"
"PASS: ""Dtilde lambda sector cancels Dfull against its W shift for a=3"
"PASS: ""New compact projector agrees with the raw partial sector"
"PASS: ""New compact projector agrees with the raw v sector"
"PASS: ""New compact projector agrees with the raw lambda sector"
"PASS: ""New compact projector agrees with the raw barlambda sector"
"PASS: ""New compact projector agrees with the raw D sector"
"PASS: ""New compact projector agrees with the raw vab sector"
"PASS: ""New compact projector agrees with the raw Dbarlambda sector"
"PASS: ""New compact projector expands back to the verified raw projector in the full basis"
"PASS: the compact projector has been re-derived from the raw ""projector without residual-driven term insertion."
"PASS: ""The published compact projector mismatch is detected exactly"
"PUBLISHED COMPACT FIRST RESIDUAL MONOMIAL: "SNCMonomial[SNCGWord[theta[1], barTheta[1], vartheta[1], vartheta[2], barVartheta[2]], SNCNCWord[Fld["barlambda", 2], InsertionGenerator[rIndex]]]
"PUBLISHED COMPACT FIRST RESIDUAL COEFFICIENT: "-2*contactDeltaY[yCoordinate[0], yCoordinate[1], yCoordinate[2], yCoordinate[3]]*(dy[0] + dy[3])
"PASS: ""The published W-step error is precisely omission of delta_eta"
"MISMATCH CLASS: omitted Grassmann contact factor delta_eta in ""the compact W descendant.  The sigma/Fierz identity, index ""placement, and Grassmann reordering all pass exactly."
"NEW COMPACT W TERM: +(i/4) bareta^2 dy^a delta_eta ""(barvartheta barsigma_a W)^(sr)."
"NEW COMPACT B TERM: vartheta^2[(1/2)dy^b""(barvartheta barsigma^a sigma_b bareta)-i bareta^2""(deta sigma^a barvartheta)] B_a^(sr)."
"PASS: ""Endpoint differentiation derives the full adjoint covariant contact identity for a=0"
"PASS: ""Endpoint differentiation derives the full adjoint covariant contact identity for a=1"
"PASS: ""Endpoint differentiation derives the full adjoint covariant contact identity for a=2"
"PASS: ""Endpoint differentiation derives the full adjoint covariant contact identity for a=3"
"PASS: ""U(N) completeness derives the split-loop difference for ColorInsertion[\"W\", alphaIndex]"
"PASS: ""U(N) completeness derives the split-loop difference for ColorInsertion[\"B\", aIndex]"
"PASS: ""The corrected compact B descendant is nonzero before color completion"
"PASS: ""The U(N)-completed B insertion survives as two independent split traces"
"PASS: endpoint differentiation absorbs the full D_a connection, ""while U(N) completeness sends both W and B_a adjoint insertions ""to the exact difference of the two split-loop insertions."
"DOWNSTREAM STATUS: the corrected B_a descendant does not cancel ""under endpoint differentiation or U(N) color completeness."
"PASS: ""Native Lorentzian sigma algebra derives (barvartheta barsigma_a W)=(i/2)(barsigma^b sigma_a barvartheta)^dot F_(b dot) for a=0"
"PASS: ""Native Lorentzian sigma algebra derives (barvartheta barsigma_a W)=(i/2)(barsigma^b sigma_a barvartheta)^dot F_(b dot) for a=1"
"PASS: ""Native Lorentzian sigma algebra derives (barvartheta barsigma_a W)=(i/2)(barsigma^b sigma_a barvartheta)^dot F_(b dot) for a=2"
"PASS: ""Native Lorentzian sigma algebra derives (barvartheta barsigma_a W)=(i/2)(barsigma^b sigma_a barvartheta)^dot F_(b dot) for a=3"
"PASS: ""The compact-W and mixed-curvature coefficients multiply to -1/8"
"PASS: ""The overall -2 contact factor converts -1/8 to the displayed +2(1/8)"
"PASS: ""The complete corrected-minus-published closed-WZ contact residual is exactly -2 times the B descendant"
"PASS: ""The closed-WZ contact residual remains nonzero after the valid W-to-mixed-curvature conversion"
"PASS: the native Lorentzian mixed-curvature conversion fixes the ""published +2(1/8) area coefficient exactly."
"FIRST DOWNSTREAM CONTACT RESIDUAL: CorrectedContact - ""PublishedClosedWZContact = -2 DeltaPi_B."
"RESIDUAL CLASS: explained surviving B_a split-loop insertion; ""it is independent of the W-to-area conversion."
"PASS: ""Direct expansion of D_f^alpha D_alpha delta^(4|4) derives I_WZ+I_d after the verified fermionic endpoint identity"
"PASS: ""After the corrected B contact is included, the manifest-minus-WZ remainder is I_d minus the B contact"
"PASS: ""The B correction is not contained in the advertised restricted-Ward remainder"
"GAUGE-UNFIXING STATUS: the directly derived manifest kernel gives ""I_R=I_WZ(published)+I_d.  Replacing I_WZ by the corrected contact ""leaves I_d-(-2 DeltaPi_B); the established Ward identity removes ""I_d only, so the B_a insertion survives."
"PASS: ""The raw I_d remainder is exactly the restricted-Ward contour derivative with unit coefficient"
"PASS: ""The Supplement's displayed one-half total-derivative normalization leaves exactly one half of I_d"
"PASS: ""The Supplement's one-half total-derivative normalization has a nonzero exact residual"
"TOTAL-DERIVATIVE MISMATCH: I_d equals the contour derivative with ""coefficient 1, not 1/2, for delta_eta=(eta-vartheta)^2 and the ""native I-T epsilon convention."
"STRUCTURAL INPUT: vanishing of the integral of the verified total-""derivative integrand requires the restricted-supergauge Ward identity ""and the stated ordered-contour boundary assumptions."
"PASS: ""The independently assembled published WZ contact agrees with the direct manifest-kernel WZ part"
"PASS: ""The independently assembled corrected WZ contact agrees with the verified projector contact"
"PASS: ""The independently assembled DeltaPiB agrees with the explicit two-Dhat descendant"
"PASS: ""The independently derived Id is the unit-normalized raw Ward remainder"
"PASS: ""IR equals the sum of its six independently projected sources"
"SOURCE SUPPORT COUNTS: ""IR"" -> "<|"v" -> 288, "lambda" -> 24, "barlambda" -> 24, "D" -> 12, "endpoint" -> 136, "gauge" -> 48|>
"PASS: ""IWZCorrected equals the sum of its six independently projected sources"
"SOURCE SUPPORT COUNTS: ""IWZCorrected"" -> "<|"v" -> 192, "lambda" -> 16, "barlambda" -> 28, "D" -> 8, "endpoint" -> 116, "gauge" -> 32|>
"PASS: ""Id equals the sum of its six independently projected sources"
"SOURCE SUPPORT COUNTS: ""Id"" -> "<|"v" -> 96, "lambda" -> 8, "barlambda" -> 8, "D" -> 4, "endpoint" -> 20, "gauge" -> 16|>
"PASS: ""IBSource equals the sum of its six source projections"
"PASS: ""IBSource has no v support"
"PASS: ""IBSource has no lambda support"
"PASS: ""IBSource has no D support"
"PASS: ""IBSource has no endpoint support"
"PASS: ""IBSource has no gauge support"
"PASS: ""IBSource is entirely in the barlambda source"
"IBSOURCE COMPLETE SUPPORT BEGIN"
"COLOR SUPPORT FOR EVERY TERM: ""Tr(U1 B_a) Tr(U2) - Tr(U1) Tr(B_a U2)."
"GRASSMANN WORD = "SNCGWord[theta[1], barTheta[1], vartheta[1], vartheta[2], barVartheta[2]]"; COMPONENT WORD = "SNCNCWord[Fld["barlambda", 2]]"; COEFFICIENT = "-4*(dy[0] + dy[3])
"GRASSMANN WORD = "SNCGWord[theta[2], barTheta[2], vartheta[1], vartheta[2], barVartheta[1]]"; COMPONENT WORD = "SNCNCWord[Fld["barlambda", 1]]"; COEFFICIENT = "-4*dy[0] + 4*dy[3]
"GRASSMANN WORD = "SNCGWord[theta[1], barTheta[2], vartheta[1], vartheta[2], barVartheta[2]]"; COMPONENT WORD = "SNCNCWord[Fld["barlambda", 2]]"; COEFFICIENT = "-4*dy[1] + (4*I)*dy[2]
"GRASSMANN WORD = "SNCGWord[theta[2], barTheta[1], vartheta[1], vartheta[2], barVartheta[1]]"; COMPONENT WORD = "SNCNCWord[Fld["barlambda", 1]]"; COEFFICIENT = "-4*(dy[1] + I*dy[2])
"GRASSMANN WORD = "SNCGWord[theta[2], barTheta[2], vartheta[1], vartheta[2], barVartheta[2]]"; COMPONENT WORD = "SNCNCWord[Fld["barlambda", 2]]"; COEFFICIENT = "-4*dy[0] + 4*dy[3]
"GRASSMANN WORD = "SNCGWord[theta[1], barTheta[1], vartheta[1], vartheta[2], barVartheta[1]]"; COMPONENT WORD = "SNCNCWord[Fld["barlambda", 1]]"; COEFFICIENT = "-4*(dy[0] + dy[3])
"GRASSMANN WORD = "SNCGWord[theta[2], barTheta[1], vartheta[1], vartheta[2], barVartheta[2]]"; COMPONENT WORD = "SNCNCWord[Fld["barlambda", 2]]"; COEFFICIENT = "-4*(dy[1] + I*dy[2])
"GRASSMANN WORD = "SNCGWord[theta[1], barTheta[2], vartheta[1], vartheta[2], barVartheta[1]]"; COMPONENT WORD = "SNCNCWord[Fld["barlambda", 1]]"; COEFFICIENT = "-4*dy[1] + (4*I)*dy[2]
"GRASSMANN WORD = "SNCGWord[theta[2], barTheta[1], barTheta[2], vartheta[1], vartheta[2], barVartheta[1], dEta[1]]"; COMPONENT WORD = "SNCNCWord[Fld["barlambda", 1]]"; COEFFICIENT = "16*I
"GRASSMANN WORD = "SNCGWord[theta[1], barTheta[1], barTheta[2], vartheta[1], vartheta[2], barVartheta[2], dEta[2]]"; COMPONENT WORD = "SNCNCWord[Fld["barlambda", 2]]"; COEFFICIENT = "-16*I
"GRASSMANN WORD = "SNCGWord[theta[2], barTheta[1], barTheta[2], vartheta[1], vartheta[2], barVartheta[2], dEta[1]]"; COMPONENT WORD = "SNCNCWord[Fld["barlambda", 2]]"; COEFFICIENT = "16*I
"GRASSMANN WORD = "SNCGWord[theta[1], barTheta[1], barTheta[2], vartheta[1], vartheta[2], barVartheta[1], dEta[2]]"; COMPONENT WORD = "SNCNCWord[Fld["barlambda", 1]]"; COEFFICIENT = "-16*I
"IBSOURCE COMPLETE SUPPORT END"
"PASS: ""No B source occurs in raw descendant line 1"
"PASS: ""No B source occurs in raw descendant line 2"
"PASS: ""No B source occurs in raw descendant line 3"
"PASS: ""No B source occurs in raw descendant line 5"
"PASS: ""No B source occurs in raw descendant line 6"
"PASS: ""No B source occurs in raw descendant line 7"
"PASS: ""Only raw descendant lines 4 and 8 generate DeltaPiB"
"PASS: ""The line-specific source is exactly Dhat-Dtilde=-B for a=0"
"PASS: ""The line-specific source is exactly Dhat-Dtilde=-B for a=1"
"PASS: ""The line-specific source is exactly Dhat-Dtilde=-B for a=2"
"PASS: ""The line-specific source is exactly Dhat-Dtilde=-B for a=3"
"PASS: ""IBSource is derived source by source as twice DeltaPiB"
"PASS: ""The complete component-expanded IBSource is twice the component-expanded DeltaPiB"
"IDENTITY AUDIT: no new Fierz or sigma rewrite is used in ""IBSource=2 DeltaPiB; the two original Dhat contractions are retained. ""Their index placement and Grassmann ordering were already asserted in ""the raw-projector and full-basis comparisons, and their color splitting ""was asserted independently by U(N) completeness."
"PASS: ""IWZCorrected plus independently derived IBSource equals IWZPublished"
"PASS: ""Final three-term chain IR=IWZCorrected+Id+IBSource"
"PASS: ""Final published chain IR=IWZPublished+Id"
"GEOMETRIC CLASSIFICATION: IBSource is generated only by ""Dhat-Dtilde=-B in the fourth and eighth raw descendants.  It is not ""an endpoint source and is not contained in the explicitly constructed ""restricted-Ward derivative Id.  No field-dependent gauge parameter ""has been constructed.  It is a second contact term, and it cancels ""the explicit -2 DeltaPiB in IWZCorrected to recover IWZPublished."
"FINAL EXACT CHAIN: IR = IWZCorrected + Id + IBSource = ""IWZPublished + Id, with IBSource=2 DeltaPiB."
"PASS: ""RC3 source split reconstructs the independently derived DeltaPiB"
"PASS: ""RC3 dy and deta descendants have disjoint canonical support"
"PASS: ""RC3 classified rows exhaust the independently derived IBSource"
"PASS: ""RC3 dy-row sum independently gives 2 DeltaPiB,y"
"PASS: ""RC3 deta-row sum independently gives 2 DeltaPiB,eta"
"PASS: ""RC3 total row sum independently gives IB=2 DeltaPiB"
"PASS: ""RC3 exact finite-N color completion gives the common B_a word"
"PASS: ""RC3 source-resolved B residual has exactly twelve rows"
"PASS: ""RC3 every source-resolved B row is exactly nonzero"
"PASS: ""RC3 every B residual row is in the barlambda sector"
"PASS: ""RC3 every B row retains the exact pre-completeness color placement"
"PASS: ""RC3 every B row has the common completed split-loop color word"
"PASS: ""RC3 independent contact comparison gives IWZcorr-IWZpub=-2 DeltaPiB"
"PASS: ""RC3 final contact recombination uses two independently passing calculations"
"RC3 B ROW COUNTS: dy="8", deta="4", total="12"."
"RC3 EXACT GROUPED SUMS: IB_y=2 DeltaPiB_y; ""IB_eta=2 DeltaPiB_eta; IB=2 DeltaPiB."
"RC3 INDEPENDENT CONTACT DIFFERENCE: ""IWZcorr-IWZpub=-2 DeltaPiB."
"PASS: ""RC3 generated B table byte-for-byte text round-trip"
"PASS: ""RC3 all twelve exact internal row signatures round-trip through TeX"
"PASS: ""RC3 generated B table contains no fail-closed marker"
"RC3 TEX EXPORT: ""/Users/amigdal/Downloads/SYM_Analytic_Notebooks/SYM_Loop_Equation_I-T_Lorentzian_RC3_20260802/anc/BResidualTable_RC3.tex"" ("12" exact rows; read-back PASS)."
"Notebook 04 completed."
FINISH_UTC=2026-08-03T02:44:34Z
EXIT_STATUS=0
STATUS=PASS
===== END 04_IT_Projector_GaugeUnfixing_Analytic.wl =====


file=05_IT_ColorHierarchy_Analytic.wl
start=2026-08-03T02:44:34Z
finish=2026-08-03T02:44:48Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=803634215c3f79d00c716fbd8ae3b9096d58a3ec3eb9d6ba909029770670e69f
exit=0
status=PASS

===== BEGIN 05_IT_ColorHierarchy_Analytic.wl =====
START_UTC=2026-08-03T02:44:34Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=803634215c3f79d00c716fbd8ae3b9096d58a3ec3eb9d6ba909029770670e69f
"Notebook 00: unified I--T Lorentzian conventions."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ""epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
"CONVENTION: all calculations are exact and coefficient-by-coefficient; ""no random substitutions, floating-point values, or numerical samples."
"PASS: ""Lorentz metric is its exact inverse"
"PASS: ""Undotted epsilon tensors obey both inverse identities"
"PASS: ""Dotted epsilon tensors obey both inverse identities"
"PASS: ""Spinor epsilon components are epsilon^12=epsilon_21=+1"
"PASS: ""Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1"
"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ""sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
"PASS: ""sigma-barsigma Clifford identity for {0, 0}"
"PASS: ""barsigma-sigma Clifford identity for {0, 0}"
"PASS: ""sigma-barsigma Clifford identity for {0, 1}"
"PASS: ""barsigma-sigma Clifford identity for {0, 1}"
"PASS: ""sigma-barsigma Clifford identity for {0, 2}"
"PASS: ""barsigma-sigma Clifford identity for {0, 2}"
"PASS: ""sigma-barsigma Clifford identity for {0, 3}"
"PASS: ""barsigma-sigma Clifford identity for {0, 3}"
"PASS: ""sigma-barsigma Clifford identity for {1, 0}"
"PASS: ""barsigma-sigma Clifford identity for {1, 0}"
"PASS: ""sigma-barsigma Clifford identity for {1, 1}"
"PASS: ""barsigma-sigma Clifford identity for {1, 1}"
"PASS: ""sigma-barsigma Clifford identity for {1, 2}"
"PASS: ""barsigma-sigma Clifford identity for {1, 2}"
"PASS: ""sigma-barsigma Clifford identity for {1, 3}"
"PASS: ""barsigma-sigma Clifford identity for {1, 3}"
"PASS: ""sigma-barsigma Clifford identity for {2, 0}"
"PASS: ""barsigma-sigma Clifford identity for {2, 0}"
"PASS: ""sigma-barsigma Clifford identity for {2, 1}"
"PASS: ""barsigma-sigma Clifford identity for {2, 1}"
"PASS: ""sigma-barsigma Clifford identity for {2, 2}"
"PASS: ""barsigma-sigma Clifford identity for {2, 2}"
"PASS: ""sigma-barsigma Clifford identity for {2, 3}"
"PASS: ""barsigma-sigma Clifford identity for {2, 3}"
"PASS: ""sigma-barsigma Clifford identity for {3, 0}"
"PASS: ""barsigma-sigma Clifford identity for {3, 0}"
"PASS: ""sigma-barsigma Clifford identity for {3, 1}"
"PASS: ""barsigma-sigma Clifford identity for {3, 1}"
"PASS: ""sigma-barsigma Clifford identity for {3, 2}"
"PASS: ""barsigma-sigma Clifford identity for {3, 2}"
"PASS: ""sigma-barsigma Clifford identity for {3, 3}"
"PASS: ""barsigma-sigma Clifford identity for {3, 3}"
"PASS: ""Raising both spinor indices of sigma gives transposed barsigma"
"PASS: ""Lowering both spinor indices of barsigma gives transposed sigma"
"PASS: ""Vector raising reverses the exact sigma and barsigma lowering"
"PASS: ""Lorentz generators are antisymmetric"
"PASS: ""Chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Anti-chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Chiral Lorentz-generator trace has the manuscript -i epsilon sign"
"PASS: ""Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign"
"PASS: the chiral trace parity-odd sign is the one that yields ""-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
"PASS: ""sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector"
"PASS: ""barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 1}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 2}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 2}"
"PASS: ""Summed flat mixed torsion equation for {1, 1}"
"PASS: ""Summed flat mixed torsion equation for {1, 2}"
"PASS: ""Summed flat mixed torsion equation for {2, 1}"
"PASS: ""Summed flat mixed torsion equation for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 3}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 8}"
"PASS: ""Chiral-coordinate coframe and dual frame are exact two-sided inverses"
"PASS: ""Chiral dual basis gives the manuscript +2i D_alpha shift"
"PASS: ""Path pullback identity E^A D_A=d/ds on a generic exact superfield"
"PASS: every unified Lorentzian convention-preflight assertion ""vanished exactly coefficient by coefficient."
"Notebook 00 completed."
"Notebook 05: exact U(N) and SU(N) color completeness, splitting, ""joining, and finite-N normalization."
"CONVENTION: the native I--T Lorentzian fingerprint is imported from ""Notebook 00; color generators obey Tr(T^r T^s)=delta^(rs)."
"PASS: ""Open-index U(N) completeness gives same-loop trace splitting"
"PASS: ""Open-index U(N) completeness gives different-loop trace joining"
"PASS: ""Open-index SU(N) completeness gives the same-loop traceless subtraction"
"PASS: ""Open-index SU(N) completeness gives the different-loop traceless subtraction"
"PASS: ""Same-loop U(N) splitting coefficient is exactly lambda"
"PASS: ""Same-loop SU(N) subtraction coefficient is exactly -lambda/N^2"
"PASS: ""Different-loop U(N) joining coefficient is exactly lambda/N^2"
"PASS: ""Different-loop SU(N) subtraction coefficient is exactly -lambda/N^2"
"PASS: ""Exact finite-N SU(N) hierarchy contains both traceless-generator subtractions"
"PASS: ""Removing both SU(N) subtraction kernels recovers the U(N) hierarchy"
"PASS: ""Same-loop contact changes the normalized trace count n -> n+1"
"PASS: ""Different-loop contact changes the normalized trace count n -> n-1"
"PASS: ""Different-loop joining is nonplanar by the exact factor N^-2"
"FINAL COLOR OUTPUT: U(N) = lambda K_same W_(n+1) + ""(lambda/N^2) K_different W_(n-1)."
"FINAL COLOR OUTPUT: SU(N) adds -lambda K_same W_n/N^2 and ""-lambda K_different W_n/N^2."
"PASS: every U(N)/SU(N) completeness consequence and every finite-N ""normalization coefficient was derived exactly."
"Notebook 05 completed."
FINISH_UTC=2026-08-03T02:44:48Z
EXIT_STATUS=0
STATUS=PASS
===== END 05_IT_ColorHierarchy_Analytic.wl =====


file=06_FiniteStokes_Leibniz_Analytic.wl
start=2026-08-03T02:44:48Z
finish=2026-08-03T02:45:03Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=443cd8b2810eb37c7a547f65f78d160a26aedf69e4fdd5ae684a6e53f84bb1f2
exit=0
status=PASS

===== BEGIN 06_FiniteStokes_Leibniz_Analytic.wl =====
START_UTC=2026-08-03T02:44:48Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=443cd8b2810eb37c7a547f65f78d160a26aedf69e4fdd5ae684a6e53f84bb1f2
"Notebook 00: unified I--T Lorentzian conventions."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ""epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
"CONVENTION: all calculations are exact and coefficient-by-coefficient; ""no random substitutions, floating-point values, or numerical samples."
"PASS: ""Lorentz metric is its exact inverse"
"PASS: ""Undotted epsilon tensors obey both inverse identities"
"PASS: ""Dotted epsilon tensors obey both inverse identities"
"PASS: ""Spinor epsilon components are epsilon^12=epsilon_21=+1"
"PASS: ""Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1"
"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ""sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
"PASS: ""sigma-barsigma Clifford identity for {0, 0}"
"PASS: ""barsigma-sigma Clifford identity for {0, 0}"
"PASS: ""sigma-barsigma Clifford identity for {0, 1}"
"PASS: ""barsigma-sigma Clifford identity for {0, 1}"
"PASS: ""sigma-barsigma Clifford identity for {0, 2}"
"PASS: ""barsigma-sigma Clifford identity for {0, 2}"
"PASS: ""sigma-barsigma Clifford identity for {0, 3}"
"PASS: ""barsigma-sigma Clifford identity for {0, 3}"
"PASS: ""sigma-barsigma Clifford identity for {1, 0}"
"PASS: ""barsigma-sigma Clifford identity for {1, 0}"
"PASS: ""sigma-barsigma Clifford identity for {1, 1}"
"PASS: ""barsigma-sigma Clifford identity for {1, 1}"
"PASS: ""sigma-barsigma Clifford identity for {1, 2}"
"PASS: ""barsigma-sigma Clifford identity for {1, 2}"
"PASS: ""sigma-barsigma Clifford identity for {1, 3}"
"PASS: ""barsigma-sigma Clifford identity for {1, 3}"
"PASS: ""sigma-barsigma Clifford identity for {2, 0}"
"PASS: ""barsigma-sigma Clifford identity for {2, 0}"
"PASS: ""sigma-barsigma Clifford identity for {2, 1}"
"PASS: ""barsigma-sigma Clifford identity for {2, 1}"
"PASS: ""sigma-barsigma Clifford identity for {2, 2}"
"PASS: ""barsigma-sigma Clifford identity for {2, 2}"
"PASS: ""sigma-barsigma Clifford identity for {2, 3}"
"PASS: ""barsigma-sigma Clifford identity for {2, 3}"
"PASS: ""sigma-barsigma Clifford identity for {3, 0}"
"PASS: ""barsigma-sigma Clifford identity for {3, 0}"
"PASS: ""sigma-barsigma Clifford identity for {3, 1}"
"PASS: ""barsigma-sigma Clifford identity for {3, 1}"
"PASS: ""sigma-barsigma Clifford identity for {3, 2}"
"PASS: ""barsigma-sigma Clifford identity for {3, 2}"
"PASS: ""sigma-barsigma Clifford identity for {3, 3}"
"PASS: ""barsigma-sigma Clifford identity for {3, 3}"
"PASS: ""Raising both spinor indices of sigma gives transposed barsigma"
"PASS: ""Lowering both spinor indices of barsigma gives transposed sigma"
"PASS: ""Vector raising reverses the exact sigma and barsigma lowering"
"PASS: ""Lorentz generators are antisymmetric"
"PASS: ""Chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Anti-chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Chiral Lorentz-generator trace has the manuscript -i epsilon sign"
"PASS: ""Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign"
"PASS: the chiral trace parity-odd sign is the one that yields ""-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
"PASS: ""sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector"
"PASS: ""barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 1}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 2}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 2}"
"PASS: ""Summed flat mixed torsion equation for {1, 1}"
"PASS: ""Summed flat mixed torsion equation for {1, 2}"
"PASS: ""Summed flat mixed torsion equation for {2, 1}"
"PASS: ""Summed flat mixed torsion equation for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 3}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 8}"
"PASS: ""Chiral-coordinate coframe and dual frame are exact two-sided inverses"
"PASS: ""Chiral dual basis gives the manuscript +2i D_alpha shift"
"PASS: ""Path pullback identity E^A D_A=d/ds on a generic exact superfield"
"PASS: every unified Lorentzian convention-preflight assertion ""vanished exactly coefficient by coefficient."
"Notebook 00 completed."
"Notebook 06: exact finite-Stokes tangent variation, bounded point ""derivative, graded chain rules, and zero-mode product rules."
"CONVENTION: deltaSigma_AB=T_AB^C delta_C-[delta_A,delta_B}_o ""and the native I--T Lorentzian fingerprint are used."
"PASS: ""Primitive coordinate variation gives delta E^A=d_s xi^A+E^B xi^C T_CB^A"
"DERIVED TANGENT VARIATION: delta E^A = partial_s xi^A + ""E^B xi^C T_CB^A."
"PASS: ""Finite Stokes density has no surviving bounded-variation jump"
"PASS: ""Point derivative of every ordinary function of a finite Stokes functional vanishes"
"PASS: ""Point derivative of Exp[rho S] vanishes for an unrestricted complex rho"
"PASS: ""Graded Hessian cancellation for parities {0, 0}"
"PASS: ""Graded Hessian cancellation for parities {0, 1}"
"PASS: ""Graded Hessian cancellation for parities {1, 0}"
"PASS: ""Graded Hessian cancellation for parities {1, 1}"
"PASS: ""Area-derivative chain rule follows after the graded Hessian residual vanishes"
"PASS: ""Local I--T operator chain rule after the bounded endpoint identity"
"PASS: ""POOC product rule has no singular mixed term for a finite-Stokes scalar"
"PASS: ""A common zero mode gives L_pm(Exp[rho S] W)=Exp[rho S] L_pm W"
"PASS: ""Several simultaneous zero modes annihilate an arbitrary composite f(S_1,...,S_m)"
"PASS: ""Several simultaneous zero modes allow independent unrestricted complex rho_r"
"STRUCTURAL INPUT: finiteness of the local Stokes density and the ""existence of the bounded ordered-contour limit are analytic assumptions."
"PASS: all finite-Stokes, Hessian, local-chain, product, complex-rho, ""and simultaneous-zero-mode identities vanish exactly."
"Notebook 06 completed."
FINISH_UTC=2026-08-03T02:45:03Z
EXIT_STATUS=0
STATUS=PASS
===== END 06_FiniteStokes_Leibniz_Analytic.wl =====


file=07_DifferentiatedKernel_Sewing_Analytic.wl
start=2026-08-03T02:45:03Z
finish=2026-08-03T02:45:17Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=d505fb228199c5c3d11290152f992a8a19bcae129ad581a3854ea7271aa49726
exit=0
status=PASS

===== BEGIN 07_DifferentiatedKernel_Sewing_Analytic.wl =====
START_UTC=2026-08-03T02:45:03Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=d505fb228199c5c3d11290152f992a8a19bcae129ad581a3854ea7271aa49726
"Notebook 00: unified I--T Lorentzian conventions."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ""epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
"CONVENTION: all calculations are exact and coefficient-by-coefficient; ""no random substitutions, floating-point values, or numerical samples."
"PASS: ""Lorentz metric is its exact inverse"
"PASS: ""Undotted epsilon tensors obey both inverse identities"
"PASS: ""Dotted epsilon tensors obey both inverse identities"
"PASS: ""Spinor epsilon components are epsilon^12=epsilon_21=+1"
"PASS: ""Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1"
"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ""sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
"PASS: ""sigma-barsigma Clifford identity for {0, 0}"
"PASS: ""barsigma-sigma Clifford identity for {0, 0}"
"PASS: ""sigma-barsigma Clifford identity for {0, 1}"
"PASS: ""barsigma-sigma Clifford identity for {0, 1}"
"PASS: ""sigma-barsigma Clifford identity for {0, 2}"
"PASS: ""barsigma-sigma Clifford identity for {0, 2}"
"PASS: ""sigma-barsigma Clifford identity for {0, 3}"
"PASS: ""barsigma-sigma Clifford identity for {0, 3}"
"PASS: ""sigma-barsigma Clifford identity for {1, 0}"
"PASS: ""barsigma-sigma Clifford identity for {1, 0}"
"PASS: ""sigma-barsigma Clifford identity for {1, 1}"
"PASS: ""barsigma-sigma Clifford identity for {1, 1}"
"PASS: ""sigma-barsigma Clifford identity for {1, 2}"
"PASS: ""barsigma-sigma Clifford identity for {1, 2}"
"PASS: ""sigma-barsigma Clifford identity for {1, 3}"
"PASS: ""barsigma-sigma Clifford identity for {1, 3}"
"PASS: ""sigma-barsigma Clifford identity for {2, 0}"
"PASS: ""barsigma-sigma Clifford identity for {2, 0}"
"PASS: ""sigma-barsigma Clifford identity for {2, 1}"
"PASS: ""barsigma-sigma Clifford identity for {2, 1}"
"PASS: ""sigma-barsigma Clifford identity for {2, 2}"
"PASS: ""barsigma-sigma Clifford identity for {2, 2}"
"PASS: ""sigma-barsigma Clifford identity for {2, 3}"
"PASS: ""barsigma-sigma Clifford identity for {2, 3}"
"PASS: ""sigma-barsigma Clifford identity for {3, 0}"
"PASS: ""barsigma-sigma Clifford identity for {3, 0}"
"PASS: ""sigma-barsigma Clifford identity for {3, 1}"
"PASS: ""barsigma-sigma Clifford identity for {3, 1}"
"PASS: ""sigma-barsigma Clifford identity for {3, 2}"
"PASS: ""barsigma-sigma Clifford identity for {3, 2}"
"PASS: ""sigma-barsigma Clifford identity for {3, 3}"
"PASS: ""barsigma-sigma Clifford identity for {3, 3}"
"PASS: ""Raising both spinor indices of sigma gives transposed barsigma"
"PASS: ""Lowering both spinor indices of barsigma gives transposed sigma"
"PASS: ""Vector raising reverses the exact sigma and barsigma lowering"
"PASS: ""Lorentz generators are antisymmetric"
"PASS: ""Chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Anti-chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Chiral Lorentz-generator trace has the manuscript -i epsilon sign"
"PASS: ""Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign"
"PASS: the chiral trace parity-odd sign is the one that yields ""-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
"PASS: ""sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector"
"PASS: ""barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 1}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 2}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 2}"
"PASS: ""Summed flat mixed torsion equation for {1, 1}"
"PASS: ""Summed flat mixed torsion equation for {1, 2}"
"PASS: ""Summed flat mixed torsion equation for {2, 1}"
"PASS: ""Summed flat mixed torsion equation for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 3}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 8}"
"PASS: ""Chiral-coordinate coframe and dual frame are exact two-sided inverses"
"PASS: ""Chiral dual basis gives the manuscript +2i D_alpha shift"
"PASS: ""Path pullback identity E^A D_A=d/ds on a generic exact superfield"
"PASS: every unified Lorentzian convention-preflight assertion ""vanished exactly coefficient by coefficient."
"Notebook 00 completed."
"Notebook 07: exact differentiated-contact kernel in the chiral and ""anti-chiral sectors."
"PARITY: Delta and Phi are even; P and Q are odd left operators; ""rho is an unrestricted complex scalar."
"ANALYTIC INPUT, NOT AUTOMATED: exact surface-area additivity and ""the finite-Stokes argument establish the four contact conditions ""for the regulated contour family."
"PASS: ""Delta and Phi are even and P,Q are odd"
"PASS: ""The anti-chiral dotted-index mirror has the same parities"
"PASS: ""Exact exponential chain rule in the chiral sector"
"PASS: ""Exact exponential chain rule in the anti-chiral sector"
"PASS: ""Chiral P_s Q_t sector: graded derivation gives exactly the four manuscript terms"
"PASS: ""Chiral P_s Q_t sector: the undifferentiated P Q Phi term cancels"
"PASS: ""Chiral P_s Q_t sector: Delta=P Delta=Q Delta=P Q Delta=0 cancels the correction"
"Chiral P_s Q_t sector"" derived four-term bracket = "Phi*pqDelta*rho + Phi*rho^2*ExteriorMonomial[pDelta, qDelta] + rho*ExteriorMonomial[pDelta, qPhi] - rho*ExteriorMonomial[qDelta, pPhi]
"PASS: ""Anti-chiral dotted-index mirror: graded derivation gives exactly the four manuscript terms"
"PASS: ""Anti-chiral dotted-index mirror: the undifferentiated P Q Phi term cancels"
"PASS: ""Anti-chiral dotted-index mirror: Delta=P Delta=Q Delta=P Q Delta=0 cancels the correction"
"Anti-chiral dotted-index mirror"" derived four-term bracket = "PhiBar*pqDeltaBar*rho + PhiBar*rho^2*ExteriorMonomial[pDeltaBar, qDeltaBar] + rho*ExteriorMonomial[pDeltaBar, qPhiBar] - rho*ExteriorMonomial[qDeltaBar, pPhiBar]
"PASS: ""Both exact sector residuals have an empty Grassmann basis support"
"PASS: ""The derivation imposes no reality condition on rho"
"MANUSCRIPT CONDITIONS USED: Delta=0, P Delta=0, Q Delta=0, ""and P Q Delta=0 (and the dotted-index mirror)."
"ANALYTIC INPUT, NOT AUTOMATED: the BV shrinking-interval theorem, ""surface existence, exact geodesic partition, and the endpoint ""finite-Stokes proof are not consequences of this finite calculation."
"PASS: both differentiated-contact corrections vanish exactly, ""coefficient by coefficient in the Grassmann basis."
"Notebook 07 completed."
FINISH_UTC=2026-08-03T02:45:17Z
EXIT_STATUS=0
STATUS=PASS
===== END 07_DifferentiatedKernel_Sewing_Analytic.wl =====


file=08_LorentzianHodge_Boundary_Analytic.wl
start=2026-08-03T02:45:17Z
finish=2026-08-03T02:45:32Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=5fa9e4bed5629a1dec7dcb47e330c731decb942c297d466909b8335ea2055770
exit=0
status=PASS

===== BEGIN 08_LorentzianHodge_Boundary_Analytic.wl =====
START_UTC=2026-08-03T02:45:17Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=5fa9e4bed5629a1dec7dcb47e330c731decb942c297d466909b8335ea2055770
"Notebook 00: unified I--T Lorentzian conventions."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ""epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
"CONVENTION: all calculations are exact and coefficient-by-coefficient; ""no random substitutions, floating-point values, or numerical samples."
"PASS: ""Lorentz metric is its exact inverse"
"PASS: ""Undotted epsilon tensors obey both inverse identities"
"PASS: ""Dotted epsilon tensors obey both inverse identities"
"PASS: ""Spinor epsilon components are epsilon^12=epsilon_21=+1"
"PASS: ""Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1"
"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ""sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
"PASS: ""sigma-barsigma Clifford identity for {0, 0}"
"PASS: ""barsigma-sigma Clifford identity for {0, 0}"
"PASS: ""sigma-barsigma Clifford identity for {0, 1}"
"PASS: ""barsigma-sigma Clifford identity for {0, 1}"
"PASS: ""sigma-barsigma Clifford identity for {0, 2}"
"PASS: ""barsigma-sigma Clifford identity for {0, 2}"
"PASS: ""sigma-barsigma Clifford identity for {0, 3}"
"PASS: ""barsigma-sigma Clifford identity for {0, 3}"
"PASS: ""sigma-barsigma Clifford identity for {1, 0}"
"PASS: ""barsigma-sigma Clifford identity for {1, 0}"
"PASS: ""sigma-barsigma Clifford identity for {1, 1}"
"PASS: ""barsigma-sigma Clifford identity for {1, 1}"
"PASS: ""sigma-barsigma Clifford identity for {1, 2}"
"PASS: ""barsigma-sigma Clifford identity for {1, 2}"
"PASS: ""sigma-barsigma Clifford identity for {1, 3}"
"PASS: ""barsigma-sigma Clifford identity for {1, 3}"
"PASS: ""sigma-barsigma Clifford identity for {2, 0}"
"PASS: ""barsigma-sigma Clifford identity for {2, 0}"
"PASS: ""sigma-barsigma Clifford identity for {2, 1}"
"PASS: ""barsigma-sigma Clifford identity for {2, 1}"
"PASS: ""sigma-barsigma Clifford identity for {2, 2}"
"PASS: ""barsigma-sigma Clifford identity for {2, 2}"
"PASS: ""sigma-barsigma Clifford identity for {2, 3}"
"PASS: ""barsigma-sigma Clifford identity for {2, 3}"
"PASS: ""sigma-barsigma Clifford identity for {3, 0}"
"PASS: ""barsigma-sigma Clifford identity for {3, 0}"
"PASS: ""sigma-barsigma Clifford identity for {3, 1}"
"PASS: ""barsigma-sigma Clifford identity for {3, 1}"
"PASS: ""sigma-barsigma Clifford identity for {3, 2}"
"PASS: ""barsigma-sigma Clifford identity for {3, 2}"
"PASS: ""sigma-barsigma Clifford identity for {3, 3}"
"PASS: ""barsigma-sigma Clifford identity for {3, 3}"
"PASS: ""Raising both spinor indices of sigma gives transposed barsigma"
"PASS: ""Lowering both spinor indices of barsigma gives transposed sigma"
"PASS: ""Vector raising reverses the exact sigma and barsigma lowering"
"PASS: ""Lorentz generators are antisymmetric"
"PASS: ""Chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Anti-chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Chiral Lorentz-generator trace has the manuscript -i epsilon sign"
"PASS: ""Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign"
"PASS: the chiral trace parity-odd sign is the one that yields ""-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
"PASS: ""sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector"
"PASS: ""barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 1}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 2}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 2}"
"PASS: ""Summed flat mixed torsion equation for {1, 1}"
"PASS: ""Summed flat mixed torsion equation for {1, 2}"
"PASS: ""Summed flat mixed torsion equation for {2, 1}"
"PASS: ""Summed flat mixed torsion equation for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 3}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 8}"
"PASS: ""Chiral-coordinate coframe and dual frame are exact two-sided inverses"
"PASS: ""Chiral dual basis gives the manuscript +2i D_alpha shift"
"PASS: ""Path pullback identity E^A D_A=d/ds on a generic exact superfield"
"PASS: every unified Lorentzian convention-preflight assertion ""vanished exactly coefficient by coefficient."
"Notebook 00 completed."
"Notebook 08: exact Lorentzian Hodge projection, simple-bivector ""norm, stationary boundary factor, and area current."
"CONVENTION: eta=diag(-1,+1,+1,+1), epsilon^0123=+1, ""epsilon_0123=-1, and P_chi=(1+i chi star)/2."
"PASS: ""Lorentzian star^2=-1 on the generic simple bivector component {0, 1}"
"PASS: ""Lorentzian star^2=-1 on the generic simple bivector component {0, 2}"
"PASS: ""Lorentzian star^2=-1 on the generic simple bivector component {0, 3}"
"PASS: ""Lorentzian star^2=-1 on the generic simple bivector component {1, 2}"
"PASS: ""Lorentzian star^2=-1 on the generic simple bivector component {1, 3}"
"PASS: ""Lorentzian star^2=-1 on the generic simple bivector component {2, 3}"
"PASS: ""P_chi^2=P_chi for {-1, 0, 1}"
"PASS: ""Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""P_chi^2=P_chi for {-1, 0, 2}"
"PASS: ""Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""P_chi^2=P_chi for {-1, 0, 3}"
"PASS: ""Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""P_chi^2=P_chi for {-1, 1, 2}"
"PASS: ""Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""P_chi^2=P_chi for {-1, 1, 3}"
"PASS: ""Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""P_chi^2=P_chi for {-1, 2, 3}"
"PASS: ""Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""P_chi^2=P_chi for {1, 0, 1}"
"PASS: ""Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for {1, 0, 1}"
"PASS: ""P_chi^2=P_chi for {1, 0, 2}"
"PASS: ""Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for {1, 0, 2}"
"PASS: ""P_chi^2=P_chi for {1, 0, 3}"
"PASS: ""Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for {1, 0, 3}"
"PASS: ""P_chi^2=P_chi for {1, 1, 2}"
"PASS: ""Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for {1, 1, 2}"
"PASS: ""P_chi^2=P_chi for {1, 1, 3}"
"PASS: ""Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for {1, 1, 3}"
"PASS: ""P_chi^2=P_chi for {1, 2, 3}"
"PASS: ""Direct Sigma=2 P_chi B has Hodge eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Simple bivector norm B_ab B^ab=2 det h"
"PASS: ""Simple bivector has B dot star(B)=0"
"PASS: ""Lorentzian star reverses the two-form norm"
"PASS: ""Projected simple-bivector norm (1/2) Sigma^2=B^2 for chi=-1"
"PASS: ""Projected simple-bivector norm (1/2) Sigma^2=B^2 for chi=1"
"PASS: ""Projected Lorentzian density obeys L_chi^2=-2 det h"
"PASS: ""Variation of -L gives Sigma dot deltaB divided by L"
"PASS: ""The two indexed terms in delta B give the boundary factor two"
"PASS: ""Stationary boundary variation has coefficient 2 Sigma_ab E^b/L"
"PASS: ""Stokes index order fixes Omega_ab=-2 Sigma_ab/L for {-1, 0, 1}"
"PASS: ""Area current obeys star Omega=-i chi Omega for {-1, 0, 1}"
"PASS: ""Stokes index order fixes Omega_ab=-2 Sigma_ab/L for {-1, 0, 2}"
"PASS: ""Area current obeys star Omega=-i chi Omega for {-1, 0, 2}"
"PASS: ""Stokes index order fixes Omega_ab=-2 Sigma_ab/L for {-1, 0, 3}"
"PASS: ""Area current obeys star Omega=-i chi Omega for {-1, 0, 3}"
"PASS: ""Stokes index order fixes Omega_ab=-2 Sigma_ab/L for {-1, 1, 2}"
"PASS: ""Area current obeys star Omega=-i chi Omega for {-1, 1, 2}"
"PASS: ""Stokes index order fixes Omega_ab=-2 Sigma_ab/L for {-1, 1, 3}"
"PASS: ""Area current obeys star Omega=-i chi Omega for {-1, 1, 3}"
"PASS: ""Stokes index order fixes Omega_ab=-2 Sigma_ab/L for {-1, 2, 3}"
"PASS: ""Area current obeys star Omega=-i chi Omega for {-1, 2, 3}"
"PASS: ""Stokes index order fixes Omega_ab=-2 Sigma_ab/L for {1, 0, 1}"
"PASS: ""Area current obeys star Omega=-i chi Omega for {1, 0, 1}"
"PASS: ""Stokes index order fixes Omega_ab=-2 Sigma_ab/L for {1, 0, 2}"
"PASS: ""Area current obeys star Omega=-i chi Omega for {1, 0, 2}"
"PASS: ""Stokes index order fixes Omega_ab=-2 Sigma_ab/L for {1, 0, 3}"
"PASS: ""Area current obeys star Omega=-i chi Omega for {1, 0, 3}"
"PASS: ""Stokes index order fixes Omega_ab=-2 Sigma_ab/L for {1, 1, 2}"
"PASS: ""Area current obeys star Omega=-i chi Omega for {1, 1, 2}"
"PASS: ""Stokes index order fixes Omega_ab=-2 Sigma_ab/L for {1, 1, 3}"
"PASS: ""Area current obeys star Omega=-i chi Omega for {1, 1, 3}"
"PASS: ""Stokes index order fixes Omega_ab=-2 Sigma_ab/L for {1, 2, 3}"
"PASS: ""Area current obeys star Omega=-i chi Omega for {1, 2, 3}"
"FINAL HODGE OUTPUT: Sigma^(chi)=B+i chi star(B), ""Omega^(chi)=-2 Sigma^(chi)/L_chi, and star(Omega)=-i chi Omega."
"STRUCTURAL INPUT: stationarity removes the bulk term; the square-root ""branch is selected by continuation from a real timelike surface."
"PASS: every Lorentzian Hodge, norm, indexed variation, boundary-factor, ""and area-current coefficient vanishes exactly."
"Notebook 08 completed."
FINISH_UTC=2026-08-03T02:45:32Z
EXIT_STATUS=0
STATUS=PASS
===== END 08_LorentzianHodge_Boundary_Analytic.wl =====


file=09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl
start=2026-08-03T02:45:32Z
finish=2026-08-03T02:45:47Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=ffb1add86c8abcfeb5987d835c51d1644ca3faeac4cdbec0ea550620ef04f2b7
exit=0
status=PASS

===== BEGIN 09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl =====
START_UTC=2026-08-03T02:45:32Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=ffb1add86c8abcfeb5987d835c51d1644ca3faeac4cdbec0ea550620ef04f2b7
"Notebook 00: unified I--T Lorentzian conventions."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ""epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
"CONVENTION: all calculations are exact and coefficient-by-coefficient; ""no random substitutions, floating-point values, or numerical samples."
"PASS: ""Lorentz metric is its exact inverse"
"PASS: ""Undotted epsilon tensors obey both inverse identities"
"PASS: ""Dotted epsilon tensors obey both inverse identities"
"PASS: ""Spinor epsilon components are epsilon^12=epsilon_21=+1"
"PASS: ""Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1"
"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ""sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
"PASS: ""sigma-barsigma Clifford identity for {0, 0}"
"PASS: ""barsigma-sigma Clifford identity for {0, 0}"
"PASS: ""sigma-barsigma Clifford identity for {0, 1}"
"PASS: ""barsigma-sigma Clifford identity for {0, 1}"
"PASS: ""sigma-barsigma Clifford identity for {0, 2}"
"PASS: ""barsigma-sigma Clifford identity for {0, 2}"
"PASS: ""sigma-barsigma Clifford identity for {0, 3}"
"PASS: ""barsigma-sigma Clifford identity for {0, 3}"
"PASS: ""sigma-barsigma Clifford identity for {1, 0}"
"PASS: ""barsigma-sigma Clifford identity for {1, 0}"
"PASS: ""sigma-barsigma Clifford identity for {1, 1}"
"PASS: ""barsigma-sigma Clifford identity for {1, 1}"
"PASS: ""sigma-barsigma Clifford identity for {1, 2}"
"PASS: ""barsigma-sigma Clifford identity for {1, 2}"
"PASS: ""sigma-barsigma Clifford identity for {1, 3}"
"PASS: ""barsigma-sigma Clifford identity for {1, 3}"
"PASS: ""sigma-barsigma Clifford identity for {2, 0}"
"PASS: ""barsigma-sigma Clifford identity for {2, 0}"
"PASS: ""sigma-barsigma Clifford identity for {2, 1}"
"PASS: ""barsigma-sigma Clifford identity for {2, 1}"
"PASS: ""sigma-barsigma Clifford identity for {2, 2}"
"PASS: ""barsigma-sigma Clifford identity for {2, 2}"
"PASS: ""sigma-barsigma Clifford identity for {2, 3}"
"PASS: ""barsigma-sigma Clifford identity for {2, 3}"
"PASS: ""sigma-barsigma Clifford identity for {3, 0}"
"PASS: ""barsigma-sigma Clifford identity for {3, 0}"
"PASS: ""sigma-barsigma Clifford identity for {3, 1}"
"PASS: ""barsigma-sigma Clifford identity for {3, 1}"
"PASS: ""sigma-barsigma Clifford identity for {3, 2}"
"PASS: ""barsigma-sigma Clifford identity for {3, 2}"
"PASS: ""sigma-barsigma Clifford identity for {3, 3}"
"PASS: ""barsigma-sigma Clifford identity for {3, 3}"
"PASS: ""Raising both spinor indices of sigma gives transposed barsigma"
"PASS: ""Lowering both spinor indices of barsigma gives transposed sigma"
"PASS: ""Vector raising reverses the exact sigma and barsigma lowering"
"PASS: ""Lorentz generators are antisymmetric"
"PASS: ""Chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Anti-chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Chiral Lorentz-generator trace has the manuscript -i epsilon sign"
"PASS: ""Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign"
"PASS: the chiral trace parity-odd sign is the one that yields ""-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
"PASS: ""sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector"
"PASS: ""barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 1}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 2}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 2}"
"PASS: ""Summed flat mixed torsion equation for {1, 1}"
"PASS: ""Summed flat mixed torsion equation for {1, 2}"
"PASS: ""Summed flat mixed torsion equation for {2, 1}"
"PASS: ""Summed flat mixed torsion equation for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 3}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 8}"
"PASS: ""Chiral-coordinate coframe and dual frame are exact two-sided inverses"
"PASS: ""Chiral dual basis gives the manuscript +2i D_alpha shift"
"PASS: ""Path pullback identity E^A D_A=d/ds on a generic exact superfield"
"PASS: every unified Lorentzian convention-preflight assertion ""vanished exactly coefficient by coefficient."
"Notebook 00 completed."
"Notebook 09: exact Lorentzian SHD torsion-Bianchi components, ""I--T zero modes, and Super-Weierstrass identities."
"CONVENTION: the abstract Bianchi calculation uses the normalized ""bispinor frame with T_(alpha,dotalpha)^(beta,dotbeta)=""-2 i delta_alpha^beta delta_dotalpha^dotbeta; explicit vector ""contractions use the native Notebook 00 sigma matrices."
"PASS: ""All nontrivial chiral torsion-Bianchi spinor families vanish"
"PASS: ""Three-vector chiral Bianchi residual reduces exactly to current conservation"
"PASS: ""All nontrivial anti-chiral torsion-Bianchi spinor families vanish"
"PASS: ""Three-vector anti-chiral Bianchi residual reduces exactly to current conservation"
"PASS: ""RC3 chiral Lorentz two-form has one exact sigma-frame solution"
"PASS: ""RC3 anti-chiral Lorentz two-form has one exact sigma-frame solution"
"PASS: ""RC3 chiral vector two-form reconstructs every OmegaP[v,v] component"
"PASS: ""RC3 anti-chiral vector two-form reconstructs every OmegaM[v,v] component"
"PASS: ""RC3 chiral current has one exact Lorentzian Hodge eigenvalue"
"PASS: ""RC3 anti-chiral current has the conjugate Lorentzian Hodge eigenvalue"
"PASS: ""RC3 dotted chiral-coordinate coframe sign is exactly minus one"
"PASS: ""RC3 chiral mixed area component has one exact native-frame solution"
"PASS: ""RC3 anti-chiral mixed area component has one exact native-frame solution"
"PASS: ""RC3 solved chiral mixed component equals the native I-T expression componentwise"
"PASS: ""RC3 solved anti-chiral mixed component equals its native I-T expression componentwise"
"PASS: ""RC3 chiral mixed tensor is exactly the existing ordered-Bianchi family"
"PASS: ""RC3 anti-chiral mixed tensor is exactly the existing ordered-Bianchi family"
"PASS: ""RC3 chiral pure-vector and mixed equations use one BianchiP system"
"PASS: ""RC3 anti-chiral pure-vector and mixed equations use one BianchiM system"
"PASS: ""RC3 exact chiral Bianchi contraction derives SDW-DW in every component"
"PASS: ""RC3 exact anti-chiral Bianchi contraction derives SBDW-BDWb in every component"
"PASS: ""RC3 full chiral mixed Bianchi tensor vanishes under its derived rules"
"PASS: ""RC3 full anti-chiral mixed Bianchi tensor vanishes under its derived rules"
"PASS: ""RC3 chiral epsilon divergence vanishes from the derived mixed Bianchi rules"
"PASS: ""RC3 anti-chiral epsilon divergence vanishes from its independently derived rules"
"PASS: ""RC3 all chiral sigma-contraction coefficients equal (i/4) epsilon"
"PASS: ""RC3 all anti-chiral sigma-contraction coefficients equal -(i/4) epsilon"
"PASS: ""RC3 direct chiral I-T operator is +(i/4) times the derived epsilon divergence"
"PASS: ""RC3 direct anti-chiral I-T operator is -(i/4) times its derived epsilon divergence"
"PASS: ""RC3 direct chiral I-T projection vanishes without a zero-mode rewrite rule"
"PASS: ""RC3 direct anti-chiral I-T projection vanishes without a zero-mode rewrite rule"
"PASS: ""RC3 every anti-I-T mixed component of the chiral current is identically zero"
"PASS: ""RC3 every chiral-I-T mixed component of the anti-chiral current is identically zero"
"PASS: ""RC3 crossed anti-chiral operator on the chiral current vanishes componentwise"
"PASS: ""RC3 crossed chiral operator on the anti-chiral current vanishes componentwise"
"PASS: ""RC3 no uncontracted Weyl-current residual remains"
"RC3 HODGE EIGENVALUES: plus="-I", minus="I"."
"RC3 DIRECT CONTRACTIONS: Lplus=(i/4) epsilon.DW=0; ""Lminus=-(i/4) epsilonDot.BDWb=0."
"RC3 CROSSED CONTRACTIONS: Lminus Splus=0 and Lplus Sminus=0 ""because the opposite mixed components of OmegaP/OmegaM vanish exactly."
"PASS: ""RC3 generated Hodge-I-T TeX byte-for-byte text round-trip"
"PASS: ""RC3 exact Hodge-I-T internal data round-trip through TeX"
"PASS: ""RC3 generated Hodge-I-T block contains every exact equation label once"
"PASS: ""RC3 generated Hodge-I-T block contains no fail-closed marker"
"RC3 TEX EXPORT: ""/Users/amigdal/Downloads/SYM_Analytic_Notebooks/SYM_Loop_Equation_I-T_Lorentzian_RC3_20260802/anc/HodgeITContraction_RC3.tex"" (native direct/crossed contractions; read-back PASS)."
"PASS: ""Null-bispinor rank-one factorization has zero determinant"
"PASS: ""Factorized first Super-Weierstrass tangent is Lorentz-null"
"PASS: ""Factorized second Super-Weierstrass tangent is Lorentz-null"
"PASS: ""Super-Weierstrass induced bivector lies in the projected Hodge sector for {-1, 0, 1}"
"PASS: ""Super-Weierstrass induced bivector lies in the projected Hodge sector for {-1, 0, 2}"
"PASS: ""Super-Weierstrass induced bivector lies in the projected Hodge sector for {-1, 0, 3}"
"PASS: ""Super-Weierstrass induced bivector lies in the projected Hodge sector for {-1, 1, 2}"
"PASS: ""Super-Weierstrass induced bivector lies in the projected Hodge sector for {-1, 1, 3}"
"PASS: ""Super-Weierstrass induced bivector lies in the projected Hodge sector for {-1, 2, 3}"
"PASS: ""Super-Weierstrass induced bivector lies in the projected Hodge sector for {1, 0, 1}"
"PASS: ""Super-Weierstrass induced bivector lies in the projected Hodge sector for {1, 0, 2}"
"PASS: ""Super-Weierstrass induced bivector lies in the projected Hodge sector for {1, 0, 3}"
"PASS: ""Super-Weierstrass induced bivector lies in the projected Hodge sector for {1, 1, 2}"
"PASS: ""Super-Weierstrass induced bivector lies in the projected Hodge sector for {1, 1, 3}"
"PASS: ""Super-Weierstrass induced bivector lies in the projected Hodge sector for {1, 2, 3}"
"STRUCTURAL INPUT: global analytic existence/Hardy decomposition, ""functional integrability of the loop-space one-form, and conjugate ""branch selection are not proved by finite tensor algebra."
"PASS: all SHD Bianchi components, current-conservation reductions, ""direct/crossed I--T zero modes, and Super-Weierstrass identities pass exactly."
"Notebook 09 completed."
FINISH_UTC=2026-08-03T02:45:47Z
EXIT_STATUS=0
STATUS=PASS
===== END 09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl =====


file=10_StaticRectangle_Reality_Analytic.wl
start=2026-08-03T02:45:47Z
finish=2026-08-03T02:46:01Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=30c7754e627a824a19a8bcf91bbb063a883a3c563c9ea9495b61322aebc2f7b1
exit=0
status=PASS

===== BEGIN 10_StaticRectangle_Reality_Analytic.wl =====
START_UTC=2026-08-03T02:45:47Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=30c7754e627a824a19a8bcf91bbb063a883a3c563c9ea9495b61322aebc2f7b1
"Notebook 00: unified I--T Lorentzian conventions."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ""epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
"CONVENTION: all calculations are exact and coefficient-by-coefficient; ""no random substitutions, floating-point values, or numerical samples."
"PASS: ""Lorentz metric is its exact inverse"
"PASS: ""Undotted epsilon tensors obey both inverse identities"
"PASS: ""Dotted epsilon tensors obey both inverse identities"
"PASS: ""Spinor epsilon components are epsilon^12=epsilon_21=+1"
"PASS: ""Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1"
"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ""sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
"PASS: ""sigma-barsigma Clifford identity for {0, 0}"
"PASS: ""barsigma-sigma Clifford identity for {0, 0}"
"PASS: ""sigma-barsigma Clifford identity for {0, 1}"
"PASS: ""barsigma-sigma Clifford identity for {0, 1}"
"PASS: ""sigma-barsigma Clifford identity for {0, 2}"
"PASS: ""barsigma-sigma Clifford identity for {0, 2}"
"PASS: ""sigma-barsigma Clifford identity for {0, 3}"
"PASS: ""barsigma-sigma Clifford identity for {0, 3}"
"PASS: ""sigma-barsigma Clifford identity for {1, 0}"
"PASS: ""barsigma-sigma Clifford identity for {1, 0}"
"PASS: ""sigma-barsigma Clifford identity for {1, 1}"
"PASS: ""barsigma-sigma Clifford identity for {1, 1}"
"PASS: ""sigma-barsigma Clifford identity for {1, 2}"
"PASS: ""barsigma-sigma Clifford identity for {1, 2}"
"PASS: ""sigma-barsigma Clifford identity for {1, 3}"
"PASS: ""barsigma-sigma Clifford identity for {1, 3}"
"PASS: ""sigma-barsigma Clifford identity for {2, 0}"
"PASS: ""barsigma-sigma Clifford identity for {2, 0}"
"PASS: ""sigma-barsigma Clifford identity for {2, 1}"
"PASS: ""barsigma-sigma Clifford identity for {2, 1}"
"PASS: ""sigma-barsigma Clifford identity for {2, 2}"
"PASS: ""barsigma-sigma Clifford identity for {2, 2}"
"PASS: ""sigma-barsigma Clifford identity for {2, 3}"
"PASS: ""barsigma-sigma Clifford identity for {2, 3}"
"PASS: ""sigma-barsigma Clifford identity for {3, 0}"
"PASS: ""barsigma-sigma Clifford identity for {3, 0}"
"PASS: ""sigma-barsigma Clifford identity for {3, 1}"
"PASS: ""barsigma-sigma Clifford identity for {3, 1}"
"PASS: ""sigma-barsigma Clifford identity for {3, 2}"
"PASS: ""barsigma-sigma Clifford identity for {3, 2}"
"PASS: ""sigma-barsigma Clifford identity for {3, 3}"
"PASS: ""barsigma-sigma Clifford identity for {3, 3}"
"PASS: ""Raising both spinor indices of sigma gives transposed barsigma"
"PASS: ""Lowering both spinor indices of barsigma gives transposed sigma"
"PASS: ""Vector raising reverses the exact sigma and barsigma lowering"
"PASS: ""Lorentz generators are antisymmetric"
"PASS: ""Chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Anti-chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Chiral Lorentz-generator trace has the manuscript -i epsilon sign"
"PASS: ""Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign"
"PASS: the chiral trace parity-odd sign is the one that yields ""-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
"PASS: ""sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector"
"PASS: ""barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 1}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 2}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 2}"
"PASS: ""Summed flat mixed torsion equation for {1, 1}"
"PASS: ""Summed flat mixed torsion equation for {1, 2}"
"PASS: ""Summed flat mixed torsion equation for {2, 1}"
"PASS: ""Summed flat mixed torsion equation for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 3}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 8}"
"PASS: ""Chiral-coordinate coframe and dual frame are exact two-sided inverses"
"PASS: ""Chiral dual basis gives the manuscript +2i D_alpha shift"
"PASS: ""Path pullback identity E^A D_A=d/ds on a generic exact superfield"
"PASS: every unified Lorentzian convention-preflight assertion ""vanished exactly coefficient by coefficient."
"Notebook 00 completed."
"Notebook 10: exact timelike rectangle normalization, conjugate-branch ""reality, Wilson phase, and positive static energy."
"CONVENTION: S_chi=-Integral L_chi, ""L_chi=Sqrt[2] Sqrt[-det h], and W=Exp[i Phi_SHD]."
"PASS: ""Timelike rectangle has induced metric diag(-1,+1)"
"PASS: ""Timelike rectangle has det h=-1"
"PASS: ""Lorentzian projected density is L_chi=Sqrt[2] on the unit rectangle"
"PASS: ""Both Hodge branches give S_chi=-Sqrt[2] T L"
"PASS: ""Conjugate Hodge branches give a real Phi_SHD"
"PASS: ""Phi_SHD has exactly zero imaginary part for real branch coordinates"
"PASS: ""The conjugate-pair rectangle phase is Phi_SHD=-sigma L T"
"PASS: ""The rectangle Phi_SHD is exactly real"
"PASS: ""W[C_(T,L)] is Exp[-i sigma L T]"
"PASS: ""The Lorentzian rectangle factor is a pure phase"
"PASS: ""The phase derivative gives E(L)=sigma L"
"PASS: ""E(L)>0 on the selected physical branch sigma>0 and L>0"
"STRUCTURAL INPUT: positivity selects the real conjugate branch with ""sigma>0; the hierarchy does not determine this sign."
"FINAL STATIC OUTPUT: Phi_SHD=-sigma L T, ""W=Exp[-i sigma L T], and E(L)=sigma L>0."
"PASS: every rectangle metric, normalization, reality, phase, and ""energy coefficient was verified exactly."
"Notebook 10 completed."
FINISH_UTC=2026-08-03T02:46:01Z
EXIT_STATUS=0
STATUS=PASS
===== END 10_StaticRectangle_Reality_Analytic.wl =====


file=11_SurfaceGeodesic_Contact_Normalization_Analytic.wl
start=2026-08-03T02:46:01Z
finish=2026-08-03T02:46:15Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=f14d066d84f5007f2dce3cccb398d3544ba38e29bbeb0ba4647fe4f1935edddd
exit=0
status=PASS

===== BEGIN 11_SurfaceGeodesic_Contact_Normalization_Analytic.wl =====
START_UTC=2026-08-03T02:46:01Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=f14d066d84f5007f2dce3cccb398d3544ba38e29bbeb0ba4647fe4f1935edddd
"Notebook 00: unified I--T Lorentzian conventions."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ""epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
"CONVENTION: all calculations are exact and coefficient-by-coefficient; ""no random substitutions, floating-point values, or numerical samples."
"PASS: ""Lorentz metric is its exact inverse"
"PASS: ""Undotted epsilon tensors obey both inverse identities"
"PASS: ""Dotted epsilon tensors obey both inverse identities"
"PASS: ""Spinor epsilon components are epsilon^12=epsilon_21=+1"
"PASS: ""Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1"
"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ""sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
"PASS: ""sigma-barsigma Clifford identity for {0, 0}"
"PASS: ""barsigma-sigma Clifford identity for {0, 0}"
"PASS: ""sigma-barsigma Clifford identity for {0, 1}"
"PASS: ""barsigma-sigma Clifford identity for {0, 1}"
"PASS: ""sigma-barsigma Clifford identity for {0, 2}"
"PASS: ""barsigma-sigma Clifford identity for {0, 2}"
"PASS: ""sigma-barsigma Clifford identity for {0, 3}"
"PASS: ""barsigma-sigma Clifford identity for {0, 3}"
"PASS: ""sigma-barsigma Clifford identity for {1, 0}"
"PASS: ""barsigma-sigma Clifford identity for {1, 0}"
"PASS: ""sigma-barsigma Clifford identity for {1, 1}"
"PASS: ""barsigma-sigma Clifford identity for {1, 1}"
"PASS: ""sigma-barsigma Clifford identity for {1, 2}"
"PASS: ""barsigma-sigma Clifford identity for {1, 2}"
"PASS: ""sigma-barsigma Clifford identity for {1, 3}"
"PASS: ""barsigma-sigma Clifford identity for {1, 3}"
"PASS: ""sigma-barsigma Clifford identity for {2, 0}"
"PASS: ""barsigma-sigma Clifford identity for {2, 0}"
"PASS: ""sigma-barsigma Clifford identity for {2, 1}"
"PASS: ""barsigma-sigma Clifford identity for {2, 1}"
"PASS: ""sigma-barsigma Clifford identity for {2, 2}"
"PASS: ""barsigma-sigma Clifford identity for {2, 2}"
"PASS: ""sigma-barsigma Clifford identity for {2, 3}"
"PASS: ""barsigma-sigma Clifford identity for {2, 3}"
"PASS: ""sigma-barsigma Clifford identity for {3, 0}"
"PASS: ""barsigma-sigma Clifford identity for {3, 0}"
"PASS: ""sigma-barsigma Clifford identity for {3, 1}"
"PASS: ""barsigma-sigma Clifford identity for {3, 1}"
"PASS: ""sigma-barsigma Clifford identity for {3, 2}"
"PASS: ""barsigma-sigma Clifford identity for {3, 2}"
"PASS: ""sigma-barsigma Clifford identity for {3, 3}"
"PASS: ""barsigma-sigma Clifford identity for {3, 3}"
"PASS: ""Raising both spinor indices of sigma gives transposed barsigma"
"PASS: ""Lowering both spinor indices of barsigma gives transposed sigma"
"PASS: ""Vector raising reverses the exact sigma and barsigma lowering"
"PASS: ""Lorentz generators are antisymmetric"
"PASS: ""Chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Anti-chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Chiral Lorentz-generator trace has the manuscript -i epsilon sign"
"PASS: ""Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign"
"PASS: the chiral trace parity-odd sign is the one that yields ""-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
"PASS: ""sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector"
"PASS: ""barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 1}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 2}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 2}"
"PASS: ""Summed flat mixed torsion equation for {1, 1}"
"PASS: ""Summed flat mixed torsion equation for {1, 2}"
"PASS: ""Summed flat mixed torsion equation for {2, 1}"
"PASS: ""Summed flat mixed torsion equation for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 3}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 8}"
"PASS: ""Chiral-coordinate coframe and dual frame are exact two-sided inverses"
"PASS: ""Chiral dual basis gives the manuscript +2i D_alpha shift"
"PASS: ""Path pullback identity E^A D_A=d/ds on a generic exact superfield"
"PASS: every unified Lorentzian convention-preflight assertion ""vanished exactly coefficient by coefficient."
"Notebook 00 completed."
"Notebook 11: exact surface-geodesic contact normalization and ""local curvature expansion."
"POLICY: exact symbolic integration and series algebra only; no ""floating-point arithmetic, random substitutions, or numerical samples."
"PASS: ""Four-dimensional radial integral"
"PASS: ""N[Lambda] normalizes the radial contact profile to unity"
"Radial integral = "(12*Pi^2)/Lambda^4
"N[Lambda] = "Lambda^4/(12*Pi^2)
"PASS: ""Bilinear expansion of the geodesic chord before unit-speed constraints"
"PASS: ""Unit-speed Taylor constraints are v.v=1, v.a=0, v.b=-a.a"
"PASS: ""Chord relation through O[ell]^5"
"PASS: ""Chord length r through O[ell]^4"
"PASS: ""Series reversion fixes the inverse cubic coefficient uniquely"
"PASS: ""Inverse relation ell(r) through O[r]^4"
"r^2 = "ell^2 - (aa*ell^4)/12" + O[ell]^5"
"r = "SeriesData[ell, 0, {1, 0, -1/24*aa}, 1, 4, 1]
"ell = "SeriesData[r, 0, {1, 0, aa/24}, 1, 4, 1]
"PASS: ""Scaled exponent through O[1/Lambda]^3"
"PASS: ""The coefficient proportional to 1/Lambda is exactly absent"
"PASS: ""The first nonzero curvature coefficient occurs at 1/Lambda^2"
"PASS: ""Leading curvature correction to Exp[-Lambda ell]"
"Lambda ell = "SeriesData[Lambda, Infinity, {y, 0, (aa*y^3)/24}, 0, 3, 1]
"Exp[-Lambda ell] = "SeriesData[Lambda, Infinity, {E^(-y), 0, -1/24*(aa*y^3)/E^y}, 0, 3, 1]
"PASS: ""Every fixed nonnegative polynomial prefactor is exponentially suppressed"
"ANALYTIC INPUT, NOT AUTOMATED: this finite calculation does not prove ""distributional convergence, dominated convergence, surface existence, ""the exact geodesic partition, the envelope theorem, or the ""zero-length competing-branch interpretation."
"PASS: normalization, chord reversion, the exact absence of a ""1/Lambda term, the 1/Lambda^2 correction, and stationary-branch ""suppression were all verified analytically."
"Notebook 11 completed."
FINISH_UTC=2026-08-03T02:46:15Z
EXIT_STATUS=0
STATUS=PASS
===== END 11_SurfaceGeodesic_Contact_Normalization_Analytic.wl =====


file=12_SourceSynchronization_Build.wl
start=2026-08-03T02:46:15Z
finish=2026-08-03T02:46:35Z
kernel=/Applications/Wolfram.app/Contents/MacOS/WolframKernel
kernel_version=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
sha256=150fb840411e4e41e7484ef1e5a0bf6c4593f5a576e1d4a789dd2a0ffcb019e6
exit=0
status=PASS

===== BEGIN 12_SourceSynchronization_Build.wl =====
START_UTC=2026-08-03T02:46:15Z
KERNEL_VERSION=14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
SOURCE_SHA256=150fb840411e4e41e7484ef1e5a0bf6c4593f5a576e1d4a789dd2a0ffcb019e6
"Notebook 00: unified I--T Lorentzian conventions."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"CONVENTION: one Lorentzian namespace; eta=diag(-1,+1,+1,+1), ""epsilon^0123=+1, and the I--T/Wess--Bagger spinor epsilon signs."
"CONVENTION: all calculations are exact and coefficient-by-coefficient; ""no random substitutions, floating-point values, or numerical samples."
"PASS: ""Lorentz metric is its exact inverse"
"PASS: ""Undotted epsilon tensors obey both inverse identities"
"PASS: ""Dotted epsilon tensors obey both inverse identities"
"PASS: ""Spinor epsilon components are epsilon^12=epsilon_21=+1"
"PASS: ""Spacetime orientation is epsilon^0123=+1 and epsilon_0123=-1"
"CONVENTION: sigma^0=barsigma^0=-IdentityMatrix[2], ""sigma^i=PauliMatrix[i], barsigma^i=-PauliMatrix[i]."
"PASS: ""sigma-barsigma Clifford identity for {0, 0}"
"PASS: ""barsigma-sigma Clifford identity for {0, 0}"
"PASS: ""sigma-barsigma Clifford identity for {0, 1}"
"PASS: ""barsigma-sigma Clifford identity for {0, 1}"
"PASS: ""sigma-barsigma Clifford identity for {0, 2}"
"PASS: ""barsigma-sigma Clifford identity for {0, 2}"
"PASS: ""sigma-barsigma Clifford identity for {0, 3}"
"PASS: ""barsigma-sigma Clifford identity for {0, 3}"
"PASS: ""sigma-barsigma Clifford identity for {1, 0}"
"PASS: ""barsigma-sigma Clifford identity for {1, 0}"
"PASS: ""sigma-barsigma Clifford identity for {1, 1}"
"PASS: ""barsigma-sigma Clifford identity for {1, 1}"
"PASS: ""sigma-barsigma Clifford identity for {1, 2}"
"PASS: ""barsigma-sigma Clifford identity for {1, 2}"
"PASS: ""sigma-barsigma Clifford identity for {1, 3}"
"PASS: ""barsigma-sigma Clifford identity for {1, 3}"
"PASS: ""sigma-barsigma Clifford identity for {2, 0}"
"PASS: ""barsigma-sigma Clifford identity for {2, 0}"
"PASS: ""sigma-barsigma Clifford identity for {2, 1}"
"PASS: ""barsigma-sigma Clifford identity for {2, 1}"
"PASS: ""sigma-barsigma Clifford identity for {2, 2}"
"PASS: ""barsigma-sigma Clifford identity for {2, 2}"
"PASS: ""sigma-barsigma Clifford identity for {2, 3}"
"PASS: ""barsigma-sigma Clifford identity for {2, 3}"
"PASS: ""sigma-barsigma Clifford identity for {3, 0}"
"PASS: ""barsigma-sigma Clifford identity for {3, 0}"
"PASS: ""sigma-barsigma Clifford identity for {3, 1}"
"PASS: ""barsigma-sigma Clifford identity for {3, 1}"
"PASS: ""sigma-barsigma Clifford identity for {3, 2}"
"PASS: ""barsigma-sigma Clifford identity for {3, 2}"
"PASS: ""sigma-barsigma Clifford identity for {3, 3}"
"PASS: ""barsigma-sigma Clifford identity for {3, 3}"
"PASS: ""Raising both spinor indices of sigma gives transposed barsigma"
"PASS: ""Lowering both spinor indices of barsigma gives transposed sigma"
"PASS: ""Vector raising reverses the exact sigma and barsigma lowering"
"PASS: ""Lorentz generators are antisymmetric"
"PASS: ""Chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Anti-chiral Lorentz generators obey the exact Lorentz commutator"
"PASS: ""Chiral Lorentz-generator trace has the manuscript -i epsilon sign"
"PASS: ""Anti-chiral Lorentz-generator trace has the opposite +i epsilon sign"
"PASS: the chiral trace parity-odd sign is the one that yields ""-(i/8) epsilon^{abcd} v_ab v_cd in the component action."
"PASS: ""sigma^{ab} is in the Lorentzian Hodge eigenvalue -i sector"
"PASS: ""barsigma^{ab} is in the Lorentzian Hodge eigenvalue +i sector"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {0, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {1, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {2, 3}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 0}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 1}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 2}"
"PASS: ""Lorentzian Fierz identity for vector pair {3, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 1}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {0, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 2}"
"PASS: ""Lorentzian Hodge square on bivector component {1, 3}"
"PASS: ""Lorentzian Hodge square on bivector component {2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {-1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {-1, 2, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 1}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 1}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 0, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 0, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 2}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 2}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 1, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 1, 3}"
"PASS: ""Lorentzian Hodge projector is idempotent for {1, 2, 3}"
"PASS: ""Lorentzian projected bivector has eigenvalue -i chi for {1, 2, 3}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {1, 2}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 1}"
"PASS: ""Flat {D_alpha,D_beta}=0 for {2, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {1, 2}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 1}"
"PASS: ""Flat {Dbar_dotalpha,Dbar_dotbeta}=0 for {2, 2}"
"PASS: ""Summed flat mixed torsion equation for {1, 1}"
"PASS: ""Summed flat mixed torsion equation for {1, 2}"
"PASS: ""Summed flat mixed torsion equation for {2, 1}"
"PASS: ""Summed flat mixed torsion equation for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {0, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {0, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {1, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {1, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {2, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {2, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 1}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 1}"
"PASS: ""Vector derivatives commute with D_alpha for {3, 2}"
"PASS: ""Vector derivatives commute with Dbar_dotalpha for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {0, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {1, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {2, 3}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 0}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 1}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 2}"
"PASS: ""e^a(D_b)=delta^a_b for {3, 3}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {0, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {1, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {2, 2}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 1}"
"PASS: ""e^a(D_beta)=0 with the graded invariant basis for {3, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {0, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {1, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {2, 2}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 1}"
"PASS: ""e^a(Dbar_dotbeta)=0 with the odd contraction sign for {3, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {1, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {1, 2}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 1}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 1}"
"PASS: ""e^alpha(D_beta)=delta^alpha_beta for {2, 2}"
"PASS: ""e^dotalpha(Dbar_dotbeta)=delta^dotalpha_dotbeta for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {1, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {2, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {3, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {4, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {5, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {6, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {7, 8}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 1}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 2}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 3}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 4}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 5}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 6}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 7}"
"PASS: ""Complete graded dual-basis entry e^A(D_B)=delta^A_B for {8, 8}"
"PASS: ""Chiral-coordinate coframe and dual frame are exact two-sided inverses"
"PASS: ""Chiral dual basis gives the manuscript +2i D_alpha shift"
"PASS: ""Path pullback identity E^A D_A=d/ds on a generic exact superfield"
"PASS: every unified Lorentzian convention-preflight assertion ""vanished exactly coefficient by coefficient."
"Notebook 00 completed."
"Notebook 12: source synchronization, immutable-input audit, real-figure ""validation, prior-PASS audit, and reproducible TeX builds."
"POLICY: this build notebook changes no scientific formula and uses no ""numerical test as evidence for an identity."
"PASS: ""All thirteen canonical sources 00--12 exist"
"PASS: ""The canonical source inventory is ordered 00 through 12"
"PASS: ""Every canonical source filename is unique"
"ACTIVE SOURCE CHECKSUMS:"
"  ""00_IT_Lorentzian_Conventions_Analytic.wl""  SHA256=""417f6517b69c44465534c42fcc3c376be3e463712a75ecbc11e39e60a3d6af3b"
"  ""01_POOC_Transporter_Area_Jacobi_Analytic.wl""  SHA256=""6556d1a6038a659db4a5a51b780fef3ae21930d5d117deee03a0ad3955f9e661"
"  ""02_IT_WZ_Components_Analytic.wl""  SHA256=""ac0a7d491a27df194fb37eeeaee3728f0eee0b66c6cce3e90131ba7ea7378b3e"
"  ""03_IT_ComponentEOM_ModifiedVariation_Analytic.wl""  SHA256=""611f3327eea7fae2e5442afb60f53efb8800200271d56f42083986e3aaea2a1c"
"  ""04_IT_Projector_GaugeUnfixing_Analytic.wl""  SHA256=""49f34d28fb8f8542601e0649a9ca24254b4c11cfc39fd198580ece41b71556e5"
"  ""05_IT_ColorHierarchy_Analytic.wl""  SHA256=""803634215c3f79d00c716fbd8ae3b9096d58a3ec3eb9d6ba909029770670e69f"
"  ""06_FiniteStokes_Leibniz_Analytic.wl""  SHA256=""443cd8b2810eb37c7a547f65f78d160a26aedf69e4fdd5ae684a6e53f84bb1f2"
"  ""07_DifferentiatedKernel_Sewing_Analytic.wl""  SHA256=""d505fb228199c5c3d11290152f992a8a19bcae129ad581a3854ea7271aa49726"
"  ""08_LorentzianHodge_Boundary_Analytic.wl""  SHA256=""5fa9e4bed5629a1dec7dcb47e330c731decb942c297d466909b8335ea2055770"
"  ""09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl""  SHA256=""ffb1add86c8abcfeb5987d835c51d1644ca3faeac4cdbec0ea550620ef04f2b7"
"  ""10_StaticRectangle_Reality_Analytic.wl""  SHA256=""30c7754e627a824a19a8bcf91bbb063a883a3c563c9ea9495b61322aebc2f7b1"
"  ""11_SurfaceGeodesic_Contact_Normalization_Analytic.wl""  SHA256=""f14d066d84f5007f2dce3cccb398d3544ba38e29bbeb0ba4647fe4f1935edddd"
"  ""12_SourceSynchronization_Build.wl""  SHA256=""150fb840411e4e41e7484ef1e5a0bf6c4593f5a576e1d4a789dd2a0ffcb019e6"
"PASS: ""All required publication, documentation, algebra, and log files exist"
"PASS: ""Immutable authoritative input retains its recorded SHA-256: main.tex"
"PASS: ""Immutable authoritative input retains its recorded SHA-256: bibliography.bib"
"PASS: ""Immutable authoritative input retains its recorded SHA-256: GeodesicPath.png"
"PASS: ""Generated RC3 TeX inputs contain no fail-closed marker: PackageError"
"PASS: ""Generated RC3 TeX inputs contain no fail-closed marker: TODO"
"PASS: ""Generated RC3 TeX inputs contain no fail-closed marker: has not yet been generated"
"PASS: ""Generated RC3 TeX inputs contain no fail-closed marker: Missing exact Hodge--I--T contraction"
"PASS: ""Generated RC3 TeX inputs contain no fail-closed marker: deliberately fail-closed"
"PASS: ""Generated RC3 TeX inputs contain no fail-closed marker: RC3 synchronization required"
"PASS: ""Generated RC3 B table contains exactly twelve internal row signatures"
"PASS: ""Generated RC3 B table has its unique required label"
"PASS: ""Generated RC3 Hodge-I-T input contains every required label once"
"PASS: ""README names canonical source 00_IT_Lorentzian_Conventions_Analytic.wl"
"PASS: ""Crosswalk names canonical source 00_IT_Lorentzian_Conventions_Analytic.wl"
"PASS: ""Runner names canonical source 00_IT_Lorentzian_Conventions_Analytic.wl"
"PASS: ""Notebook generator names canonical source 00_IT_Lorentzian_Conventions_Analytic.wl"
"PASS: ""README names canonical source 01_POOC_Transporter_Area_Jacobi_Analytic.wl"
"PASS: ""Crosswalk names canonical source 01_POOC_Transporter_Area_Jacobi_Analytic.wl"
"PASS: ""Runner names canonical source 01_POOC_Transporter_Area_Jacobi_Analytic.wl"
"PASS: ""Notebook generator names canonical source 01_POOC_Transporter_Area_Jacobi_Analytic.wl"
"PASS: ""README names canonical source 02_IT_WZ_Components_Analytic.wl"
"PASS: ""Crosswalk names canonical source 02_IT_WZ_Components_Analytic.wl"
"PASS: ""Runner names canonical source 02_IT_WZ_Components_Analytic.wl"
"PASS: ""Notebook generator names canonical source 02_IT_WZ_Components_Analytic.wl"
"PASS: ""README names canonical source 03_IT_ComponentEOM_ModifiedVariation_Analytic.wl"
"PASS: ""Crosswalk names canonical source 03_IT_ComponentEOM_ModifiedVariation_Analytic.wl"
"PASS: ""Runner names canonical source 03_IT_ComponentEOM_ModifiedVariation_Analytic.wl"
"PASS: ""Notebook generator names canonical source 03_IT_ComponentEOM_ModifiedVariation_Analytic.wl"
"PASS: ""README names canonical source 04_IT_Projector_GaugeUnfixing_Analytic.wl"
"PASS: ""Crosswalk names canonical source 04_IT_Projector_GaugeUnfixing_Analytic.wl"
"PASS: ""Runner names canonical source 04_IT_Projector_GaugeUnfixing_Analytic.wl"
"PASS: ""Notebook generator names canonical source 04_IT_Projector_GaugeUnfixing_Analytic.wl"
"PASS: ""README names canonical source 05_IT_ColorHierarchy_Analytic.wl"
"PASS: ""Crosswalk names canonical source 05_IT_ColorHierarchy_Analytic.wl"
"PASS: ""Runner names canonical source 05_IT_ColorHierarchy_Analytic.wl"
"PASS: ""Notebook generator names canonical source 05_IT_ColorHierarchy_Analytic.wl"
"PASS: ""README names canonical source 06_FiniteStokes_Leibniz_Analytic.wl"
"PASS: ""Crosswalk names canonical source 06_FiniteStokes_Leibniz_Analytic.wl"
"PASS: ""Runner names canonical source 06_FiniteStokes_Leibniz_Analytic.wl"
"PASS: ""Notebook generator names canonical source 06_FiniteStokes_Leibniz_Analytic.wl"
"PASS: ""README names canonical source 07_DifferentiatedKernel_Sewing_Analytic.wl"
"PASS: ""Crosswalk names canonical source 07_DifferentiatedKernel_Sewing_Analytic.wl"
"PASS: ""Runner names canonical source 07_DifferentiatedKernel_Sewing_Analytic.wl"
"PASS: ""Notebook generator names canonical source 07_DifferentiatedKernel_Sewing_Analytic.wl"
"PASS: ""README names canonical source 08_LorentzianHodge_Boundary_Analytic.wl"
"PASS: ""Crosswalk names canonical source 08_LorentzianHodge_Boundary_Analytic.wl"
"PASS: ""Runner names canonical source 08_LorentzianHodge_Boundary_Analytic.wl"
"PASS: ""Notebook generator names canonical source 08_LorentzianHodge_Boundary_Analytic.wl"
"PASS: ""README names canonical source 09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl"
"PASS: ""Crosswalk names canonical source 09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl"
"PASS: ""Runner names canonical source 09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl"
"PASS: ""Notebook generator names canonical source 09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl"
"PASS: ""README names canonical source 10_StaticRectangle_Reality_Analytic.wl"
"PASS: ""Crosswalk names canonical source 10_StaticRectangle_Reality_Analytic.wl"
"PASS: ""Runner names canonical source 10_StaticRectangle_Reality_Analytic.wl"
"PASS: ""Notebook generator names canonical source 10_StaticRectangle_Reality_Analytic.wl"
"PASS: ""README names canonical source 11_SurfaceGeodesic_Contact_Normalization_Analytic.wl"
"PASS: ""Crosswalk names canonical source 11_SurfaceGeodesic_Contact_Normalization_Analytic.wl"
"PASS: ""Runner names canonical source 11_SurfaceGeodesic_Contact_Normalization_Analytic.wl"
"PASS: ""Notebook generator names canonical source 11_SurfaceGeodesic_Contact_Normalization_Analytic.wl"
"PASS: ""README names canonical source 12_SourceSynchronization_Build.wl"
"PASS: ""Crosswalk names canonical source 12_SourceSynchronization_Build.wl"
"PASS: ""Runner names canonical source 12_SourceSynchronization_Build.wl"
"PASS: ""Notebook generator names canonical source 12_SourceSynchronization_Build.wl"
"PASS: ""README has no noncanonical numbered Wolfram source claim"
"PASS: ""Crosswalk has no noncanonical numbered Wolfram source claim"
"PASS: ""Runner and generator both declare the 00--12 range"
"PASS: ""The reproducible TeX build hook changes only bibliography paragraph alignment"
"PASS: ""The log and manifest targets use the 00--12 range"
"PASS: ""Checksum manifest names every canonical source and the real figure"
"PASS: ""Supplement retains every differentiated-contact and normalization label"
"PASS: ""Supplement contains the normalized Lambda^4/(12 pi^2) profile"
"PASS: ""Supplement states all three explicit differentiated-contact conditions"
"PASS: ""Supplement gives the four signed differentiated-kernel terms"
"PASS: ""Supplement states no 1/Lambda term and a first 1/Lambda^2 correction"
"PASS: ""Main manuscript contains no duplicate label"
"PASS: ""Supplement contains no duplicate label"
"PASS: ""Label names are unique across the two publication sources"
"PASS: ""Every main-manuscript reference resolves within main.tex"
"PASS: ""Every Supplement reference resolves within supplementary.tex"
"PASS: ""Every citation key exists in bibliography.bib"
"PASS: ""GeodesicPath.png is a readable nonempty raster image"
"PASS: ""The sole includegraphics target is the canonical GeodesicPath.png"
"FIGURE: GeodesicPath.png dimensions="{1728, 1728}"; SHA256=""14bf6be69d42fcf44a3f9c63781e245648151deb5da878b97632c17182365191"
"PASS: ""No delivered text contains obsolete phrase: RC1_20260728"
"PASS: ""No delivered text contains obsolete phrase: PASS_LOG_00_11"
"PASS: ""No delivered text contains obsolete phrase: native_05_11"
"PASS: ""No delivered text contains obsolete phrase: Goldschmidt sewing hypotheses"
"PASS: ""No delivered text contains obsolete phrase: Plateau asymptotics"
"PASS: ""No delivered text contains obsolete phrase: gradient-flow factorization"
"PASS: ""No delivered text contains obsolete phrase: contact two-jet"
"PASS: ""No delivered text contains obsolete phrase: j^2"
"PASS: ""The obsolete figure filename is absent from every delivered text file"
"FIGURE SOURCE: the sole includegraphics target is the present real ""GeodesicPath.png; no inactive placeholder filename remains."
"PASS: ""Every current-run 00--11 metadata and output record exists"
"PASS: ""Current-run PASS record matches source hash and exit 0: 00_IT_Lorentzian_Conventions_Analytic.wl"
"PASS: ""Current-run PASS record matches source hash and exit 0: 01_POOC_Transporter_Area_Jacobi_Analytic.wl"
"PASS: ""Current-run PASS record matches source hash and exit 0: 02_IT_WZ_Components_Analytic.wl"
"PASS: ""Current-run PASS record matches source hash and exit 0: 03_IT_ComponentEOM_ModifiedVariation_Analytic.wl"
"PASS: ""Current-run PASS record matches source hash and exit 0: 04_IT_Projector_GaugeUnfixing_Analytic.wl"
"PASS: ""Current-run PASS record matches source hash and exit 0: 05_IT_ColorHierarchy_Analytic.wl"
"PASS: ""Current-run PASS record matches source hash and exit 0: 06_FiniteStokes_Leibniz_Analytic.wl"
"PASS: ""Current-run PASS record matches source hash and exit 0: 07_DifferentiatedKernel_Sewing_Analytic.wl"
"PASS: ""Current-run PASS record matches source hash and exit 0: 08_LorentzianHodge_Boundary_Analytic.wl"
"PASS: ""Current-run PASS record matches source hash and exit 0: 09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl"
"PASS: ""Current-run PASS record matches source hash and exit 0: 10_StaticRectangle_Reality_Analytic.wl"
"PASS: ""Current-run PASS record matches source hash and exit 0: 11_SurfaceGeodesic_Contact_Normalization_Analytic.wl"
"PASS: ""The command-line latexmk executable exists"
"PASS: ""The command-line pdftotext executable exists"
"LATEXMK main.tex STANDARD OUTPUT BEGIN"
"Rc files read:\n  .latexmkrc\nLatexmk: This is Latexmk, John Collins, 7 Apr. 2024. Version 4.85.\nForce everything to be remade.\nLatexmk: applying rule 'bibtex main'...\nRule 'bibtex main':  Reasons for rerun\nCategory 'other':\n  Rerun of 'bibtex main' forced or previously required:\n    Reason or flag: 'go_mode'\n\n------------\nRun number 1 of rule 'bibtex main'\n------------\n------------\nRunning 'bibtex  \"main.aux\"'\n------------\nThis is BibTeX, Version 0.99d (TeX Live 2024)\nThe top-level auxiliary file: main.aux\nThe style file: plainnat.bst\nDatabase file #1: bibliography.bib\nWarning--I'm ignoring Migdal2026GeometricQCDIII's extra \"year\" field\n--line 5929 of file bibliography.bib\n(There was 1 warning)\nLatexmk: applying rule 'pdflatex'...\nRule 'pdflatex':  Reasons for rerun\nCategory 'other':\n  Rerun of 'pdflatex' forced or previously required:\n    Reason or flag: 'go_mode'\n\n------------\nRun number 1 of rule 'pdflatex'\n------------\n------------\nRunning 'pdflatex  -interaction=nonstopmode -halt-on-error -recorder  -jobname=\"main\" \"\\AtBeginDocument{\\let\\RCThreeOldBibliography\\thebibliography\\renewcommand{\\thebibliography}[1]{\\RCThreeOldBibliography{##1}\\raggedright}}\\input{\"main.tex\"}\"'\n------------\nThis is pdfTeX, Version 3.141592653-2.6-1.40.26 (TeX Live 2024) (preloaded format=pdflatex)\n restricted \\write18 enabled.\nentering extended mode\nLaTeX2e <2024-06-01> patch level 2\nL3 programming layer <2024-09-10>\n(./main.tex (/usr/local/texlive/2024/texmf-dist/tex/latex/base/article.cls\nDocument Class: article 2024/02/08 v1.4n Standard LaTeX document class\n(/usr/local/texlive/2024/texmf-dist/tex/latex/base/size11.clo))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/geometry/geometry.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/keyval.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/iftex/ifvtex.sty\n(/usr/local/texlive/2024/texmf-dist/tex/generic/iftex/iftex.sty)))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsmath.sty\nFor additional information on amsmath, use the `?' option.\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amstext.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsgen.sty))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsbsy.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsopn.sty))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/amssymb.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/amsfonts.sty))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amscls/amsthm.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/mathtools/mathtools.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/tools/calc.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/mathtools/mhsetup.sty))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/graphicx.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/graphics.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/trig.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics-cfg/graphics.cfg)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics-def/pdftex.def)))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/enumitem/enumitem.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/natbib/natbib.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/hyperref.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/pdfescape/pdfescape.sty\n(/usr/local/texlive/2024/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty\n(/usr/local/texlive/2024/texmf-dist/tex/generic/infwarerr/infwarerr.sty)))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/hycolor/hycolor.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/nameref.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/refcount/refcount.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/gettitlestring/gettitlestring.s\nty (/usr/local/texlive/2024/texmf-dist/tex/latex/kvoptions/kvoptions.sty)))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/etoolbox/etoolbox.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/stringenc/stringenc.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/pd1enc.def)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/intcalc/intcalc.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/puenc.def)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/url/url.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/bitset/bitset.sty\n(/usr/local/texlive/2024/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/base/atbegshi-ltx.sty))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/hpdftex.def\n(/usr/local/texlive/2024/texmf-dist/tex/latex/base/atveryend-ltx.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty\n\n(/usr/local/texlive/2024/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty\n))) (/usr/local/texlive/2024/texmf-dist/tex/latex/jknapltx/mathrsfs.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def)\n(./main.aux)\n*geometry* driver: auto-detecting\n*geometry* detected driver: pdftex\n(/usr/local/texlive/2024/texmf-dist/tex/context/base/mkii/supp-pdf.mkii\n[Loading MPS to PDF converter (version 2006.09.02).]\n) (/usr/local/texlive/2024/texmf-dist/tex/latex/epstopdf-pkg/epstopdf-base.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/latexconfig/epstopdf-sys.cfg))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/color.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics-cfg/color.cfg)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/mathcolor.ltx))\n(./main.out) (./main.out)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/umsa.fd)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/umsb.fd)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/jknapltx/ursfs.fd)\n[1{/usr/local/texlive/2024/texmf-var/fonts/map/pdftex/updmap/pdftex.map}]\n[2] (/usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/ueuf.fd)\n[3]\n[4]\n[5]\n[6]\n[7]\n[8]\n[9]\n[10]\n[11]\n[12]\n[13]\n[14]\n[15]\n[16]\n[17]\n[18]\n[19]\n[20]\n[21]\n[22 <./GeodesicPath.png (PNG copy)>]\n[23]\n[24]\n[25]\n[26]\n[27]\n[28]\n[29]\n[30]\n[31]\n[32]\n[33]\n[34]\n[35]\n[36]\n[37]\n[38]\n[39]\n[40]\n[41]\n[42]\n[43]\n[44]\n[45]\n[46]\n[47]\n[48]\n[49] (./main.bbl\n[50]\n[51]\n[52])\n[53] (./main.aux) )</usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfo\nnts/cm/cmbx10.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfon\nts/cm/cmbx12.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfont\ns/cm/cmbxti10.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfon\nts/cm/cmex10.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfont\ns/cmextra/cmex8.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsf\nonts/cm/cmmi10.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfo\nnts/cm/cmmi12.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfon\nts/cm/cmmi6.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts\n/cm/cmmi7.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/c\nm/cmmi8.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/\ncmr10.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cm\nr12.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmr1\n7.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmr6.p\nfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmr8.pfb>\n</usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmss10.pfb><\n/usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmsy10.pfb></\nusr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmsy8.pfb></us\nr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmti10.pfb></usr\n/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmtt10.pfb></usr/\nlocal/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/euler/eufm10.pfb></us\nr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/symbols/msbm10.pfb>\n</usr/local/texlive/2024/texmf-dist/fonts/type1/public/rsfs/rsfs10.pfb>\nOutput written on main.pdf (53 pages, 1073735 bytes).\nTranscript written on main.log.\nLatexmk: Getting log file 'main.log'\nLatexmk: Examining 'main.fls'\nLatexmk: Examining 'main.log'\nLatexmk: Found input bbl file 'main.bbl'\nLatexmk: Log file says output to 'main.pdf'\nLatexmk: Found bibliography file(s):\n  ./bibliography.bib\nLatexmk: All targets (main.pdf) are up-to-date\n\n"
"LATEXMK main.tex STANDARD OUTPUT END"
"PASS: ""main.tex compiles with exit status zero"
"LATEXMK supplementary.tex STANDARD OUTPUT BEGIN"
"Rc files read:\n  .latexmkrc\nLatexmk: This is Latexmk, John Collins, 7 Apr. 2024. Version 4.85.\nForce everything to be remade.\nLatexmk: applying rule 'bibtex supplementary'...\nRule 'bibtex supplementary':  Reasons for rerun\nCategory 'other':\n  Rerun of 'bibtex supplementary' forced or previously required:\n    Reason or flag: 'go_mode'\n\n------------\nRun number 1 of rule 'bibtex supplementary'\n------------\n------------\nRunning 'bibtex  \"supplementary.aux\"'\n------------\nThis is BibTeX, Version 0.99d (TeX Live 2024)\nThe top-level auxiliary file: supplementary.aux\nThe style file: plainnat.bst\nDatabase file #1: bibliography.bib\nWarning--I'm ignoring Migdal2026GeometricQCDIII's extra \"year\" field\n--line 5929 of file bibliography.bib\n(There was 1 warning)\nLatexmk: applying rule 'pdflatex'...\nRule 'pdflatex':  Reasons for rerun\nCategory 'other':\n  Rerun of 'pdflatex' forced or previously required:\n    Reason or flag: 'go_mode'\n\n------------\nRun number 1 of rule 'pdflatex'\n------------\n------------\nRunning 'pdflatex  -interaction=nonstopmode -halt-on-error -recorder  -jobname=\"supplementary\" \"\\AtBeginDocument{\\let\\RCThreeOldBibliography\\thebibliography\\renewcommand{\\thebibliography}[1]{\\RCThreeOldBibliography{##1}\\raggedright}}\\input{\"supplementary.tex\"}\"'\n------------\nThis is pdfTeX, Version 3.141592653-2.6-1.40.26 (TeX Live 2024) (preloaded format=pdflatex)\n restricted \\write18 enabled.\nentering extended mode\nLaTeX2e <2024-06-01> patch level 2\nL3 programming layer <2024-09-10>\n(./supplementary.tex\n(/usr/local/texlive/2024/texmf-dist/tex/latex/base/article.cls\nDocument Class: article 2024/02/08 v1.4n Standard LaTeX document class\n(/usr/local/texlive/2024/texmf-dist/tex/latex/base/size11.clo))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/base/inputenc.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/geometry/geometry.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/keyval.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/iftex/ifvtex.sty\n(/usr/local/texlive/2024/texmf-dist/tex/generic/iftex/iftex.sty)))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsmath.sty\nFor additional information on amsmath, use the `?' option.\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amstext.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsgen.sty))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsbsy.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsopn.sty))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/amssymb.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/amsfonts.sty))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amscls/amsthm.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/mathtools/mathtools.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/tools/calc.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/mathtools/mhsetup.sty))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/xfrac/xfrac.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/graphicx.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/graphics.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/trig.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics-cfg/graphics.cfg)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics-def/pdftex.def))))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/jknapltx/mathrsfs.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/caption/subcaption.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/caption/caption.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/caption/caption3.sty)))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/hyperref.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/pdfescape/pdfescape.sty\n(/usr/local/texlive/2024/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty\n(/usr/local/texlive/2024/texmf-dist/tex/generic/infwarerr/infwarerr.sty)))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/hycolor/hycolor.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/nameref.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/refcount/refcount.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/gettitlestring/gettitlestring.s\nty (/usr/local/texlive/2024/texmf-dist/tex/latex/kvoptions/kvoptions.sty)))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/etoolbox/etoolbox.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/stringenc/stringenc.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/pd1enc.def)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/intcalc/intcalc.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/puenc.def)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/url/url.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/generic/bitset/bitset.sty\n(/usr/local/texlive/2024/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/base/atbegshi-ltx.sty))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/hpdftex.def\n(/usr/local/texlive/2024/texmf-dist/tex/latex/base/atveryend-ltx.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty\n\n(/usr/local/texlive/2024/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty\n))) (/usr/local/texlive/2024/texmf-dist/tex/latex/natbib/natbib.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/tools/longtable.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/booktabs/booktabs.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/tools/array.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/tocloft/tocloft.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def)\n(./supplementary.aux)\n*geometry* driver: auto-detecting\n*geometry* detected driver: pdftex\n(/usr/local/texlive/2024/texmf-dist/tex/context/base/mkii/supp-pdf.mkii\n[Loading MPS to PDF converter (version 2006.09.02).]\n) (/usr/local/texlive/2024/texmf-dist/tex/latex/epstopdf-pkg/epstopdf-base.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/latexconfig/epstopdf-sys.cfg))\n(/usr/local/texlive/2024/texmf-dist/tex/latex/caption/ltcaption.sty)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/color.sty\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics-cfg/color.cfg)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/mathcolor.ltx))\n(./supplementary.out) (./supplementary.out)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/umsa.fd)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/umsb.fd)\n(/usr/local/texlive/2024/texmf-dist/tex/latex/jknapltx/ursfs.fd)\n(./supplementary.toc\n[1{/usr/local/texlive/2024/texmf-var/fonts/map/pdftex/updmap/pdftex.map}])\n[2]\n[3]\n[4]\n[5] (/usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/ueuf.fd)\n[6]\n[7]\n[8]\n[9]\n[10]\n[11]\n[12]\n[13]\n[14]\n[15]\n[16]\n[17]\n[18]\n[19]\n[20]\n[21]\n[22]\n[23]\n[24]\n[25]\n[26]\n[27]\n[28]\n[29{/usr/local/texlive/2024/texmf-dist/fonts/enc/dvips/cm-super/cm-super-ts1.en\nc}] (./BResidualTable_RC3.tex\n[30])\n[31]\n[32]\n[33]\n[34]\n[35]\n[36]\n[37]\n[38]\n[39]\n[40]\n[41]\n[42]\n[43]\n[44]\n[45]\n[46]\n[47]\n[48]\n[49] (./HodgeITContraction_RC3.tex\n[50])\n[51]\n[52]\n[53]\n[54]\n[55]\n[56]\n[57]\n[58]\n[59]\n[60] (./supplementary.bbl\n[61])\n[62] (./supplementary.aux) )</usr/local/texlive/2024/texmf-dist/fonts/type1/pub\nlic/amsfonts/cm/cmbx10.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/publ\nic/amsfonts/cm/cmbx12.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/publi\nc/amsfonts/cm/cmex10.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public\n/amsfonts/cmextra/cmex8.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/pub\nlic/amsfonts/cm/cmmi10.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/publ\nic/amsfonts/cm/cmmi12.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/publi\nc/amsfonts/cm/cmmi6.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/\namsfonts/cm/cmmi8.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/am\nsfonts/cm/cmr10.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsf\nonts/cm/cmr12.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfon\nts/cm/cmr6.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/\ncm/cmr8.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/\ncmss10.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/c\nmsy10.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cm\nsy6.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmsy\n8.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmti10\n.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmti12.\npfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmtt10.p\nfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/euler/eufm10\n.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/symbols/ms\nbm10.pfb></usr/local/texlive/2024/texmf-dist/fonts/type1/public/rsfs/rsfs10.pfb\n></usr/local/texlive/2024/texmf-dist/fonts/type1/public/cm-super/sfrm1095.pfb>\nOutput written on supplementary.pdf (62 pages, 557386 bytes).\nTranscript written on supplementary.log.\nLatexmk: Getting log file 'supplementary.log'\nLatexmk: Examining 'supplementary.fls'\nLatexmk: Examining 'supplementary.log'\nLatexmk: Found input bbl file 'supplementary.bbl'\nLatexmk: Log file says output to 'supplementary.pdf'\nLatexmk: Found bibliography file(s):\n  ./bibliography.bib\nLatexmk: All targets (supplementary.pdf) are up-to-date\n\n"
"LATEXMK supplementary.tex STANDARD OUTPUT END"
"PASS: ""supplementary.tex compiles with exit status zero"
"PASS: ""Both TeX logs and the main recorder file exist"
"PASS: ""TeX logs contain no fatal diagnostic phrase: undefined reference"
"PASS: ""TeX logs contain no fatal diagnostic phrase: undefined citation"
"PASS: ""TeX logs contain no fatal diagnostic phrase: there were undefined references"
"PASS: ""TeX logs contain no fatal diagnostic phrase: there were undefined citations"
"PASS: ""TeX logs contain no fatal diagnostic phrase: latex error"
"PASS: ""TeX logs contain no fatal diagnostic phrase: emergency stop"
"PASS: ""TeX logs contain no fatal diagnostic phrase: fatal error occurred"
"PASS: ""TeX logs contain no fatal diagnostic phrase: not found"
"PASS: ""TeX logs contain no box warning: overfull \\hbox"
"PASS: ""TeX logs contain no box warning: underfull \\hbox"
"PASS: ""TeX logs contain no box warning: overfull \\vbox"
"PASS: ""TeX logs contain no box warning: underfull \\vbox"
"PASS: ""The main build recorder proves GeodesicPath.png was read"
"PASS: ""Both publication PDFs were produced"
"PASS: ""Both compiled PDFs can be extracted as text"
"PASS: ""The inactive placeholder caption does not appear in the main PDF"
"PASS: ""Compiled PDFs contain no unresolved question-mark references"
"ANALYTIC INPUT, NOT AUTOMATED: BV cut cancellation and shrinking-""interval analysis, functional integration by parts and the quantum Ward ""identity, smoothly selected stationary-branch dependence after factoring ""zero modes, surface existence and global regularity, exact surface-""geodesic partition and additivity, dominated convergence, the ""Goldschmidt--White zero-length interpretation, the envelope theorem, ""prepotential independence, and dynamical fixed-point stability remain ""outside this finite suite."
"PASS: sources 00--12, the generated RC3 table and Hodge--I--T input, ""immutable inputs, documentation targets, prior 00--11 records, labels, ""citations, the real figure, and warning-free TeX builds are synchronized."
"Notebook 12 completed."
FINISH_UTC=2026-08-03T02:46:35Z
EXIT_STATUS=0
STATUS=PASS
===== END 12_SourceSynchronization_Build.wl =====

FINAL_SUITE_STATUS=PASS
All active scripts 00--12 completed sequentially with exit status 0.


GENERATED NOTEBOOK INPUT-SOURCE VERIFICATION 00--12
Kernel: /Applications/Wolfram.app/Contents/MacOS/WolframKernel
Kernel version: 14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)
"Generating notebooks and verifying their extracted input-cell source ""only after the complete 00--12 PASS."
"Mathematica version: ""14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)"
"PASS: ""00_IT_Lorentzian_Conventions_Analytic.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""00_IT_Lorentzian_Conventions_Analytic.wl""; source bytes="21524"; source SHA256=""417f6517b69c44465534c42fcc3c376be3e463712a75ecbc11e39e60a3d6af3b""; notebook SHA256=""b24411350b336305c0e680f1023811d0cc9fe70090572f5ef2aaaba83e4c2271"
"PASS: ""01_POOC_Transporter_Area_Jacobi_Analytic.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""01_POOC_Transporter_Area_Jacobi_Analytic.wl""; source bytes="15067"; source SHA256=""6556d1a6038a659db4a5a51b780fef3ae21930d5d117deee03a0ad3955f9e661""; notebook SHA256=""793261ec54080c573690fd4c2c2d02f4c8090290c9567994b01f6bc546944fd4"
"PASS: ""02_IT_WZ_Components_Analytic.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""02_IT_WZ_Components_Analytic.wl""; source bytes="14170"; source SHA256=""ac0a7d491a27df194fb37eeeaee3728f0eee0b66c6cce3e90131ba7ea7378b3e""; notebook SHA256=""0961bc5e6aef8762d9228dfb9a95d17e58e2274c1a96ed35541a75c3a4056eb7"
"PASS: ""03_IT_ComponentEOM_ModifiedVariation_Analytic.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""03_IT_ComponentEOM_ModifiedVariation_Analytic.wl""; source bytes="27590"; source SHA256=""611f3327eea7fae2e5442afb60f53efb8800200271d56f42083986e3aaea2a1c""; notebook SHA256=""3576bb1a4c0074404adaba4228fc92a93adf8586d9557ad8017efa5a692a79f3"
"PASS: ""04_IT_Projector_GaugeUnfixing_Analytic.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""04_IT_Projector_GaugeUnfixing_Analytic.wl""; source bytes="79926"; source SHA256=""49f34d28fb8f8542601e0649a9ca24254b4c11cfc39fd198580ece41b71556e5""; notebook SHA256=""ac406c0b9549efe6fafe182d8b5a23fa2313ddd7b0ff0f7a6d87816e64b9fc93"
"PASS: ""05_IT_ColorHierarchy_Analytic.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""05_IT_ColorHierarchy_Analytic.wl""; source bytes="4411"; source SHA256=""803634215c3f79d00c716fbd8ae3b9096d58a3ec3eb9d6ba909029770670e69f""; notebook SHA256=""f83c4992f8b080d74c837db96da87b148b228eeab2564c92891e00e7cf362904"
"PASS: ""06_FiniteStokes_Leibniz_Analytic.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""06_FiniteStokes_Leibniz_Analytic.wl""; source bytes="7065"; source SHA256=""443cd8b2810eb37c7a547f65f78d160a26aedf69e4fdd5ae684a6e53f84bb1f2""; notebook SHA256=""01d66091e3b8227a2dcf3f59039522bd85ce3ce8f9206cec7a1ea34955088fde"
"PASS: ""07_DifferentiatedKernel_Sewing_Analytic.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""07_DifferentiatedKernel_Sewing_Analytic.wl""; source bytes="6125"; source SHA256=""d505fb228199c5c3d11290152f992a8a19bcae129ad581a3854ea7271aa49726""; notebook SHA256=""a904404565c634f921fe8d44f357f6bc9679b8648a85386dc10a405f88c279ff"
"PASS: ""08_LorentzianHodge_Boundary_Analytic.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""08_LorentzianHodge_Boundary_Analytic.wl""; source bytes="6174"; source SHA256=""5fa9e4bed5629a1dec7dcb47e330c731decb942c297d466909b8335ea2055770""; notebook SHA256=""db67369be4bdafa157d4bd920729df2f647779baa9dd22c069f955aa2773f989"
"PASS: ""09_LorentzianSHD_Bianchi_ZeroModes_Analytic.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""09_LorentzianSHD_Bianchi_ZeroModes_Analytic.wl""; source bytes="33715"; source SHA256=""ffb1add86c8abcfeb5987d835c51d1644ca3faeac4cdbec0ea550620ef04f2b7""; notebook SHA256=""8b763256e3fcc8017389f106b50066ea98e1194f76d74564b27619a61e7ace6e"
"PASS: ""10_StaticRectangle_Reality_Analytic.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""10_StaticRectangle_Reality_Analytic.wl""; source bytes="4776"; source SHA256=""30c7754e627a824a19a8bcf91bbb063a883a3c563c9ea9495b61322aebc2f7b1""; notebook SHA256=""f9f6027cd816c45131606116450b897c61ed571e3b4e0e6f9a216ded48353c66"
"PASS: ""11_SurfaceGeodesic_Contact_Normalization_Analytic.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""11_SurfaceGeodesic_Contact_Normalization_Analytic.wl""; source bytes="5810"; source SHA256=""f14d066d84f5007f2dce3cccb398d3544ba38e29bbeb0ba4647fe4f1935edddd""; notebook SHA256=""63edc985a02f0b5451459ee124e92bca8eca9781c7bad3e5d800e8d6f77e954d"
"PASS: ""12_SourceSynchronization_Build.nb"" was read back; its sole input-cell source was extracted and is ""byte-for-byte identical to ""12_SourceSynchronization_Build.wl""; source bytes="22160"; source SHA256=""150fb840411e4e41e7484ef1e5a0bf6c4593f5a576e1d4a789dd2a0ffcb019e6""; notebook SHA256=""b3f80da0ebfbf893ad72c0c95e67575b2fdf2e5f53115f90706ecaf1c5f183a2"
"Each generated .nb notebook was read back and its input-cell source ""was extracted. The extracted input source was verified byte-for-byte ""identical to the corresponding canonical .wl source. The .nb and .wl ""files themselves are different file formats and are not expected to ""have identical file checksums."
"PASS: all thirteen generated notebook input sources match 00--12."
"Notebook generator completed."
GENERATOR_EXIT_STATUS=0
GENERATED_NOTEBOOK_STATUS=PASS

